The lowest volume 3-orbifolds with high torsion

For each natural number n >= 4, we determine the unique lowest volume hyperbolic 3-orbifold whose torsion orders are bounded below by n. This lowest volume orbifold has base space the 3-sphere and singular locus the figure-8 knot, marked n. We apply this result to give sharp lower bounds on the volume of a hyperbolic manifold in terms of the order of elements in its symmetry group.

==> anc/bad-ten/README.txt <==
This directory contains the triangulation of m003(-10,10) discussed at the end of the proof of Theorem 4.3.  It also contains Peter Milley's code to verify its volume (in 'rigorous_volume').

Since the triangulation is already constructed, one must only rigorously check the volume.  

1: Run rigorous_volume with the volume bound of 1.71.  Check the output by inspecting the file volumes.output.  This is the step where we rigorously verify that the volumes reported by Snap are at least 1.71.

rigorous_volume 1.71 volumes.input > volumes.output



==> anc/bad-ten/cleanup.sh <==
#!/bin/bash

rm geometric.snap m0* moseralg.output non* snap.results snapoutfile
cd volumecomp
rm deltas moseralg.output shapes snap.results volumes.input
cd ../rigorous_volume
rm volumes.input volumes.output


==> anc/bad-ten/create_snap_files <==
#!/bin/bash

/usr/local/bin/snap -b <m003.snap >m003.out


==> anc/bad-ten/extract_geometric.py <==
#!/usr/bin/python

#This thing should generate a snap file from all geometric guys in m**.out
# give the m**.out's as arguments without the '.out'


import sys

args = sys.argv[1:]
geomfile = open('geometric.snap', "a")

for mout in args:
	snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}
	outfile = open(mout+'.out',"r")
	lines = outfile.readlines()
	for i in range(len(lines)-1):
		if ' geometric' in lines[i+1]:
			param = lines[i][4:-11]
			geomfile.write('r c '+snapnot[mout]+'\n'+'sur '+param+' pr ac sh pr -pa fi clear sur\n')
	outfile.close()
geomfile.close()


==> anc/bad-ten/extract_nongeometric.py <==
#!/usr/bin/python

#This thing should generate a snap file from all nongeometric guys in m**.out
# give the m**.out's as arguments without the '.out'


import sys

args = sys.argv[1:]
geomfile = open('nongeometric.txt', "a")

for mout in args:
	snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}
	outfile = open(mout+'.out',"r")
	lines = outfile.readlines()
	for i in range(len(lines)-1):
		if 'nongeometric' in lines[i+1]:
			param = lines[i][4:-11]
			geomfile.write('r c '+snapnot[mout]+'\n')
			geomfile.write(param+'\n')
	outfile.close()
geomfile.close()


==> anc/bad-ten/extract_nonhyperbolic.py <==
#!/usr/bin/python

#This thing should generate a snap file from all nongeometric guys in m**.out
# give the m**.out's as arguments without the '.out'


import sys

args = sys.argv[1:]
geomfile = open('nonhyperbolic.txt', "a")

for mout in args:
	snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}
	outfile = open(mout+'.out',"r")
	lines = outfile.readlines()
	for i in range(len(lines)-1):
		if 'solution' in lines[i+1] and not 'geometric' in lines[i+1]:
			param = lines[i][4:-11]
			geomfile.write('r c '+snapnot[mout]+'\n')
			geomfile.write(param+'\n')
	outfile.close()
geomfile.close()


==> anc/bad-ten/extractor <==
#!/bin/bash

./extract_geometric.py m003 m004 
./extract_nongeometric.py m003 m004
./extract_nonhyperbolic.py m003 m004


==> anc/bad-ten/generate_snap_files.py <==

#run in snappy
#import math
#import snappy

def gcd(a,b):
        while b != 0:
            rem = a % b
            a = b
            b = rem
        return a

moms = ['m003','m004','m006','m007','m009','m010','m011','m015','m016','m017']
fewer_moms = ['m003','m004','m006','m007','m009','m010']

#here's a dictionary that converts snappea notation into snap notation
snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}

#length_bound Calculates upper bound for the length of a slope s such that
#filling cusped manifold 'manifold' along s results in volume less than 'bound' using
#Futer-Kalfagianni-Purcell
def length_bound(manifold, bound): 
    return 2*math.pi / math.sqrt(1 - (bound/manifold.volume())**(2.0/3.0))

#length of p,q curve in manifold
def length( p, q , manifold):
    C = manifold.cusp_neighborhood()
    r = C.translations()[0]
    s = C.translations()[1]
    x = r.real
    y = r.imag
    u = s.real
    v = s.imag
    return math.sqrt((p*x+q*u)**2 + (p*y+q*v)**2)
	 
#small_filling_params Finds filling parameters (p,q) such that filling cusped manifold 'manifold' along
#(p,q) curve gives orbifold of volume less than 'bound' with singular locus a
#knot labeled 'order'
def small_filling_params_of_order(manifold, bound, order):
    params = []
    C = manifold.cusp_neighborhood()
    r = C.translations()[0]
    s = C.translations()[1]
    t = length_bound(manifold, bound)
    a = t/math.sqrt((r.real)**2 + (r.imag)**2)
    b = t/math.sqrt((s.real)**2 + (s.imag)**2)
    for p in range(int(math.ceil(a))):
        for q in range(int(math.ceil(b))):
            if length( p, q, manifold) < t and gcd(p,q)==order:
                params.append((p,q))
    return params

def generate_snap_files(bound, listofmanifolds, order):
	snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}
	for m in listofmanifolds:
		mfile = open(m+'.snap',"w")
		mfile.write('r c ' + snapnot[m]+'\n')
		mfile.close()
		manif = Manifold(m)
		params = small_filling_params_of_order(manif, bound, order)
		mfile = open(m+'.snap', "a")
		for p in params:
			mfile.write('sur '+str(p[0])+' '+str(p[1])+' clear sur\n')
		mfile.close()













==> anc/bad-ten/geometric.snap <==
r c 5 3
sur -10 10 rand pr ac sh pr -pa fi clear sur
r c 5 3
sur -10 10 rand pr ac sh pr -pa fi clear sur
r c 5 3
sur -10 10 rand pr ac sh pr -pa fi clear sur
r c 5 3
sur -10 10 rand pr ac sh pr -pa fi clear sur


==> anc/bad-ten/m003.out <==
pari initialized
r c 5 3
sur -10 10 rand clear sur
solution type: geometric
r c 5 3
sur -10 10 rand clear sur
solution type: geometric
r c 5 3
sur -10 10 rand clear sur
solution type: geometric
r c 5 3
sur -10 10 rand clear sur
solution type: geometric


==> anc/bad-ten/m003.snap <==
r c 5 3
sur -10 10 rand clear sur
r c 5 3
sur -10 10 rand clear sur
r c 5 3
sur -10 10 rand clear sur
r c 5 3
sur -10 10 rand clear sur


==> anc/bad-ten/moser-algorithm.pari <==
/* moser-algorithm.pari */
/* Modified from Harriet Moser.  Run with gp */
/* Verifies hyperbolicity and finds value of DELTA for a hard-coded number \
of manifolds in a hard-coded file, with particular format.  Hard-coding flagged below. */

/* If the following is uncommented, append to logfile. */
/* \l logfile-testme */

/* set precision to 60 (or higher for very large manifolds) from the default of 28 */
\p 210

/* First we define a few functions which are called below. */
v(rr) = vector( (2*n)+1,l,G[rr,l] )
t(ss) = vector( 2*n,l,K[ss,l] )
f(ii) = sum( j = 1, n, F[ii,j]*log(a[j]) ) + sum( j = 1, n, F[ii,n+j]*log(1-a[j]) ) + F[ii,(2*n)+1]*Pi*I
g(ii,jj) = ( F[ii,jj]/a[jj] ) - ( F[ii,n+jj]/(1-a[jj]) )
delta(ii,jj) = if( abs(F[ii,jj])+abs(F[ii,jj+n]), ( Eps/(2*n) )*( 1/( (abs(F[ii,jj])/(abs(a[jj]))^2) + \
                  (abs(F[ii,n+jj])/(abs(1-a[jj]))^2) ) ),((4*normb)/Eta)+1 )
vecdelta(jj) = vector( n, i, delta(i,jj) )
mindelta(jj) = vecmin( vecdelta(jj) )
vecmindelta(jj) = [mindelta(jj),imag(a[jj]),(norml2(a[jj]))/2,(norml2(1-a[jj]))/2]
mmindelta(jj) = vecmin( vecmindelta(jj) )
c(i,j) = (abs(F[i,j])/(abs(a[j]) - 2*normhh)^2) + (abs(F[i,j+n])/(abs(1-a[j]) - 2*normhh)^2) 

/* template */
/* Follow Moser's template, given as additional material in AGT paper. */
/* n is number of tetrahedra. \
 k is number of cusps, total \
 a is a vector containing gluing equations, obtained from SNAP by 'print shapes' \
 FF is the cusp equations matrix \
 GG is the consistency equation matrix \
 ccounter is the number of the manifold
 */
template(n,k,a,FF,GG,ccounter,compare=5) = 
{local(F,G,H,K,r);
F=FF;
G=GG;

/* define matrix H, by eliminating the last column of F representing the Pi*I coefficient */
H = matrix (k,2*n,i,j,F[i,j]);

/*   define matrix K, by eliminating the last column of G representing the Pi*I coefficient */
K = matrix (n,2*n,i,j,G[i,j]);
/* redefine F and H by adding rows to them from G  and K respectively\
   until the rank of F and H are both n */
r=1;
/* v(r)= vector( (2*n)+1,l,G[r,l] );*/
/* t(r)=vector( 2*n,l,K[r,l] );*/
while( n - matrank(H) && (n+1-r), 
      if( (matrank(concat(F,v(r))) - matrank(F)) && (matrank(concat(H,t(r))) - matrank(H)),
            F = concat(F,v(r));
            H = concat(H,t(r)),
            r=r++
         )
      );

eval(F);
eval(H);
/* set up the filling equations as log functions evaluated at a*/
/* f(i) = sum( j = 1, n, F[i,j]*log(a[j]) ) + sum( j = 1, n, F[i,n+j]*log(1-a[j]) ) + F[i,(2*n)+1]*Pi*I; */

/* define the vector b in C^n */
b = vector( n, i, f(i) );

/* identify the norm of b */
normb = sqrt( norml2(b) );

/* identify A, the derivative matrix for f at a */
/* g(i,j) = ( F[i,j]/a[j] ) - ( F[i,n+j]/(1-a[j]) ); */
A = matrix( n, n, i, j, g(i,j) );

/* check that determinant of A is not zero */
matdet(A);

/* find eigen values for M=(conjugate of A) * (transpose of A) */
M = conj(A)*mattranspose(A);
wapprox = polroots( charpoly(M,x) );
w = real( wapprox );

/* define Eta = (square root of smallest eigen value of M)/2 */
Eta = sqrt ( vecmin( w ) )/2;

/* define  Eps = ((square root of smallest eigen value of M) - Eta)/n */
Eps = ( sqrt( vecmin( w ) ) - Eta )/n;

/* Identify DELTA */
/* If not both F[i,j ] and F[i,j+n] are equal to zero, \
select delta(i,j) according to instructions.\
   If both equal zero, then we get zero as the denominator;\
	 however any arbitrarily large delta will \
   work for this i and j, so select  delta(i,j)=(4*normb)/Eta + 1 */
/* delta(i,j) = if( abs(F[i,j])+abs(F[i,j+n]), ( Eps/(2*n) )*( 1/( (abs(F[i,j])/(abs(a[j]))^2) + \
                  (abs(F[i,n+j])/(abs(1-a[j]))^2) ) ),((4*normb)/Eta)+1 ); */
/* vecdelta(j) = vector( n, i, delta(i,j) ); */
/* mindelta(j) = vecmin( vecdelta(j) ); */
/* vecmindelta(j) = [mindelta(j),imag(a[j]),(norml2(a[j]))/2,(norml2(1-a[j]))/2]; */
/* mmindelta(j) = vecmin( vecmindelta(j) ); */
VECDELTA = vector( n, j, mmindelta(j) );
DELTA  = vecmin( VECDELTA );

/* find the value that the norm of b must be less than */
(Eta*DELTA)/4;

/* compare norm of b to above */
if(normb < ( (Eta*DELTA)/4 ),compare=2);

/* change b into a matrix to do matrix multiplication */
B = matrix(n,1,j,i,b[j]);

/* define the vector hh */
hhh = -(A)^(-1)*(B);
hh = vector(n, j, hhh[j,1]);

/* compare length of hh to DELTA to see if Kantorovich region is included in the Whitney region */
normhh =sqrt(norml2(hh));
2*(normhh) < DELTA;

/* perform the first three tests to see if this method is applicable */
atilde = a + hh;
/* test 1 to see if fat solution; if j > n */
for(j = 1, n, if(normhh < imag(atilde[j]), ,error("failure at atilde[", j, "]")));

/* test 2 to see if cijj can be defined */
for(j = 1, n, if(normhh < (1/2)*abs(a[j]), ,error("failure at atilde[", j, "]")));

/* test 3; other test to see if cijj can be defined */
for(j = 1, n, if(normhh < (1/2)*abs(1 - a[j]), ,error("failure at atilde[", j, "]")));

/* identify the Lipschitz ratio, Mlips */
/* c(i,j) = (abs(F[i,j])/(abs(a[j]) - 2*normhh)^2) + (abs(F[i,j+n])/(abs(1-a[j]) - 2*normhh)^2); */
Mlips = sqrt( sum( j = 1, n, sum(i = 1, n, c(i,j)^2) ) );

/* identify normAinv, the norm of A^(-1), using the definition of matrix \
  norm as the supremum of A^(-1)v for v on the n-sphere */
/* find the eigen values for MM = (transpose of A) * (conjugate of A) */
/* MM = mattranspose(A) * conj(A); */
/* wwapprox = polroots( charpoly(MM,y) ); */
/* ww = real( wwapprox ); */
normAinv = 1/(2 * Eta);

/* do the Kantorovich tests */
/* find the value that the norm of b must be less than or equal to wrt supremum norm */
1/(2*(normAinv)^2 * Mlips );
if( normb  <= 1/(2*(normAinv)^2 * Mlips ),compare=2);

/* find the length norm and the value that the norm of b must be less than or equal \
    to wrt length norm */
sqrt(norml2(A^(-1)));
1/(2 * norml2(A^(-1)) * Mlips );
if( normb <= 1/(2* norml2(A^(-1)) * Mlips ),compare=3);

if(compare<4,
  print("manifold ",ccounter+10," is complete hyperbolic, delta=", DELTA),
	print("manifold ",ccounter+10," cannot be proven to be complete hyperbolic"))
}


/*  This is where the program starts running. */
trap()
counter = 1;
cancel = 0;

/* Here counter steps through all manifolds in the file snapoutfile. \
  Must ensure that last value of counter matches file number of manifold data in file. \
	In case of 8-torsion, we need to check 42 fillings */
{ for(counter=1,4,
	ID = counter;

/* va is a vector containing all tetrahedra shapes, from SNAP. \
SNAP commands to obtain this data:  read file <filename>, pr sol  \
(Note if sol is not geometric, then Moser's test will not work) \
pr ac sh (=print accurate shapes) */
	va = Vec(extern("sed -n " (4*counter)"p snapoutfile"));
/* once get shape vector, find vn=length of vector */
	vn = matsize(va)[2];
/* soltype determines whether solution is geometric or not. \
 If tetrahedra are negatively oriented or flat, soltype is >2 */
	soltype=2;
  for(imm=1,vn,if(imag(va[imm])<0,soltype=3));
  for(imm=1,vn,if(imag(va[imm])<10^(-28),soltype=4));

/* Now get the filling equations, found in snapoutfile */
	FG = extern("sed -n "(4*counter+1)"p snapoutfile");
/* find total number of equations: n+k */
	numalleq = matsize(FG)[1];
/* find number of cusps */
	vk = numalleq - vn;
/* initialize the cusp equations matrix */
	vF = matrix(vk,2*(vn) +1,ii,jj,FG[ii,jj]);
/* initialize the consistency equation matrix */ 
	vG = matrix(vn,2*(vn) +1,ii,jj,FG[vk+ii,jj]);	
/* if manifold not geometric solution, do not call function, otherwise call funtion */
/*	if(cancel,cancel=0,template(vn,vk,vF,vG));*/
/* JSP:  What does the following do?  seems specific to Moser's data.  Comment out */
/*	if( (counter/2)<= 415, */
/*		tet="5 "; */
/*		mfld=(counter/2)-1, */
/*		newcounter=counter - 830; */
/*		if( (newcounter/2)<=962, */
/*			tet="6 "; */
/*			mfld=(newcounter/2)-1, */
/*			tet="7 "; */
/*			mfld=(newcounter/2) - 963 */
/*		) 	); */
	if(soltype<3,template(vn,vk,va,vF,vG,counter),
		print("manifold ",counter," has param with neg or <10^(-28) imag component as approx sol")
	);
    )
}
	


==> anc/bad-ten/moseralg.output <==
   realprecision = 211 significant digits (210 digits displayed)
manifold 11 is complete hyperbolic, delta=0.00117846640256569063804715312065865671444116434922983244559845311894189753843292750747867092960757085409109528507699893146652984970905187853431726702899634383186828555051051304598208683198465371442535228428457619
manifold 12 is complete hyperbolic, delta=0.00198215943358885745800595536087288654020763365866433958560010460505533388649367004692059279801639815378199080437553776094367695604881399953005045821137523443575750701869079129751791354633202581953380298534548390
manifold 13 is complete hyperbolic, delta=0.0154821215724617724837419392768743998098359241564501995994583569982750395451170687742468227865142659331636129423724480799341797601006856355430548201515796174598733917235823389334110115688336614631693836550511060
manifold 14 is complete hyperbolic, delta=0.00980543659587567464289342909674719299932472527868597640293361684501368155201450690241137969225638891933232128057096133215712393992345179655207700477721100898407718415194314473190923048501263602263931234173558967
[0m

==> anc/bad-ten/rigorous_volume/AJet.C <==
/* AJet.C
 *
 * Written by: Peter Milley
 * Inspired heavily by existing code from Nathaniel Thurston
 */

#include "AJet.H"
#include <iostream>

// EPS refers to the smallest positive real number such that 1+EPS has
// a floating-point representation distinct from 1.
#include <float.h>
const double Affine1Jet::EPS = DBL_EPSILON;
const double Affine1Jet::EPS_by_2 = EPS / 2;

Affine1Jet::Affine1Jet( double f0, double df1, double df2,
			double df3, double e )
{
  _f0 = f0;
  _df1 = df1;
  _df2 = df2;
  _df3 = df3;
  _error = e;
}

Affine1Jet::Affine1Jet( )
{
  _f0 = 0.0;
  _df1 = 0.0;
  _df2 = 0.0;
  _df3 = 0.0;
  _error = 0.0;
}

Affine1Jet::Affine1Jet( const Affine1Jet & j )
{
  _f0 = j._f0;
  _df1 = j._df1;
  _df2 = j._df2;
  _df3 = j._df3;
  _error = j._error;
}

Affine1Jet & Affine1Jet::operator=( const Affine1Jet & j )
{
  _f0 = j._f0;
  _df1 = j._df1;
  _df2 = j._df2;
  _df3 = j._df3;
  _error = j._error;

  return (*this);
}

// Arithmetic assignment operators are all defined in terms of the
// corresponding arithmetic operator.

Affine1Jet & Affine1Jet::operator+= ( const Affine1Jet & w )
{
  Affine1Jet result = (*this) + w;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator+= ( double d )
{
  Affine1Jet result = (*this) + d;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator-= ( const Affine1Jet & w )
{
  Affine1Jet result = (*this) - w;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator-= ( double d )
{
  Affine1Jet result = (*this) - d;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator*= ( const Affine1Jet & w )
{
  Affine1Jet result = (*this) * w;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator*= ( double d )
{
  Affine1Jet result = (*this) * d;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator/= ( const Affine1Jet & w )
{
  Affine1Jet result = (*this) / w;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator/= ( double d )
{
  Affine1Jet result = (*this) / d;
  (*this) = result;
  return (*this);
}

/* trulyGreaterThan returns "true" only if the range of the 1-jet
 * definitely lies strictly above the given argument, even given the
 * floating-point error which occurs during the computation of that
 * range. It assumes the argument (if a double) is given exactly.
 */
bool Affine1Jet::trulyGreaterThan( double d ) const
{
  double boundary_est = d + ((fabs(_df1) + fabs(_df2)) +
			     (fabs(_df3) + _error));
  // Account for the floating point error in the above calculation.
  if( boundary_est >= 0 ){
    boundary_est *= 1.0 + 3 * EPS;
  } else {
    boundary_est *= 1.0 - 3 * EPS;
  }

  return boundary_est < _f0;
}

bool Affine1Jet::trulyGreaterThan( const Affine1Jet & w ) const
{
  double boundary_est = w._f0 + (((fabs(w._df1) + fabs(w._df2)) +
				  (fabs(w._df3) + w._error)) +
				 ((fabs(_df1) + fabs(_df2)) +
				  (fabs(_df3) + _error)));
  // Account for the floating point error in the above calculation.
  if( boundary_est >= 0 ){
    boundary_est *= 1.0 + 3 * EPS;
  } else {
    boundary_est *= 1.0 - 3 * EPS;
  }

  return boundary_est < _f0;
}
    

/* mayContainZero returns "false" only if the range of the 1-jet
 * definitely does NOT contain zero, even given the floating-point
 * error which occurs during the computation of that range.
 */
bool Affine1Jet::mayContainZero() const
{
  // Compute the 'diameter' of the 1-jet.
  double diameter_est = (fabs(_df1) + fabs(_df2)) + (fabs(_df3) + _error);
  // Account for the floating-point error in the above calculation.
  diameter_est *= 1.0 + 2 * EPS;

  if( fabs(_f0) <= diameter_est ){
    return true;
  }
  return false;
}

// squeezeLeft() and squeezeRight() return the "left" or "right" half
// of the Affine1Jet, with respect to the dimension given by "index".

Affine1Jet & Affine1Jet::squeezeLeft( int index )
{
  if( index < 0 || index >= 3 ){
    return (*this);
  }

  // The "Taylor" error remains unchanged.
  double error = _error;

  // Add the floating-point error.
  switch( index ){
  case 0:
    error += EPS_by_2 * fabs(_f0 - 0.5 * _df1);
    break;
  case 1:
    error += EPS_by_2 * fabs(_f0 - 0.5 * _df2);
    break;
  case 2:
    error += EPS_by_2 * fabs(_f0 - 0.5 * _df3);
    break;
  }

  // Account for error while calculating the error
  error *= 1.0 + EPS;

  // Now update the jet. The linear term corresponding to index is
  // divided by two and then subtracted from the constant term.
  switch( index ){
  case 0:
    _df1 *= 0.5;
    _f0 -= _df1;
    break;
  case 1:
    _df2 *= 0.5;
    _f0 -= _df2;
    break;
  case 2:
    _df3 *= 0.5;
    _f0 -= _df3;
    break;
  }

  _error = error;
  
  return (*this);
}

Affine1Jet & Affine1Jet::squeezeRight( int index )
{
  if( index < 0 || index >= 3 ){
    return (*this);
  }

  // The "Taylor" error remains unchanged.
  double error = _error;

  // Add the floating-point error.
  switch( index ){
  case 0:
    error += EPS_by_2 * fabs(_f0 + 0.5 * _df1);
    break;
  case 1:
    error += EPS_by_2 * fabs(_f0 + 0.5 * _df2);
    break;
  case 2:
    error += EPS_by_2 * fabs(_f0 + 0.5 * _df3);
    break;
  }

  // Account for error while calculating the error
  error *= 1.0 + EPS;

  // Now update the jet. The linear term corresponding to index is
  // divided by two and then added to the constant term.
  switch( index ){
  case 0:
    _df1 *= 0.5;
    _f0 += _df1;
    break;
  case 1:
    _df2 *= 0.5;
    _f0 += _df2;
    break;
  case 2:
    _df3 *= 0.5;
    _f0 += _df3;
    break;
  }

  _error = error;

  return (*this);
}

// "flatten" turns the Affine1Jet from a small neighbourhood of a 3-D
// interval into a larger neighbourhood of the point at the centre of
// that interval. This represents an enormous loss of accuracy but is
// occasionally mathematically necessary.

Affine1Jet & Affine1Jet::flatten()
{
  double error = (fabs(_df1) + fabs(_df2)) + (fabs(_df3) + _error);

  // Account for floating-point error in this calculation
  error *= 1.0 + 2 * EPS;

  _df1 = _df2 = _df3 = 0.0;
  _error = error;

  return (*this);
}

// Arithmetic operators. In each case, the hardest part is calculating
// the new error term. For each function, the error term consists of:
//  1) The error inherited from the operands,
//  2) The error introducted by taking a Taylor approximation to the
//     result of the operation,
//  (#1 and #2 are grouped together and called the "Taylor error" in
// the calculations below)
//  3) The floating-point error, typically proportional to the sum of
//     the absolute values of all the intermediate results from step
//     1, step 2, and from computing the actual result of the
//     operation,
//  4) The floating-point error involved in calculating the
//     floating-point error. This last error is accounted for by
//     multiplying the error term to that point by (1+n*EPS) where n
//     is roughly proportional to the logarithm of the number of
//     operations used up to that point.
//
// For details of how to calculate the error term in steps 3 and 4,
// see "Homotopy hyperbolic 3-manifolds are hyperbolic" by Gabai,
// Meyerhoff, and Thurston, Annals of Mathematics 157 (2003)
// pp335--431.
//
// One consequence of the method used to calculate the error term in
// step 4 is that the precise order of operations is VERY
// IMPORTANT. What may seem like excessive use of parentheses is
// actually critical to ensuring that the error term calculated in
// step 4 is correct.

Affine1Jet operator+( const Affine1Jet & v, const Affine1Jet & w )
{
  // First, compute the "Taylor error".
  double error = (v._error + w._error);
  // Then, add the floating-point error.
  error += Affine1Jet::EPS_by_2 *
    ((fabs(v._f0 + w._f0) + fabs(v._df1 + w._df1)) +
     (fabs(v._df2 + w._df2) + fabs(v._df3 + w._df3)));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 3 * Affine1Jet::EPS;

  return Affine1Jet(v._f0 + w._f0,
		    v._df1 + w._df1,
		    v._df2 + w._df2,
		    v._df3 + w._df3,
		    error
		    );
}

Affine1Jet operator+( const Affine1Jet & v, double d )
{
  // First, compute the "Taylor error".
  double error = v._error;
  // Then, add the floating-point error.
  error += Affine1Jet::EPS_by_2 * fabs(v._f0 + d);
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + Affine1Jet::EPS;

  return Affine1Jet(v._f0 + d,
		    v._df1, v._df2, v._df3,
		    error
		    );
}

Affine1Jet operator+( double d, const Affine1Jet & v )
{
  return v+d;
}

// unary minus
Affine1Jet operator-( const Affine1Jet & v )
{
  // Since unary negation is an exact operation,
  // we don't have to worry about changes to _error.
  return Affine1Jet(-v._f0, -v._df1, -v._df2, -v._df3, v._error);
}

Affine1Jet operator-( const Affine1Jet & v, const Affine1Jet & w )
{
  return v + (-w);
}

Affine1Jet operator-( const Affine1Jet & v, double d )
{
  return v + (-d);
}

Affine1Jet operator-( double d, const Affine1Jet & v )
{
  return (-v) + d;
}

Affine1Jet operator*( const Affine1Jet & v, const Affine1Jet & w )
{
  // First, compute the "Taylor error".
  double error = (fabs(v._f0) * w._error + fabs(w._f0) * v._error) +
    ((fabs(v._df1) + fabs(v._df2)) + (fabs(v._df3) + v._error)) *
    ((fabs(w._df1) + fabs(w._df2)) + (fabs(w._df3) + w._error));
  // Then, add the floating point error.
  error += Affine1Jet::EPS_by_2 * ((fabs(v._f0 * w._f0) + fabs(v._f0 * w._df1)) +
		       (((fabs(v._df1 * w._f0) +
			  fabs(v._f0 * w._df1 + v._df1 * w._f0)) +
			 (fabs(v._f0 * w._df2) + fabs(v._df2 * w._f0))) +
			((fabs(v._f0 * w._df2 + v._df2 * w._f0) +
			  fabs(v._f0 * w._df3)) +
			 (fabs(v._df3 * w._f0) +
			  fabs(v._f0 * w._df3 + v._df3 * w._f0)))));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 4 * Affine1Jet::EPS;

  return Affine1Jet(v._f0 * w._f0,
		    v._f0 * w._df1 + v._df1 * w._f0,
		    v._f0 * w._df2 + v._df2 * w._f0,
		    v._f0 * w._df3 + v._df3 * w._f0,
		    error
		    );
}

Affine1Jet operator*( const Affine1Jet & v, double d )
{
  // First, compute the "Taylor error".
  double error = fabs(v._error * d);
  // Then, add the floating-point error.
  error += Affine1Jet::EPS_by_2 * ((fabs(v._f0 * d) + fabs(v._df1 * d)) +
		       (fabs(v._df2 * d) + fabs(v._df3 * d)));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 3 * Affine1Jet::EPS;

  return Affine1Jet(v._f0 * d,
		    v._df1 * d,
		    v._df2 * d,
		    v._df3 * d,
		    error
		    );
}

Affine1Jet operator*( double d, const Affine1Jet & v )
{
  return v*d;
}

Affine1Jet operator/( const Affine1Jet & v, const Affine1Jet & w )
{
  // Need to check for division by zero.
  if( w.mayContainZero() ){
    throw Affine1Jet::DivisionByZeroError();
  }

  // First, compute the "Taylor error".
  double error =
    (fabs(v._f0) + ((fabs(v._df1) + fabs(v._df2)) + (fabs(v._df3) + v._error))) /
    (fabs(w._f0) - ((fabs(w._df1) + fabs(w._df2)) + (fabs(w._df3) + w._error))) -
    ((((fabs(v._f0) + fabs(v._df1)) + (fabs(v._df2) + fabs(v._df3))) /
      fabs(w._f0)) +
     (fabs(w._df1) + (fabs(w._df2) + fabs(w._df3))) * (fabs(v._f0) /
     (fabs(w._f0) * fabs(w._f0))));
  // Next, add the floating-point error.
  error += Affine1Jet::EPS_by_2 * ((fabs(v._f0 / w._f0) +
		       ((fabs(v._df1 / w._f0) +
		       2.0 * (1.0 + 2 * Affine1Jet::EPS) *
		       (fabs(v._f0 * w._df1) / fabs(w._f0 * w._f0))) +
		       (fabs((v._f0 * w._df1) / (w._f0 * w._f0)) +
		       fabs(v._df1/w._f0 - (v._f0*w._df1)/(w._f0*w._f0))))) +
		       (((fabs(v._df2 / w._f0) +
		       2.0 * (1.0 + 2 * Affine1Jet::EPS) *
		       (fabs(v._f0 * w._df2) / fabs(w._f0 * w._f0))) +
		       (fabs((v._f0 * w._df2) / (w._f0 * w._f0)) +
		       fabs(v._df2/w._f0 - (v._f0*w._df2)/(w._f0*w._f0)))) +
		       ((fabs(v._df3 / w._f0) +
		       2.0 * (1.0 + 2 * Affine1Jet::EPS) *
		       (fabs(v._f0 * w._df3) / fabs(w._f0 * w._f0))) +
		       (fabs((v._f0 * w._df3) / (w._f0 * w._f0)) +
		       fabs(v._df3/w._f0 - (v._f0*w._df3)/(w._f0*w._f0))))));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 4 * Affine1Jet::EPS;

  return Affine1Jet(v._f0 / w._f0,
		    -v._f0 * w._df1 / (w._f0 * w._f0) + v._df1 / w._f0,
		    -v._f0 * w._df2 / (w._f0 * w._f0) + v._df2 / w._f0,
		    -v._f0 * w._df3 / (w._f0 * w._f0) + v._df3 / w._f0,
		    error
		    );
}

Affine1Jet operator/( const Affine1Jet & v, double d )
{
  // Check for division by zero.
  if( d == 0.0 ){
    throw Affine1Jet::DivisionByZeroError();
  }
  // Compute the "Taylor error".
  double error = v._error / fabs(d);
  // Next, add the floating-point error.
  error += Affine1Jet::EPS_by_2 * ((fabs(v._f0 / d) + fabs(v._df1 / d)) +
		       (fabs(v._df2 / d) + fabs(v._df3 / d)));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 3 * Affine1Jet::EPS;

  return Affine1Jet(v._f0 / d,
		    v._df1 / d,
		    v._df2 / d,
		    v._df3 / d,
		    error
		    );
}

Affine1Jet operator/( double d, const Affine1Jet & w )
{
  // Check for division by zero.
  if( w.mayContainZero() ){
    throw Affine1Jet::DivisionByZeroError();
  }

  // First, compute the "Taylor error".
  double error = fabs(d) / (fabs(w._f0) - ((fabs(w._df1) + fabs(w._df2)) +
			   (fabs(w._df2) + w._error))) -
    (fabs(d) / fabs(w._f0) +
    (fabs(w._df1) + (fabs(w._df2) + fabs(w._df3))) * (fabs(d) / 
    (fabs(w._f0) * fabs(w._f0))));
  // Then, add the floating point error.
  error += Affine1Jet::EPS_by_2 * ((fabs(d/ w._f0) +
		       (fabs((d * w._df1) / (w._f0 * w._f0)) +
		       2 * (1 + 2 * Affine1Jet::EPS) *
			(fabs(d * w._df1) / fabs(w._f0 * w._f0)))) +
		       ((fabs((d * w._df2) / (w._f0 * w._f0)) +
		       2 * (1 + 2 * Affine1Jet::EPS) *
			 (fabs(d * w._df2) / fabs(w._f0 * w._f0))) +
		       (fabs((d * w._df3) / (w._f0 * w._f0)) +
		       2 * (1 + 2 * Affine1Jet::EPS) *
			(fabs(d * w._df3) / fabs(w._f0 * w._f0)))));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 4 * Affine1Jet::EPS;

  return Affine1Jet(d / w._f0,
		    -d * w._df1 / (w._f0 * w._f0),
		    -d * w._df2 / (w._f0 * w._f0),
		    -d * w._df3 / (w._f0 * w._f0),
		    error
		    );
}

bool operator==( const Affine1Jet & v, const Affine1Jet & w )
{
  // Just test for strict equality of all terms.
  return (v._f0 == w._f0)
    && (v._df1 == w._df1)
    && (v._df2 == w._df2)
    && (v._df3 == w._df3)
    && (v._error == w._error);
}

// The remaining functions are not rational polynomials in their
// arguments, and hence computing them rigorously is a bit more involved.

Affine1Jet Power( const Affine1Jet & v, int p )
{
  if( p == 0 ){
    // Check that we're not computing 0^0.
    if( v.mayContainZero() ){
      throw Affine1Jet::ZeroToTheZeroError();
    }
    return Affine1Jet(1.0);
  }

  if( p < 0 ){
    return Power(1.0 / v, -p);
  }
  if( p == 1 ){
    return v;
  }

  // It would be nice to compute this in a more direct manner
  // that doesn't cause the error term to balloon, but for now we'll
  // just try to multiply the power out in an efficient way. (By
  // 'efficient' here I mean 'using the fewest multiplications'.)

  int half_p = p / 2;
  Affine1Jet temp = Power(v, half_p);

  if( p % 2 == 1 ){
    return temp * (temp * v);
  } else {
    return temp * temp;
  }
}

Affine1Jet Log( Affine1Jet v )
{
  // Logarithm is obviously not a rational polynomial. However, its
  // derivatives are all rational polynomials. So to compute a
  // "rigorous" logarithm, we use a Taylor approximation. The
  // difference between log and the approximation (which is bounded
  // above thanks to Taylor's theorem) is included in the resulting
  // error term.
  
  // Can't take the log of zero.
  if( v.mayContainZero() ){
    throw Affine1Jet::LogZeroError();
  }

  // This is tricky. First, make sure we aren't taking the log
  // of a negative number. I.e., check to see if:
  //  v._f0 - sum(|v._dfi|) - v._error <= 0

  double diameter_est = (fabs(v._df1) + fabs(v._df2)) + (fabs(v._df3) + v._error);
  if( v._f0 <= (1.0 + 2 * Affine1Jet::EPS) * diameter_est ){
    throw Affine1Jet::LogIsComplexError();
  }

  // Since we're only using a crude polynomial approximation to log,
  // it helps to perform some elaborate chicanery to try and ensure
  // that the argument is close to 1.
  // Note that RHO is chosen to be an exact floating-point value.
  static const double RHO = 9. / 8;
  static const Affine1Jet LOG_RHO(0.11778303565638345454,
				  0., 0., 0., Affine1Jet::EPS);
  double center_log = log(v._f0) / log(RHO);
  int num_factors = (int) floor(fabs(center_log));
  if( center_log > 0.0 ){
    for( int i=0; i<num_factors; i++ ){
      v /= RHO;
    }
  } else if( center_log < 0.0 ){
    for( int i=0; i<num_factors; i++ ){
      v *= RHO;
    }
  }
  
  // The computation below depends on a Taylor approximation of log
  // around the point x=1, so to compute the error term correctly we
  // need to know if 1 is less than all points in the range of v.
  // I.e. we need to know if v._f0 - sum(|v._dfi|) - v.error <= 1.
  double size = (fabs(v._df1) + fabs(v._df2)) + (fabs(v._df3) + v._error);
  bool mightnt_exceed_one =
    v._f0 <= (1.0 + 3 * Affine1Jet::EPS) * (size + 1.0);

  // We're using the equation log(x) == (x-1)-(x-1)^2/2 +
  // (x-1)^3/(3*c^3) where c is between 1 and x. We choose a
  // worst-case scenario for c. 

  // Compute the "Taylor error".
  double error;
  double cubic = fabs(v._f0 - 1.0) + size;
  if( mightnt_exceed_one ){
    double c = v._f0 - size;
    error = ((v._error + (fabs(v._f0 - 1.0) * v._error)) + 0.5*(size * size)) +
      (cubic * cubic) * (cubic / ((3.0 * c) * (c * c)));
  } else {
    error = ((v._error + (fabs(v._f0 - 1.0) * v._error)) + 0.5*(size * size)) +
      (cubic * cubic) * (cubic / 3.0);
  }

  // Next, add the floating point error.
  error += Affine1Jet::EPS_by_2 * ((((fabs(v._f0 - 1.0) +
			  0.5 * fabs((v._f0 - 1.0) * (v._f0 - 1.0))) +
			 (fabs((v._f0 - 1.0) - 0.5 * ((v._f0 - 1.0) * (v._f0 - 1.0))) +
			  fabs(v._df1 * (2.0 - v._f0)))) +
			((fabs(v._df2 * (2.0 - v._f0)) +
			  fabs(v._df3 * (2.0 - v._f0))) +
			 fabs(v._df1) * fabs(2.0 - v._f0))) +
		       ((fabs(v._df2) * fabs(2.0 - v._f0) +
			 fabs(v._df3) * fabs(2.0 - v._f0)) +
			(1.0 + 2 * Affine1Jet::EPS) *
			(fabs(v._f0 - 1.0) * fabs(v._f0 - 1.0))));

  // Finally, account for the error from computing the errors.
  if( mightnt_exceed_one ){
    error *= 1.0 + 6 * Affine1Jet::EPS;
  } else {
    error *= 1.0 + 5 * Affine1Jet::EPS;
  }

  Affine1Jet result((v._f0 - 1.0) - 0.5 * ((v._f0 - 1.0) * (v._f0 - 1.0)),
		    v._df1 * (2.0 - v._f0),
		    v._df2 * (2.0 - v._f0),
		    v._df3 * (2.0 - v._f0),
		    error);
  
  // Undo the changes we made to v to ensure that v was close to 1:
  if( center_log > 0.0 ){
    result += (LOG_RHO * num_factors);
  } else if( center_log < 0.0 ){
    result -= (LOG_RHO * num_factors);
  }

  return result;
}

Affine1Jet Max0( const Affine1Jet & v )
{
  // We wish to compute an Affine1Jet corresponding to Max(v,0). But
  // if 0 is in the range of v to begin with, then Max(v,0) is very
  // much not a linear function. The best we can do is approximate
  // Max(v,0) with a constant function and use a very large error
  // term, and hope that's good enough.
  if( v.mayContainZero() ){
    double size = v._f0 + ((fabs(v._df1)+fabs(v._df2))+(fabs(v._df3)+v._error));
    size *= 1 + 3 * Affine1Jet::EPS;
    size /= 2; // Exact operation

    return Affine1Jet(size, 0.0, 0.0, 0.0, size);
  }

  // If 0 isn't in the range of v, things are much simpler.

  if( v._f0 >= 0.0 ){
    // Note that v._f0 == 0 should actually be covered by the previous
    // case.
    return v;
  }

  // At this point, the range of v is strictly below 0.
  return Affine1Jet(0.0, 0.0, 0.0, 0.0, 0.0);
}

Affine1Jet ArcTan( Affine1Jet v )
{
  // Like the logarithm, all of the derivatives of ArcTan are rational
  // polynomials. So we will use a Taylor approximation to compute the
  // arctangent and use Taylor's theorem to bound the difference
  // between the arctangent and the approximation.

  // ArcTan is odd, might as well use the symmetry.
  bool negated = false;
  if( v._f0 < 0 ){
    negated = true;
    v = -v;
  }

  // Since we're only using a crude polynomial approximation to arctan
  // we prefer to deal with arguments as close to zero as
  // possible. We start with the formula
  //   ArcTan(a) + ArcTan(b) = ArcTan((a+b)/(1-a*b))
  // Let c = (a+b)/(1-a*b) and solve for b:
  //   ArcTan(c) = ArcTan(a) + ArcTan((c-a)/(a*c+1))
  // If c is positive and a is a positive constant less than c then
  // the second argument on the right will be smaller than c. Repeat
  // until you end up with an argument smaller than a.
  // Currently as a constant I use a number with an exact binary
  // representation which is smaller than tan(Pi/12).
  static const double RHO = 137. / 512;
  static const Affine1Jet ARCTAN_RHO(0.26145314506663815251,
				     0., 0., 0., Affine1Jet::EPS);
  int num_translations = 0;
  while( v._f0 > RHO ){
    num_translations++;
    v = (v-RHO) / (v*RHO+1);
  }

  // We use the equation arctan(x) == x-x^3/3 +
  // x^4*(c-2*c^3)/(2*(c^2+1)^4) where c is between 0 and x, and
  // choose a worst-case scenario for c.

  // To find the worst-case scenario for c, we need to know whether or
  // the range of |v| extends to the right of the global maximum of
  // the function (c-2*c^3)/(2*(c^2+1)^4). This isn't pretty, but it
  // works.
  double size = (fabs(v._df1) + fabs(v._df2)) + (fabs(v._df3) + v._error);
  bool includes_max =
    300466. / 1048576 <= (1.0 + 3 * Affine1Jet::EPS) * (fabs(v._f0) + size);

  // Now we can compute the "Taylor error".
  double error;
  error = (v._error + v._error * fabs(v._f0 * v._f0)) +
    (fabs(v._f0) * (size * size) + (size * size) * (size / 3.0));
  if( includes_max ){
    double c = 91575. / 1048576;
    double c2p1 = c * c + 1.0;
    error += ((((fabs(v._f0) + size) * (fabs(v._f0) + size)) *
	       ((fabs(v._f0) + size) * (fabs(v._f0) + size))) *
	      ((c - (2.0 * c) * (c * c)) / 2.0)) /
      ((c2p1 * c2p1) * (c2p1 * c2p1));
  } else {
    double c = fabs(v._f0) + size;
    double c2p1 = c * c + 1.0;
    error += (((c * c) * (c * c)) * ((c - (2.0 * c) * (c * c)) / 2.0)) /
      ((c2p1 * c2p1) * (c2p1 * c2p1));
  }

  // Next, add the floating point error.
  error += Affine1Jet::EPS_by_2 * (((2 * (1 + 2 * Affine1Jet::EPS) *
				     fabs(v._f0 * v._f0) * fabs(v._f0 / 3.0) +
				     fabs((v._f0 * v._f0) * (v._f0 / 3.0))) +
				    (fabs(v._f0 - (v._f0 * v._f0) * (v._f0 / 3.0)) +
				     fabs(v._df1) * fabs(v._f0 * v._f0))) +
				   (((fabs(v._df1 * (v._f0 * v._f0)) +
				      fabs(v._df1 - v._df1 * (v._f0 * v._f0))) +
				     (fabs(v._df2) * fabs(v._f0 * v._f0) +
				      fabs(v._df2 * (v._f0 * v._f0)))) +
				    ((fabs(v._df2 - v._df2 * (v._f0 * v._f0)) +
				      fabs(v._df3) * fabs(v._f0 * v._f0)) +
				     (fabs(v._df3 * (v._f0 * v._f0)) +
				      fabs(v._df3 - v._df3 * (v._f0 * v._f0))))));

  // Finally, account for the error from computing the errors.
  if( includes_max ){
    error *= 1.0 + 6 * Affine1Jet::EPS;
  } else {
    error *= 1.0 + 7 * Affine1Jet::EPS;
  }

  Affine1Jet result(v._f0 - (v._f0 * v._f0) * (v._f0 / 3.0),
		    v._df1 - v._df1 * (v._f0*v._f0),
		    v._df2 - v._df2 * (v._f0*v._f0),
		    v._df3 - v._df3 * (v._f0*v._f0),
		    error);

  // Undo the transformations that we performed to get the argument
  // close to zero.
  while( num_translations > 0 ){
    result += ARCTAN_RHO;
    num_translations--;
  }

  if( negated ){
    result = -result;
  }

  return result;
}


==> anc/bad-ten/rigorous_volume/AJet.H <==
/* AJet.h
 *
 * Written by: Peter Milley
 *
 * An Affine1Jet represents a set of functions f with domain the
 * standard cube in R^3 (i.e. the cube {|x|<=1, |y|<=1, |z|<=1}), such
 * that |f(v)-f0-(df1,df2,df3).v| < error for all v and f.
 */

#ifndef _AJet_h_
#define _AJet_h_

#include <math.h> // for fabs, log

class Affine1Jet
{
public:
  // Constructors and destructors
  Affine1Jet( double f0, double df1=0, double df2=0, double df3=0,
	      double e=0 );
  Affine1Jet();
  Affine1Jet( const Affine1Jet & );
  Affine1Jet & operator= ( const Affine1Jet & );

  ~Affine1Jet() { }; // empty

  // Useful constants
  static const double EPS;
  static const double EPS_by_2;

  // Exception classes.
  class DivisionByZeroError {
  public:
    DivisionByZeroError() {} // empty;
  };
  class ZeroToTheZeroError {
  public:
    ZeroToTheZeroError() {} // empty;
  };
  class LogZeroError {
  public:
    LogZeroError() {} // empty;
  };
  class LogIsComplexError {
  public:
    LogIsComplexError() {} // empty;
  };

  // Access functions
  inline double center() const;
  inline double size() const;
  inline double slope( int ) const;
  inline double error() const;

  // Some "arithmetic functions" defined specially.
  Affine1Jet & squeezeLeft( int index );
  Affine1Jet & squeezeRight( int index );
  Affine1Jet & flatten();

  // Arithmetic assignment operators.
  Affine1Jet & operator+= ( const Affine1Jet & );
  Affine1Jet & operator+= ( double );
  Affine1Jet & operator-= ( const Affine1Jet & );
  Affine1Jet & operator-= ( double );
  Affine1Jet & operator*= ( const Affine1Jet & );
  Affine1Jet & operator*= ( double );
  Affine1Jet & operator/= ( const Affine1Jet & );
  Affine1Jet & operator/= ( double );

  // A test function. Returns true if every point in the range of the
  // jet is greater than the given argument.
  // Not defined as an operator; the semantics aren't quite right.
  bool trulyGreaterThan( double d ) const;
  bool trulyGreaterThan( const Affine1Jet & w ) const;

  // Arithmetic operators.
  friend Affine1Jet operator+ ( const Affine1Jet &, const Affine1Jet & );
  friend Affine1Jet operator+ ( const Affine1Jet &, double );
  friend Affine1Jet operator+ ( double, const Affine1Jet & );

  friend Affine1Jet operator- ( const Affine1Jet &, const Affine1Jet & );
  friend Affine1Jet operator- ( const Affine1Jet &, double );
  friend Affine1Jet operator- ( double, const Affine1Jet & );

  friend Affine1Jet operator- ( const Affine1Jet & );

  friend Affine1Jet operator* ( const Affine1Jet &, const Affine1Jet & );
  friend Affine1Jet operator* ( const Affine1Jet &, double );
  friend Affine1Jet operator* ( double, const Affine1Jet & );

  friend Affine1Jet operator/ ( const Affine1Jet &, const Affine1Jet & );
  friend Affine1Jet operator/ ( const Affine1Jet &, double );
  friend Affine1Jet operator/ ( double, const Affine1Jet & );

  // Test for equality. Nothing approximate here; this is exact equality.
  friend bool operator==( const Affine1Jet &, const Affine1Jet & );

  // Other useful mathematical functions.
  friend Affine1Jet Power ( const Affine1Jet &, int );
  friend Affine1Jet Log ( Affine1Jet );
  friend Affine1Jet Max0 ( const Affine1Jet & );

  friend Affine1Jet ArcTan ( Affine1Jet );

private:
  bool mayContainZero() const;

  double _f0;
  double _df1, _df2, _df3;
  double _error;
  double _size;
};

#include "AJet.inline"

#endif // _AJet_h_


==> anc/bad-ten/rigorous_volume/AJet.inline <==
/* AJet.inline
 *
 * Written by: Peter Milley
 */

double
Affine1Jet::center() const
{
  return _f0;
}

double
Affine1Jet::size() const
{
  return fabs(_df1)+fabs(_df2)+fabs(_df3);
}

double
Affine1Jet::slope( int i ) const
{
  if( i==1 ) return _df1;
  if( i==2 ) return _df2;
  if( i==3 ) return _df3;
  return 0.0;
}

double
Affine1Jet::error() const
{
  return _error;
}


==> anc/bad-ten/rigorous_volume/Makefile <==
# Written by: Peter Milley

# A word about the compiler options below: it is VERY IMPORTANT that
# the compiler does NOT try to optimize the arithmetic expressions in
# AJet.C. The error estimates for all of the operations defined in
# AJet.C depend on the height of the expression trees used to compute
# the results of those operations. Rearranging those expressions to
# optimize them make the error estimates invalid.
#
# That is why I've used the -O0 compiler flag below, even though
# that's technically the default anyway: to remind myself NOT to try
# and optimize the code.
#
# This is only a requirement for AJet.C, so if you absolutely have to
# turn on optimizations for Position.o, area_jets.o, and
# area_jets_bdry.o you may do so...just remember to compile AJet.o
# separately without optimizations and you should be fine.

COPTS=-ggdb -O0 -Wall -fexceptions
CPP=g++

.SUFFIXES: .o .m .C

.C.o:
	$(CPP) $(COPTS) -c ${@:o=C}

all: rigorous_volume

rigorous_volume: rigorous_volume.o AJet.o
	$(CPP) $(COPTS) -o rigorous_volume rigorous_volume.o AJet.o

clean:
	rm *.o


==> anc/bad-ten/rigorous_volume/README.txt <==
rigorous_volume.C

Written by: Peter Milley

Usage: rigorous_volume vol input_file

This program reads Snap triangulation data along with the delta
constant computed by Harriet Moser's algorithm from "input_file" and
uses them to rigorously determine whether or not the volume of the
manifolds thus describes are greater than "vol".

Output: for each line in "input_file" the program will print either
"Manifold N:Okay" if it can determine that the volume is strictly
greater than "vol", or "Manifold N:Not Okay" otherwise (where N is the
index of the corresponding manifold in the input file).

Five input files are provided:

"volumes.input": fillings on two-cusped manifolds. Test with
"vol"=2.848.

"m019_volume_input": alternate triangulation of m019. Test with
"vol"=2.848. (There are triangulations of m019 present in
"volumes.input", but for those triangulations the program cannot
guarantee sufficient volume due to floating-point error.)

"one_cusped_volumes.input": fillings on one-cusped manifolds. Test
with "vol"=0.943.

"vol2_volume.input": an alternate triangulation of Vol2. Test with
"vol"=0.943.

"vol3_cover_volume.input": a positively-oriented triangulation of a
two-fold cover of Vol3. (Harriet Moser's algorithm, and hence this
program, only work with positively oriented ideal triangulations.)
Test with "vol"=1.886.

Note copies of these sample files and instructions on how to recreate
them are in the "twocusped/volume_comp/", "onecusped/volume_comp/",
and "onecusped/vol3/" directories.


==> anc/bad-ten/rigorous_volume/problem-child.txt <==
[0.8023091065000476503177143294 + 1.005450392056217817610841449*I, 0.2490757951630407091506497209 + 0.6972266624626399243008002421*I]~
0.0162564162273325666527830647263389722742890090366682716003534669528150263863545539334274195727379104655954670364260921604690940978873384351661323280056392187473806344974605316734809544556140327277493613334981462
[0.7509242048369592908493502791 + 0.6972266624626399243008002421*I, 0.1976908934999523496822856706 + 1.005450392056217817610841449*I]~
0.00296658109271311253620138552843668756901640950412044974054082208282322341046916224283619194697436541495579432566985580771349960291430155037567970778035775887562903448492767248241483378309519290822340646250267048


==> anc/bad-ten/rigorous_volume/rigorous_volume.C <==
/* rigorous_volume.C
 *
 * Determine rigorous lower bounds on the volume of a hyperbolic
 * manifold given shape data for an ideal triangulation and the error
 * term \delta determined by Moser's algorithm.
 */

#include <iostream>
#include <cstdlib>
#include <fstream>
#include <sstream>
#include <string>
#include <vector>
#include <cmath>
#include "AJet.H"

using namespace std;

static const string USAGE="Usage: rigorous_volume vol input_file";
static const string FILE_NOT_FOUND="Error, unable to open ";
static const string BAD_EOF="Error, unexpected EOF";
static const string FORMAT_ERR="Badly formatted input at line ";

static const Affine1Jet Pi(M_PI, 0.0, 0.0, 0.0, 2*Affine1Jet::EPS);

class FormatException
{
public:
  FormatException() {} // empty
};

bool ParseLine( string line, vector<double> & params )
{
  bool result = true;
  stringstream ss(line);
  vector<double>::iterator insert_point = params.end();
  double real, imag;

  try {
    ss.ignore(1);
    while( !ss.eof() ){
      ss >> real;
      if( !ss.good() ){
	throw FormatException();
      }
      ss.ignore(3);
      ss >> imag;
      if( !ss.good() ){
	throw FormatException();
      }
      ss.ignore(2);
      params.push_back(real);
      params.push_back(imag);
      if( ss.peek() == ']' ){
	break;
      } else {
	ss.ignore(2);
      }
    }
  } catch( FormatException ){
    params.erase(insert_point, params.end());
    result = false;
  }

  return result;
}

Affine1Jet Lobachevsky( Affine1Jet & theta )
{
  if( theta.trulyGreaterThan(Pi/2.0) ){
    Affine1Jet translated = theta-Pi;
    return Lobachevsky(translated);
  }
  if( (-theta).trulyGreaterThan(Pi/2.0) ){
    Affine1Jet translated = theta+Pi;
    return Lobachevsky(translated);
  }
  if( theta.center() < 0.0 ){
    Affine1Jet negtheta = -theta;
    return -Lobachevsky(negtheta);
  }

  static const int NUM_COEFFS=30;
  static const double LOBCOEF[NUM_COEFFS] = {
    5.4831135561607547882413838888201e-1,
    1.0823232337111381915160036965412e-1,
    4.8444907713545197129262758561472e-2,
    2.7891037672165120538296812180796e-2,
    1.8199901365960328824311744707278e-2,
    1.2823667776324462157674846128817e-2,
    9.5243928393815114745643670962394e-3,
    7.3530535460250636167039159668208e-3,
    5.8479755397266959054962366178048e-3,
    4.7619093045811136799814912001842e-3,
    3.9525701124525799515137944808229e-3,
    3.3333335320272968375315987081340e-3,
    2.8490028914574211634331659107080e-3,
    2.4630541963678177950454607261557e-3,
    2.1505376364114568439132649094016e-3,
    1.8939393943803620897114593734851e-3,
    1.6806722690053911275277764855335e-3,
    1.5015015015233512340706336099638e-3,
    1.3495276653220485553945730785293e-3,
    1.2195121951230603594927151084491e-3,
    1.1074197120711266596728487987281e-3,
    1.0101010101010675186059356321779e-3,
    9.2506938020352840967144128733280e-4,
    8.5034013605442478972252664720549e-4,
    7.8431372549019677504189889653457e-4,
    7.2568940493468811469129541350086e-4,
    6.7340067340067343805464730535677e-4,
    6.2656641604010025932192218654462e-4,
    5.8445353594389246257711686275038e-4,
    5.4644808743169398954500641421420e-4
  };

  Affine1Jet result(0.0);
  Affine1Jet theta_over_pi_squared = (theta/Pi)*(theta/Pi);
  if( ! (-theta_over_pi_squared).trulyGreaterThan(-0.5) ){
    cerr << "Warning, Lobachevsky function may not be rigorous.";
    cerr << endl;
  }
  Affine1Jet product(1.0);
  Affine1Jet coeff;
  Affine1Jet term;
  int coeff_index = 0;
  do {
    product *= theta_over_pi_squared;
    coeff = Affine1Jet(LOBCOEF[coeff_index++], 0.0, 0.0, 0.0,
		       Affine1Jet::EPS);
    term = coeff * product;
    if( (-term).trulyGreaterThan( -Affine1Jet::EPS ) ){
      // Assuming that (theta/Pi)^2 isn't too large (see warning
      // above) the sum of the remaining terms is guaranteed to be
      // less than 2*EPS. So we cut off the summation.
      result += Affine1Jet(0.0, 0.0, 0.0, 0.0, 2*Affine1Jet::EPS);
      break;
    }
    result += term;
  } while( coeff_index < NUM_COEFFS );

  if( coeff_index == NUM_COEFFS ){
    cerr << "Need more Lobachevsky coefficients!" << endl;
  }

  result -= Log(theta*2.0);
  result += 1.0;
  result *= theta;
  return result;
}

Affine1Jet ComputeVolume( vector<double> & params, double delta )
{
  int num_tets = params.size() / 2;
  Affine1Jet result(0.0);
  Affine1Jet real_part, imag_part;
  Affine1Jet term;
  Affine1Jet theta[3];
  double safety_margin = 10*fabs(delta);

  for( int i=0; i<num_tets; i++ ){
    real_part = Affine1Jet(params[2*i], delta, 0.0, 0.0, Affine1Jet::EPS);
    imag_part = Affine1Jet(params[2*i+1], 0.0, delta, 0.0, Affine1Jet::EPS);

    // Make some attempt to calculate the angles in a "smart" way,
    // where "smart" means "not dividing by anything that's too close
    // to zero".
    if( (real_part-1.0).trulyGreaterThan(safety_margin) ){
      theta[0] = ArcTan(imag_part / real_part);
      theta[1] = Pi - ArcTan(imag_part / (real_part - 1.0));
    } else if( real_part.trulyGreaterThan(safety_margin) &&
	       (-real_part+1.0).trulyGreaterThan(safety_margin) ){
      theta[0] = ArcTan(imag_part / real_part);
      theta[1] = -ArcTan(imag_part / (real_part - 1.0));
    } else if( (-real_part).trulyGreaterThan(safety_margin) ){
      theta[0] = Pi + ArcTan(imag_part / real_part);
      theta[1] = -ArcTan(imag_part / (real_part - 1.0));
    } else { // HACK ALERT: we're assuming imag_part > 0
      theta[0] = (Pi/2) - ArcTan(real_part / imag_part);
      theta[1] = (Pi/2) + ArcTan((real_part - 1.0) / imag_part);
    }
    theta[2] = Pi - (theta[0]+theta[1]);

    term = Lobachevsky(theta[0]);
    term += Lobachevsky(theta[1]);
    term += Lobachevsky(theta[2]);

    // Sadly we can't just add "term" to "result". "term" depends on
    // the two variables associated to a single tetrahedron; adding
    // "term" to "result" would imply that "result" depends on those
    // two variables, when in fact "result" depends on
    // 2*num_tets variables (which we can't properly represent with
    // Affine1Jets). The flatten() function eliminates this unstated
    // dependency, but at the cost of accuracy.
    result += term.flatten();
  }

  return result;
}

int main( int argc, char *argv[] )
{
  // Argument checking
  if( argc != 3 ){
    cerr << USAGE << endl;
    exit(-1);
  }

  ifstream input_file(argv[2]);
  if( !input_file ){
    cerr << FILE_NOT_FOUND << argv[1] << endl;
    exit(-1);
  }

  string current_line;
  vector<double> params;
  Affine1Jet volume_jet;
  double delta;
  double vol_limit;
  int line_no;

  {
    stringstream vol_stream(argv[1]);
    vol_stream >> vol_limit;
  }

  line_no = 0;
  while( !input_file.eof() ){
    // Read in and parse the tetrahedron shapes
    getline(input_file, current_line);
    line_no++;
    if( current_line.length() == 0 ){
      continue;
    }
    if( !ParseLine(current_line, params) ){
      cerr << FORMAT_ERR << line_no << endl;
      getline(input_file, current_line);
      line_no++;
      continue;
    }

    // Read in the Moser \delta parameter
    if( input_file.eof() ){
      cerr << BAD_EOF << endl;
      exit(-1);
    }
    getline(input_file, current_line);
    line_no++;
    {
      stringstream ss(current_line);
      ss >> delta;
      if( ss.bad() || ss.fail() ){
	cerr << FORMAT_ERR << line_no << endl;
	continue;
      }
    }

    // Pass the data to the volume computing function
    try {
      volume_jet = ComputeVolume(params, delta);
      cout << "Manifold " << line_no/2 << ':';
      if( volume_jet.trulyGreaterThan(vol_limit) ){
	// if( volume_jet.trulyGreaterThan(2.848) ){
	// if( volume_jet.trulyGreaterThan(0.943) ){
	cout << "Okay.";
      } else {
	cout << "Not okay.";
      }
      cout << endl;
    } catch( Affine1Jet::LogZeroError ){
      cout << "Manifold " << line_no/2 << ':';
      cout << " a LogZeroError occured." << endl;
      cerr << "Manifold " << line_no/2 << ':';
      cerr << " a LogZeroError occured." << endl;
    } catch( Affine1Jet::DivisionByZeroError ){
      cout << "Manifold " << line_no/2 << ':';
      cout << " a DivisionByZero occured." << endl;
      cerr << "Manifold " << line_no/2 << ':';
      cerr << " a DivisionByZero occured." << endl;
    }
      
    params.clear();
  }
  input_file.close();

  exit(0);
}


==> anc/bad-ten/rigorous_volume/volumes.input <==
[0.1882748573937729264174666986 + 0.9575606940182255632852409557*I, 0.5456179183507954328971641994 + 1.271931309357960955079785517*I]~
0.00117846640256569063804715312065865671444116434922983244559845311894189753843292750747867092960757085409109528507699893146652984970905187853431726702899634383186828555051051304598208683198465371442535228428457619
[0.8023091065000476503177143294 + 1.005450392056217817610841449*I, 0.2490757951630407091506497209 + 0.6972266624626399243008002421*I]~
0.00198215943358885745800595536087288654020763365866433958560010460505533388649367004692059279801639815378199080437553776094367695604881399953005045821137523443575750701869079129751791354633202581953380298534548390
[0.7151576133639403979087893961 + 0.6640176900526853225959036791*I, 0.1882748573937729264174666986 + 0.9575606940182255632852409557*I]~
0.0154821215724617724837419392768743998098359241564501995994583569982750395451170687742468227865142659331636129423724480799341797601006856355430548201515796174598733917235823389334110115688336614631693836550511060
[0.5456179183507954328971641994 + 1.271931309357960955079785517*I, 0.8023091065000476503177143294 + 1.005450392056217817610841449*I]~
0.00980543659587567464289342909674719299932472527868597640293361684501368155201450690241137969225638891933232128057096133215712393992345179655207700477721100898407718415194314473190923048501263602263931234173558967


==> anc/bad-ten/rigorous_volume/volumes.output <==
Manifold 1:Okay.
Manifold 2:Okay.
Manifold 3:Okay.
Manifold 4:Okay.


==> anc/bad-ten/smallcalculator.py <==

#run in snappy
import math
import snappy

def gcd(a,b):
        while b != 0:
            rem = a % b
            a = b
            b = rem
        return a

#here's a dictionary that converts snappea notation into snap notation
moms = ['m003','m004','m006','m007','m009','m010','m011','m015','m016','m017']
snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}

#length_bound Calculates upper bound for the length of a slope s such that
#filling cusped manifold 'manifold' along s results in volume less than 'bound' using
#Futer-Kalfagianni-Purcell
def length_bound(manifold, bound): 
    return 2*math.pi / math.sqrt(1 - (bound/manifold.volume())**(2.0/3.0))

#length of p,q curve in manifold
def length( p, q , manifold):
    C = manifold.cusp_neighborhood()
    r = C.translations()[0]
    s = C.translations()[1]
    x = r.real
    y = r.imag
    u = s.real
    v = s.imag
    return math.sqrt((p*x+q*u)**2 + (p*y+q*v)**2)
	 
#small_filling_params Finds filling parameters (p,q) such that filling cusped manifold 'manifold' along
#(p,q) curve gives orbifold of volume less than 'bound' with singular locus a
#knot labeled 'order'
def small_filling_params_of_order(manifold, bound, order):
    params = []
    C = manifold.cusp_neighborhood()
    r = C.translations()[0]
    s = C.translations()[1]
    t = length_bound(manifold, bound)
    a = t/math.sqrt((r.real)**2 + (r.imag)**2)
    b = t/math.sqrt((s.real)**2 + (s.imag)**2)
    for p in range(-int(math.ceil(a)),int(math.ceil(a))):
        for q in range(-int(math.ceil(b)),int(math.ceil(b))):
            if length( p, q, manifold) < t and gcd(p,q)==order:
                params.append((p,q))
    return params

def small_filling_params(manifold, bound):
    params = []
    C = manifold.cusp_neighborhood()
    r = C.translations()[0]
    s = C.translations()[1]
    t = length_bound(manifold, bound)
    a = t/math.sqrt((r.real)**2 + (r.imag)**2)
    b = t/math.sqrt((s.real)**2 + (s.imag)**2)
    for p in range(-int(math.ceil(a)),int(math.ceil(a))):
        for q in range(-int(math.ceil(b)),int(math.ceil(b))):
            if length( p, q, manifold) < t and gcd(p,q) != 1:
                params.append((p,q))
    return params


	
	

#small_volumes returns a list of volumes of hyperbolic results along with the corresponding surgery
#parameters where the volume is the volume of 'manifold' filled along the
#parameter where the parameters are taken over all possible parameters coming
#from small_filling_params(manifold, bound, order)

def small_volumes_of_order(manifold, bound, order):
    params = small_filling_params_of_order(manifold, bound, order)
    small_volumes = []
    for param in params:
        mfld = manifold.copy()
        mfld.dehn_fill(param)
        small_volumes.append([param, mfld.volume(), mfld.solution_type()])
    return small_volumes

def small_shapes_of_order(manifold, bound, order):
    params = small_filling_params_of_order(manifold, bound, order)
    small_volumes = []
    for param in params:
        mfld = manifold.copy()
        mfld.dehn_fill(param)
        small_volumes.append([param, mfld.volume(), mfld.tetrahedra_shapes()])
    return small_volumes

def small_volumes(manifold, bound):
    params = small_filling_params(manifold, bound)
    small_volumes = []
    for param in params:
        mfld = manifold.copy()
        mfld.dehn_fill(param)
        if mfld.volume() < bound:
            small_volumes.append([mfld, mfld.volume(), gcd(param[0],param[1]), mfld.solution_type()])
    return small_volumes
			
#generate list:
def list_small_fillings(bound, listofmanifolds):
    mflds=[]
    data=[]
    for m in listofmanifolds:
        mflds.append(snappy.Manifold(m))
    for m in mflds:
        data.append(small_volumes(m, bound))
    return data

def list_small_fillings_of_order(bound, listofmanifolds, order):
    mflds=[]
    data=[]
    for m in listofmanifolds:
        mflds.append(snappy.Manifold(m))
    for m in mflds:
        data.append([m,small_volumes_of_order(m, bound, order)])
    return data

def list_small_fillings_with_shapes_of_order(bound, listofmanifolds, order):
    mflds=[]
    data=[]
    for m in listofmanifolds:
        mflds.append(snappy.Manifold(m))
    for m in mflds:
        data.append([m,small_shapes_of_order(m, bound, order)])
    return data

def look_for_pos_orient(manifold, p,q):
    i = 0
    while i < 100:
        M = snappy.Manifold(manifold)
        M.randomize()
        M.dehn_fill((p,q))
        if M.solution_type() == 'all tetrahedra positively oriented':
            return M
        i += 1

def generate_snap_files(bound, listofmanifolds, order):
	snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}
	for m in listofmanifolds:
		mfile = open(m+'.snap',"w")
		mfile.write('r c ' + snapnot[m]+'\n')
		mfile.close()
		manif = snappy.Manifold(m)
		params = small_filling_params_of_order(manif, bound, order)
		mfile = open(m+'.snap', "a")
		for p in params:
			mfile.write('sur '+str(p[0])+' '+str(p[1])+' clear sur\n')
		mfile.close()





==> anc/bad-ten/snap.results <==
pari initialized
r c 5 3
sur -10 10 rand pr ac sh pr -pa fi clear sur
solution type: geometric
[0.1882748573937729264174666986+0.9575606940182255632852409557*I,0.5456179183507954328971641994+1.271931309357960955079785517*I]~
[30,0,-10,10,-12;-2,1,1,-2,0;2,-1,-1,2,0]
r c 5 3
sur -10 10 rand pr ac sh pr -pa fi clear sur
solution type: geometric
[0.8023091065000476503177143294+1.005450392056217817610841449*I,0.2490757951630407091506497209+0.6972266624626399243008002421*I]~
[10,10,0,20,-2;-1,-1,-1,-1,0;1,1,1,1,0]
r c 5 3
sur -10 10 rand pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7151576133639403979087893961+0.6640176900526853225959036791*I,0.1882748573937729264174666986+0.9575606940182255632852409557*I]~
[-10,10,0,0,-2;-2,-2,1,1,2;2,2,-1,-1,-2]
r c 5 3
sur -10 10 rand pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5456179183507954328971641994+1.271931309357960955079785517*I,0.8023091065000476503177143294+1.005450392056217817610841449*I]~
[10,0,-10,-10,-12;1,1,-2,1,-1;-1,-1,2,-1,1]


==> anc/bad-ten/snapoutfile <==
pari initialized
r c 5 3
sur -10 10 rand pr ac sh pr -pa fi clear sur
[0.1882748573937729264174666986+0.9575606940182255632852409557*I,0.5456179183507954328971641994+1.271931309357960955079785517*I]~
[30,0,-10,10,-12;-2,1,1,-2,0;2,-1,-1,2,0]
r c 5 3
sur -10 10 rand pr ac sh pr -pa fi clear sur
[0.8023091065000476503177143294+1.005450392056217817610841449*I,0.2490757951630407091506497209+0.6972266624626399243008002421*I]~
[10,10,0,20,-2;-1,-1,-1,-1,0;1,1,1,1,0]
r c 5 3
sur -10 10 rand pr ac sh pr -pa fi clear sur
[0.7151576133639403979087893961+0.6640176900526853225959036791*I,0.1882748573937729264174666986+0.9575606940182255632852409557*I]~
[-10,10,0,0,-2;-2,-2,1,1,2;2,2,-1,-1,-2]
r c 5 3
sur -10 10 rand pr ac sh pr -pa fi clear sur
[0.5456179183507954328971641994+1.271931309357960955079785517*I,0.8023091065000476503177143294+1.005450392056217817610841449*I]~
[10,0,-10,-10,-12;1,1,-2,1,-1;-1,-1,2,-1,1]


==> anc/bad-ten/stripper.py <==
#!/usr/bin/python

#This thing strips out the 'solution type:...' lines.  This is needed to use
#Purcells reworking of moser's algorithm without massive headaches.



snapoutfile = open('snapoutfile', "a")
results = open('snap.results', "r")
lines = results.readlines()
for i in range(len(lines)):
	if not 'solution' in lines[i]:
		snapoutfile.write(lines[i])
results.close()
snapoutfile.close()




==> anc/bad-ten/volumecomp/deltas <==
0.00117846640256569063804715312065865671444116434922983244559845311894189753843292750747867092960757085409109528507699893146652984970905187853431726702899634383186828555051051304598208683198465371442535228428457619
0.00198215943358885745800595536087288654020763365866433958560010460505533388649367004692059279801639815378199080437553776094367695604881399953005045821137523443575750701869079129751791354633202581953380298534548390
0.0154821215724617724837419392768743998098359241564501995994583569982750395451170687742468227865142659331636129423724480799341797601006856355430548201515796174598733917235823389334110115688336614631693836550511060
0.00980543659587567464289342909674719299932472527868597640293361684501368155201450690241137969225638891933232128057096133215712393992345179655207700477721100898407718415194314473190923048501263602263931234173558967


==> anc/bad-ten/volumecomp/interleave.pl <==
#!/usr/bin/perl

use strict;

$#ARGV == 1 or die "USAGE: interleave.pl file1 file2\n";

open(my $input1, $ARGV[0]) or die "Unable to open $ARGV[0]!\n";
open(my $input2, $ARGV[1]) or die "Unable to open $ARGV[1]!\n";
my ($line1, $line2);

while(!eof($input1) && !eof($input2)){
    $line1=<$input1>;
    $line2=<$input2>;
    print $line1;
    print $line2;
}
while(<$input1>){
    print;
}
while(<$input2>){
    print;
}
close $input1;
close $input2;


==> anc/bad-ten/volumecomp/moseralg.output <==
   realprecision = 211 significant digits (210 digits displayed)
manifold 11 is complete hyperbolic, delta=0.00117846640256569063804715312065865671444116434922983244559845311894189753843292750747867092960757085409109528507699893146652984970905187853431726702899634383186828555051051304598208683198465371442535228428457619
manifold 12 is complete hyperbolic, delta=0.00198215943358885745800595536087288654020763365866433958560010460505533388649367004692059279801639815378199080437553776094367695604881399953005045821137523443575750701869079129751791354633202581953380298534548390
manifold 13 is complete hyperbolic, delta=0.0154821215724617724837419392768743998098359241564501995994583569982750395451170687742468227865142659331636129423724480799341797601006856355430548201515796174598733917235823389334110115688336614631693836550511060
manifold 14 is complete hyperbolic, delta=0.00980543659587567464289342909674719299932472527868597640293361684501368155201450690241137969225638891933232128057096133215712393992345179655207700477721100898407718415194314473190923048501263602263931234173558967
[0m

==> anc/bad-ten/volumecomp/shapes <==
[0.1882748573937729264174666986+0.9575606940182255632852409557*I,0.5456179183507954328971641994+1.271931309357960955079785517*I]~
[0.8023091065000476503177143294+1.005450392056217817610841449*I,0.2490757951630407091506497209+0.6972266624626399243008002421*I]~
[0.7151576133639403979087893961+0.6640176900526853225959036791*I,0.1882748573937729264174666986+0.9575606940182255632852409557*I]~
[0.5456179183507954328971641994+1.271931309357960955079785517*I,0.8023091065000476503177143294+1.005450392056217817610841449*I]~


==> anc/bad-ten/volumecomp/snap.results <==
pari initialized
r c 5 3
sur -10 10 rand pr ac sh pr -pa fi clear sur
solution type: geometric
[0.1882748573937729264174666986+0.9575606940182255632852409557*I,0.5456179183507954328971641994+1.271931309357960955079785517*I]~
[30,0,-10,10,-12;-2,1,1,-2,0;2,-1,-1,2,0]
r c 5 3
sur -10 10 rand pr ac sh pr -pa fi clear sur
solution type: geometric
[0.8023091065000476503177143294+1.005450392056217817610841449*I,0.2490757951630407091506497209+0.6972266624626399243008002421*I]~
[10,10,0,20,-2;-1,-1,-1,-1,0;1,1,1,1,0]
r c 5 3
sur -10 10 rand pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7151576133639403979087893961+0.6640176900526853225959036791*I,0.1882748573937729264174666986+0.9575606940182255632852409557*I]~
[-10,10,0,0,-2;-2,-2,1,1,2;2,2,-1,-1,-2]
r c 5 3
sur -10 10 rand pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5456179183507954328971641994+1.271931309357960955079785517*I,0.8023091065000476503177143294+1.005450392056217817610841449*I]~
[10,0,-10,-10,-12;1,1,-2,1,-1;-1,-1,2,-1,1]


==> anc/bad-ten/volumecomp/volumecomp <==
#!/bin/bash

grep "~" snap.results > shapes 
perl -nle 'if( /delta=(.*)/ ){ print $1 }' moseralg.output > deltas
./interleave.pl shapes deltas > volumes.input
perl -pi -e 's/\+/ \+ /g' volumes.input
perl -pi -e 's/,/, /g' volumes.input
cp volumes.input ../rigorous_volume


==> anc/bad-ten/volumecomp/volumes.input <==
[0.1882748573937729264174666986 + 0.9575606940182255632852409557*I, 0.5456179183507954328971641994 + 1.271931309357960955079785517*I]~
0.00117846640256569063804715312065865671444116434922983244559845311894189753843292750747867092960757085409109528507699893146652984970905187853431726702899634383186828555051051304598208683198465371442535228428457619
[0.8023091065000476503177143294 + 1.005450392056217817610841449*I, 0.2490757951630407091506497209 + 0.6972266624626399243008002421*I]~
0.00198215943358885745800595536087288654020763365866433958560010460505533388649367004692059279801639815378199080437553776094367695604881399953005045821137523443575750701869079129751791354633202581953380298534548390
[0.7151576133639403979087893961 + 0.6640176900526853225959036791*I, 0.1882748573937729264174666986 + 0.9575606940182255632852409557*I]~
0.0154821215724617724837419392768743998098359241564501995994583569982750395451170687742468227865142659331636129423724480799341797601006856355430548201515796174598733917235823389334110115688336614631693836550511060
[0.5456179183507954328971641994 + 1.271931309357960955079785517*I, 0.8023091065000476503177143294 + 1.005450392056217817610841449*I]~
0.00980543659587567464289342909674719299932472527868597640293361684501368155201450690241137969225638891933232128057096133215712393992345179655207700477721100898407718415194314473190923048501263602263931234173558967


==> anc/eight_torsion/README.txt <==
This directory contains the files necessary to create the list of orbifolds used in the proof of Theorem 4.3.  It also contains Peter Milley's code to verify their volumes (in 'rigorous_volume').

To verify these computations, you need to have working installations of:
C/C++
Perl
Python 2.7
snap
SnapPy
Pari/GP


1:  Run generate_snap_files (in smallcalculator.py) to generate the files
containing list of surgeries to be checked in snap.  Run this from inside
SnapPy.  Note that in the 4-torsion case, we don't need to use the full list
of mom manifolds from the theorem of Gabai-Meyerhoff-Milley.  The following
command generates the files m0*.snap.  Each one of these '.snap' files
contains filling information that will be processed with Snap.

generate_snap_files(1.55, moms, 8)

2: Run create_snap_files. This runs each surgery in each m0*.snap file through
Snap to check for a geometric structure.  The results are written as the
m0*.out files.

3: Run extract_geometric.py, extract_nonhyperbolic.py and
extract_nongeometric.py to create geometric.snap, nongeometric.txt, and
nonhyperbolic.txt.  These sort the fillings into geometric, non-geometric, and
non-hyperbolic.  

./extract_geometric.py m003 m004 m006 m007 m009 m010 m011 m015 m016 m017
./extract_nongeometric.py m003 m004 m006 m007 m009 m010 m011 m015 m016 m017
./extract_nonhyperbolic.py m003 m004 m006 m007 m009 m010 m011 m015 m016 m017

4: geometric.snap reads each of the files in geometric.snap and prints out
tetrahedra shapes and filling equations to the file snap.results. Run:

snap -b <geometric.snap >snap.results

5: Run ./stripper to clean up snap.results for further steps.  Creates a file called snapoutfile

6: Run Moser's algorithm on snapoutfile.  This implementation of Moser's algorithm is hardcoded for the number of fillings we are checking and for input file called 'snapoutfile'.  There are 42 for the 8-torsion case.  See lines 165-6 of moser-algorithm.pari. Run:

gp -s 900M -q <moser-algorithm.pari >moseralg.output

7: Copy snap.results and moseralg.output into volumecomp. Go into volumecomp and do the following to prepare the files needed for rigorous volume computation:

grep "~" snap.results > shapes 
perl -nle 'if( /delta=(.*)/ ){ print $1 }' moseralg.output > deltas
./interleave.pl shapes deltas > volumes.input
perl -pi -e 's/\+/ \+ /g' volumes.input
perl -pi -e 's/,/, /g' volumes.input

8: Copy volumes.input into ../rigorous_volume.  Run rigorous_volume with the volume bound of 1.55.  Check the output by inspecting the file volumes.output.  This is the step where we rigorously verify that the volumes reported by Snap are at least 1.55.

rigorous_volume 1.55 volumes.input > volumes.output



==> anc/eight_torsion/create_snap_files <==
#!/bin/bash

/usr/local/bin/snap -b <m003.snap >m003.out
/usr/local/bin/snap -b <m004.snap >m004.out
/usr/local/bin/snap -b <m006.snap >m006.out
/usr/local/bin/snap -b <m007.snap >m007.out
/usr/local/bin/snap -b <m009.snap >m009.out
/usr/local/bin/snap -b <m010.snap >m010.out
/usr/local/bin/snap -b <m011.snap >m011.out
/usr/local/bin/snap -b <m015.snap >m015.out
/usr/local/bin/snap -b <m016.snap >m016.out
/usr/local/bin/snap -b <m017.snap >m017.out


==> anc/eight_torsion/extract_geometric.py <==
#!/usr/bin/python

#This thing should generate a snap file from all geometric guys in m**.out
# give the m**.out's as arguments without the '.out'


import sys

args = sys.argv[1:]
geomfile = open('geometric.snap', "a")

for mout in args:
	snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}
	outfile = open(mout+'.out',"r")
	lines = outfile.readlines()
	for i in range(len(lines)-1):
		if ' geometric' in lines[i+1]:
			param = lines[i][4:-11]
			geomfile.write('r c '+snapnot[mout]+'\n'+'sur '+param+' pr ac sh pr -pa fi clear sur\n')
	outfile.close()
geomfile.close()


==> anc/eight_torsion/extract_nongeometric.py <==
#!/usr/bin/python

#This thing should generate a snap file from all nongeometric guys in m**.out
# give the m**.out's as arguments without the '.out'


import sys

args = sys.argv[1:]
geomfile = open('nongeometric.txt', "a")

for mout in args:
	snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}
	outfile = open(mout+'.out',"r")
	lines = outfile.readlines()
	for i in range(len(lines)-1):
		if 'nongeometric' in lines[i+1]:
			param = lines[i][4:-11]
			geomfile.write('r c '+snapnot[mout]+'\n')
			geomfile.write(param+'\n')
	outfile.close()
geomfile.close()


==> anc/eight_torsion/extract_nonhyperbolic.py <==
#!/usr/bin/python

#This thing should generate a snap file from all nongeometric guys in m**.out
# give the m**.out's as arguments without the '.out'


import sys

args = sys.argv[1:]
geomfile = open('nonhyperbolic.txt', "a")

for mout in args:
	snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}
	outfile = open(mout+'.out',"r")
	lines = outfile.readlines()
	for i in range(len(lines)-1):
		if 'solution' in lines[i+1] and not 'geometric' in lines[i+1]:
			param = lines[i][4:-11]
			geomfile.write('r c '+snapnot[mout]+'\n')
			geomfile.write(param+'\n')
	outfile.close()
geomfile.close()


==> anc/eight_torsion/generate_snap_files.py <==

#run in snappy
#import math
#import snappy

def gcd(a,b):
        while b != 0:
            rem = a % b
            a = b
            b = rem
        return a

moms = ['m003','m004','m006','m007','m009','m010','m011','m015','m016','m017']
fewer_moms = ['m003','m004','m006','m007','m009','m010']

#here's a dictionary that converts snappea notation into snap notation
snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}

#length_bound Calculates upper bound for the length of a slope s such that
#filling cusped manifold 'manifold' along s results in volume less than 'bound' using
#Futer-Kalfagianni-Purcell
def length_bound(manifold, bound): 
    return 2*math.pi / math.sqrt(1 - (bound/manifold.volume())**(2.0/3.0))

#length of p,q curve in manifold
def length( p, q , manifold):
    C = manifold.cusp_neighborhood()
    r = C.translations()[0]
    s = C.translations()[1]
    x = r.real
    y = r.imag
    u = s.real
    v = s.imag
    return math.sqrt((p*x+q*u)**2 + (p*y+q*v)**2)
	 
#small_filling_params Finds filling parameters (p,q) such that filling cusped manifold 'manifold' along
#(p,q) curve gives orbifold of volume less than 'bound' with singular locus a
#knot labeled 'order'
def small_filling_params_of_order(manifold, bound, order):
    params = []
    C = manifold.cusp_neighborhood()
    r = C.translations()[0]
    s = C.translations()[1]
    t = length_bound(manifold, bound)
    a = t/math.sqrt((r.real)**2 + (r.imag)**2)
    b = t/math.sqrt((s.real)**2 + (s.imag)**2)
    for p in range(int(math.ceil(a))):
        for q in range(int(math.ceil(b))):
            if length( p, q, manifold) < t and gcd(p,q)==order:
                params.append((p,q))
    return params

def generate_snap_files(bound, listofmanifolds, order):
	snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}
	for m in listofmanifolds:
		mfile = open(m+'.snap',"w")
		mfile.write('r c ' + snapnot[m]+'\n')
		mfile.close()
		manif = Manifold(m)
		params = small_filling_params_of_order(manif, bound, order)
		mfile = open(m+'.snap', "a")
		for p in params:
			mfile.write('sur '+str(p[0])+' '+str(p[1])+' clear sur\n')
		mfile.close()













==> anc/eight_torsion/geometric.snap <==
r c 5 3
sur -16 8 pr ac sh pr -pa fi clear sur
r c 5 3
sur -8 8 pr ac sh pr -pa fi clear sur
r c 5 3
sur -8 16 pr ac sh pr -pa fi clear sur
r c 5 3
sur 0 8 pr ac sh pr -pa fi clear sur
r c 5 3
sur 8 0 pr ac sh pr -pa fi clear sur
r c 5 3
sur 8 8 pr ac sh pr -pa fi clear sur
r c 5 4
sur -16 8 pr ac sh pr -pa fi clear sur
r c 5 4
sur -8 8 pr ac sh pr -pa fi clear sur
r c 5 4
sur 0 8 pr ac sh pr -pa fi clear sur
r c 5 4
sur 8 0 pr ac sh pr -pa fi clear sur
r c 5 4
sur 8 8 pr ac sh pr -pa fi clear sur
r c 5 4
sur 16 8 pr ac sh pr -pa fi clear sur
r c 5 6
sur -8 8 pr ac sh pr -pa fi clear sur
r c 5 6
sur 0 8 pr ac sh pr -pa fi clear sur
r c 5 6
sur 8 0 pr ac sh pr -pa fi clear sur
r c 5 6
sur 8 8 pr ac sh pr -pa fi clear sur
r c 5 7
sur -8 8 pr ac sh pr -pa fi clear sur
r c 5 7
sur 0 8 pr ac sh pr -pa fi clear sur
r c 5 7
sur 8 0 pr ac sh pr -pa fi clear sur
r c 5 7
sur 8 8 pr ac sh pr -pa fi clear sur
r c 5 9
sur -8 8 pr ac sh pr -pa fi clear sur
r c 5 9
sur 0 8 pr ac sh pr -pa fi clear sur
r c 5 9
sur 8 0 pr ac sh pr -pa fi clear sur
r c 5 9
sur 8 8 pr ac sh pr -pa fi clear sur
r c 5 10
sur -16 8 pr ac sh pr -pa fi clear sur
r c 5 10
sur -8 8 pr ac sh pr -pa fi clear sur
r c 5 10
sur 0 8 pr ac sh pr -pa fi clear sur
r c 5 10
sur 8 0 pr ac sh pr -pa fi clear sur
r c 5 10
sur 8 8 pr ac sh pr -pa fi clear sur
r c 5 11
sur -8 8 pr ac sh pr -pa fi clear sur
r c 5 11
sur 0 8 pr ac sh pr -pa fi clear sur
r c 5 11
sur 8 0 pr ac sh pr -pa fi clear sur
r c 5 11
sur 8 8 pr ac sh pr -pa fi clear sur
r c 5 15
sur 8 0 pr ac sh pr -pa fi clear sur
r c 5 16
sur -8 8 pr ac sh pr -pa fi clear sur
r c 5 16
sur 0 8 pr ac sh pr -pa fi clear sur
r c 5 16
sur 8 0 pr ac sh pr -pa fi clear sur
r c 5 16
sur 8 8 pr ac sh pr -pa fi clear sur
r c 5 17
sur -8 8 pr ac sh pr -pa fi clear sur
r c 5 17
sur 0 8 pr ac sh pr -pa fi clear sur
r c 5 17
sur 8 0 pr ac sh pr -pa fi clear sur
r c 5 17
sur 8 8 pr ac sh pr -pa fi clear sur


==> anc/eight_torsion/m003.out <==
pari initialized
r c 5 3
sur -16 8 clear sur
solution type: geometric
sur -8 8 clear sur
solution type: geometric
sur -8 16 clear sur
solution type: geometric
sur 0 8 clear sur
solution type: geometric
sur 8 0 clear sur
solution type: geometric
sur 8 8 clear sur
solution type: geometric


==> anc/eight_torsion/m003.snap <==
r c 5 3
sur -16 8 clear sur
sur -8 8 clear sur
sur -8 16 clear sur
sur 0 8 clear sur
sur 8 0 clear sur
sur 8 8 clear sur


==> anc/eight_torsion/m004.out <==
pari initialized
r c 5 4
sur -16 8 clear sur
solution type: geometric
sur -8 8 clear sur
solution type: geometric
sur 0 8 clear sur
solution type: geometric
sur 8 0 clear sur
solution type: geometric
sur 8 8 clear sur
solution type: geometric
sur 16 8 clear sur
solution type: geometric


==> anc/eight_torsion/m004.snap <==
r c 5 4
sur -16 8 clear sur
sur -8 8 clear sur
sur 0 8 clear sur
sur 8 0 clear sur
sur 8 8 clear sur
sur 16 8 clear sur


==> anc/eight_torsion/m006.out <==
pari initialized
r c 5 6
sur -8 8 clear sur
solution type: geometric
sur 0 8 clear sur
solution type: geometric
sur 8 0 clear sur
solution type: geometric
sur 8 8 clear sur
solution type: geometric


==> anc/eight_torsion/m006.snap <==
r c 5 6
sur -8 8 clear sur
sur 0 8 clear sur
sur 8 0 clear sur
sur 8 8 clear sur


==> anc/eight_torsion/m007.out <==
pari initialized
r c 5 7
sur -8 8 clear sur
solution type: geometric
sur 0 8 clear sur
solution type: geometric
sur 8 0 clear sur
solution type: geometric
sur 8 8 clear sur
solution type: geometric


==> anc/eight_torsion/m007.snap <==
r c 5 7
sur -8 8 clear sur
sur 0 8 clear sur
sur 8 0 clear sur
sur 8 8 clear sur


==> anc/eight_torsion/m009.out <==
pari initialized
r c 5 9
sur -8 8 clear sur
solution type: geometric
sur 0 8 clear sur
solution type: geometric
sur 8 0 clear sur
solution type: geometric
sur 8 8 clear sur
solution type: geometric


==> anc/eight_torsion/m009.snap <==
r c 5 9
sur -8 8 clear sur
sur 0 8 clear sur
sur 8 0 clear sur
sur 8 8 clear sur


==> anc/eight_torsion/m010.out <==
pari initialized
r c 5 10
sur -16 8 clear sur
solution type: geometric
sur -8 8 clear sur
solution type: geometric
sur 0 8 clear sur
solution type: geometric
sur 8 0 clear sur
solution type: geometric
sur 8 8 clear sur
solution type: geometric


==> anc/eight_torsion/m010.snap <==
r c 5 10
sur -16 8 clear sur
sur -8 8 clear sur
sur 0 8 clear sur
sur 8 0 clear sur
sur 8 8 clear sur


==> anc/eight_torsion/m011.out <==
pari initialized
r c 5 11
sur -8 8 clear sur
solution type: geometric
sur 0 8 clear sur
solution type: geometric
sur 8 0 clear sur
solution type: geometric
sur 8 8 clear sur
solution type: geometric


==> anc/eight_torsion/m011.snap <==
r c 5 11
sur -8 8 clear sur
sur 0 8 clear sur
sur 8 0 clear sur
sur 8 8 clear sur


==> anc/eight_torsion/m015.out <==
pari initialized
r c 5 15
sur 8 0 clear sur
solution type: geometric


==> anc/eight_torsion/m015.snap <==
r c 5 15
sur 8 0 clear sur


==> anc/eight_torsion/m016.out <==
pari initialized
r c 5 16
sur -8 8 clear sur
solution type: geometric
sur 0 8 clear sur
solution type: geometric
sur 8 0 clear sur
solution type: geometric
sur 8 8 clear sur
solution type: geometric


==> anc/eight_torsion/m016.snap <==
r c 5 16
sur -8 8 clear sur
sur 0 8 clear sur
sur 8 0 clear sur
sur 8 8 clear sur


==> anc/eight_torsion/m017.out <==
pari initialized
r c 5 17
sur -8 8 clear sur
solution type: geometric
sur 0 8 clear sur
solution type: geometric
sur 8 0 clear sur
solution type: geometric
sur 8 8 clear sur
solution type: geometric


==> anc/eight_torsion/m017.snap <==
r c 5 17
sur -8 8 clear sur
sur 0 8 clear sur
sur 8 0 clear sur
sur 8 8 clear sur


==> anc/eight_torsion/moser-algorithm.pari <==
/* moser-algorithm.pari */
/* Modified from Harriet Moser.  Run with gp */
/* Verifies hyperbolicity and finds value of DELTA for a hard-coded number \
of manifolds in a hard-coded file, with particular format.  Hard-coding flagged below. */

/* If the following is uncommented, append to logfile. */
/* \l logfile-testme */

/* set precision to 60 (or higher for very large manifolds) from the default of 28 */
\p 210

/* First we define a few functions which are called below. */
v(rr) = vector( (2*n)+1,l,G[rr,l] )
t(ss) = vector( 2*n,l,K[ss,l] )
f(ii) = sum( j = 1, n, F[ii,j]*log(a[j]) ) + sum( j = 1, n, F[ii,n+j]*log(1-a[j]) ) + F[ii,(2*n)+1]*Pi*I
g(ii,jj) = ( F[ii,jj]/a[jj] ) - ( F[ii,n+jj]/(1-a[jj]) )
delta(ii,jj) = if( abs(F[ii,jj])+abs(F[ii,jj+n]), ( Eps/(2*n) )*( 1/( (abs(F[ii,jj])/(abs(a[jj]))^2) + \
                  (abs(F[ii,n+jj])/(abs(1-a[jj]))^2) ) ),((4*normb)/Eta)+1 )
vecdelta(jj) = vector( n, i, delta(i,jj) )
mindelta(jj) = vecmin( vecdelta(jj) )
vecmindelta(jj) = [mindelta(jj),imag(a[jj]),(norml2(a[jj]))/2,(norml2(1-a[jj]))/2]
mmindelta(jj) = vecmin( vecmindelta(jj) )
c(i,j) = (abs(F[i,j])/(abs(a[j]) - 2*normhh)^2) + (abs(F[i,j+n])/(abs(1-a[j]) - 2*normhh)^2) 

/* template */
/* Follow Moser's template, given as additional material in AGT paper. */
/* n is number of tetrahedra. \
 k is number of cusps, total \
 a is a vector containing gluing equations, obtained from SNAP by 'print shapes' \
 FF is the cusp equations matrix \
 GG is the consistency equation matrix \
 ccounter is the number of the manifold
 */
template(n,k,a,FF,GG,ccounter,compare=5) = 
{local(F,G,H,K,r);
F=FF;
G=GG;

/* define matrix H, by eliminating the last column of F representing the Pi*I coefficient */
H = matrix (k,2*n,i,j,F[i,j]);

/*   define matrix K, by eliminating the last column of G representing the Pi*I coefficient */
K = matrix (n,2*n,i,j,G[i,j]);
/* redefine F and H by adding rows to them from G  and K respectively\
   until the rank of F and H are both n */
r=1;
/* v(r)= vector( (2*n)+1,l,G[r,l] );*/
/* t(r)=vector( 2*n,l,K[r,l] );*/
while( n - matrank(H) && (n+1-r), 
      if( (matrank(concat(F,v(r))) - matrank(F)) && (matrank(concat(H,t(r))) - matrank(H)),
            F = concat(F,v(r));
            H = concat(H,t(r)),
            r=r++
         )
      );

eval(F);
eval(H);
/* set up the filling equations as log functions evaluated at a*/
/* f(i) = sum( j = 1, n, F[i,j]*log(a[j]) ) + sum( j = 1, n, F[i,n+j]*log(1-a[j]) ) + F[i,(2*n)+1]*Pi*I; */

/* define the vector b in C^n */
b = vector( n, i, f(i) );

/* identify the norm of b */
normb = sqrt( norml2(b) );

/* identify A, the derivative matrix for f at a */
/* g(i,j) = ( F[i,j]/a[j] ) - ( F[i,n+j]/(1-a[j]) ); */
A = matrix( n, n, i, j, g(i,j) );

/* check that determinant of A is not zero */
matdet(A);

/* find eigen values for M=(conjugate of A) * (transpose of A) */
M = conj(A)*mattranspose(A);
wapprox = polroots( charpoly(M,x) );
w = real( wapprox );

/* define Eta = (square root of smallest eigen value of M)/2 */
Eta = sqrt ( vecmin( w ) )/2;

/* define  Eps = ((square root of smallest eigen value of M) - Eta)/n */
Eps = ( sqrt( vecmin( w ) ) - Eta )/n;

/* Identify DELTA */
/* If not both F[i,j ] and F[i,j+n] are equal to zero, \
select delta(i,j) according to instructions.\
   If both equal zero, then we get zero as the denominator;\
	 however any arbitrarily large delta will \
   work for this i and j, so select  delta(i,j)=(4*normb)/Eta + 1 */
/* delta(i,j) = if( abs(F[i,j])+abs(F[i,j+n]), ( Eps/(2*n) )*( 1/( (abs(F[i,j])/(abs(a[j]))^2) + \
                  (abs(F[i,n+j])/(abs(1-a[j]))^2) ) ),((4*normb)/Eta)+1 ); */
/* vecdelta(j) = vector( n, i, delta(i,j) ); */
/* mindelta(j) = vecmin( vecdelta(j) ); */
/* vecmindelta(j) = [mindelta(j),imag(a[j]),(norml2(a[j]))/2,(norml2(1-a[j]))/2]; */
/* mmindelta(j) = vecmin( vecmindelta(j) ); */
VECDELTA = vector( n, j, mmindelta(j) );
DELTA  = vecmin( VECDELTA );

/* find the value that the norm of b must be less than */
(Eta*DELTA)/4;

/* compare norm of b to above */
if(normb < ( (Eta*DELTA)/4 ),compare=2);

/* change b into a matrix to do matrix multiplication */
B = matrix(n,1,j,i,b[j]);

/* define the vector hh */
hhh = -(A)^(-1)*(B);
hh = vector(n, j, hhh[j,1]);

/* compare length of hh to DELTA to see if Kantorovich region is included in the Whitney region */
normhh =sqrt(norml2(hh));
2*(normhh) < DELTA;

/* perform the first three tests to see if this method is applicable */
atilde = a + hh;
/* test 1 to see if fat solution; if j > n */
for(j = 1, n, if(normhh < imag(atilde[j]), ,error("failure at atilde[", j, "]")));

/* test 2 to see if cijj can be defined */
for(j = 1, n, if(normhh < (1/2)*abs(a[j]), ,error("failure at atilde[", j, "]")));

/* test 3; other test to see if cijj can be defined */
for(j = 1, n, if(normhh < (1/2)*abs(1 - a[j]), ,error("failure at atilde[", j, "]")));

/* identify the Lipschitz ratio, Mlips */
/* c(i,j) = (abs(F[i,j])/(abs(a[j]) - 2*normhh)^2) + (abs(F[i,j+n])/(abs(1-a[j]) - 2*normhh)^2); */
Mlips = sqrt( sum( j = 1, n, sum(i = 1, n, c(i,j)^2) ) );

/* identify normAinv, the norm of A^(-1), using the definition of matrix \
  norm as the supremum of A^(-1)v for v on the n-sphere */
/* find the eigen values for MM = (transpose of A) * (conjugate of A) */
/* MM = mattranspose(A) * conj(A); */
/* wwapprox = polroots( charpoly(MM,y) ); */
/* ww = real( wwapprox ); */
normAinv = 1/(2 * Eta);

/* do the Kantorovich tests */
/* find the value that the norm of b must be less than or equal to wrt supremum norm */
1/(2*(normAinv)^2 * Mlips );
if( normb  <= 1/(2*(normAinv)^2 * Mlips ),compare=2);

/* find the length norm and the value that the norm of b must be less than or equal \
    to wrt length norm */
sqrt(norml2(A^(-1)));
1/(2 * norml2(A^(-1)) * Mlips );
if( normb <= 1/(2* norml2(A^(-1)) * Mlips ),compare=3);

if(compare<4,
  print("manifold ",ccounter+10," is complete hyperbolic, delta=", DELTA),
	print("manifold ",ccounter+10," cannot be proven to be complete hyperbolic"))
}


/*  This is where the program starts running. */
trap()
counter = 1;
cancel = 0;

/* Here counter steps through all manifolds in the file snapoutfile. \
  Must ensure that last value of counter matches file number of manifold data in file. \
	In case of 8-torsion, we need to check 42 fillings */
{ for(counter=1,42,
	ID = counter;

/* va is a vector containing all tetrahedra shapes, from SNAP. \
SNAP commands to obtain this data:  read file <filename>, pr sol  \
(Note if sol is not geometric, then Moser's test will not work) \
pr ac sh (=print accurate shapes) */
	va = Vec(extern("sed -n " (4*counter)"p snapoutfile"));
/* once get shape vector, find vn=length of vector */
	vn = matsize(va)[2];
/* soltype determines whether solution is geometric or not. \
 If tetrahedra are negatively oriented or flat, soltype is >2 */
	soltype=2;
  for(imm=1,vn,if(imag(va[imm])<0,soltype=3));
  for(imm=1,vn,if(imag(va[imm])<10^(-28),soltype=4));

/* Now get the filling equations, found in snapoutfile */
	FG = extern("sed -n "(4*counter+1)"p snapoutfile");
/* find total number of equations: n+k */
	numalleq = matsize(FG)[1];
/* find number of cusps */
	vk = numalleq - vn;
/* initialize the cusp equations matrix */
	vF = matrix(vk,2*(vn) +1,ii,jj,FG[ii,jj]);
/* initialize the consistency equation matrix */ 
	vG = matrix(vn,2*(vn) +1,ii,jj,FG[vk+ii,jj]);	
/* if manifold not geometric solution, do not call function, otherwise call funtion */
/*	if(cancel,cancel=0,template(vn,vk,vF,vG));*/
/* JSP:  What does the following do?  seems specific to Moser's data.  Comment out */
/*	if( (counter/2)<= 415, */
/*		tet="5 "; */
/*		mfld=(counter/2)-1, */
/*		newcounter=counter - 830; */
/*		if( (newcounter/2)<=962, */
/*			tet="6 "; */
/*			mfld=(newcounter/2)-1, */
/*			tet="7 "; */
/*			mfld=(newcounter/2) - 963 */
/*		) 	); */
	if(soltype<3,template(vn,vk,va,vF,vG,counter),
		print("manifold ",counter," has param with neg or <10^(-28) imag component as approx sol")
	);
    )
}
	


==> anc/eight_torsion/moseralg.output <==
   realprecision = 211 significant digits (210 digits displayed)
manifold 11 is complete hyperbolic, delta=0.00285944923702016784912030316012196890698163913966891419729713056226004414731489763021999677305778202319500698447126226589344583746029083871466399369887906345480671159415713081878092814804954958164589391477546851
manifold 12 is complete hyperbolic, delta=0.0210573068106229111820382235937437803976496095992645499767427246001862992132669375407090658552526015739070921823706787564741676313592089682302358816563305783674890396678634683890400847758412811814935324291568191
manifold 13 is complete hyperbolic, delta=0.00334844475404894914158462499684230159124260755689180338478441723575492642530269441946954225107357696157442175649264986919655992992263584066434961966179937466914445709087577912747577821069008959613106836602335554
manifold 14 is complete hyperbolic, delta=0.00383493073791757649553094740369678217319304040630145881134876232900197075348021044904023047207023471154148758690738625672094094012702845610877455212881131319811903847948262864220731007596720746097060456860996560
manifold 15 is complete hyperbolic, delta=0.00236636199656184535057728678589677155521455833514323402137334836288112234729097444656205227612065914467226449856980329741039954991064227401430698320681327772421758673115228082413553427519244420882592129153219645
manifold 16 is complete hyperbolic, delta=0.00169105683036570241159242325662158878511547901922252619101905775743107666342922141611428913108282059399664678523385888087401276556229157585872176519690119915409407819038461770355278732974241666138744800054397912
manifold 17 is complete hyperbolic, delta=0.00406983965991137974158101836379407170294275607527775734209420280621318382946266861309141436381817398214785334496765753411343662645164938085874821642464495389229480208423810415366734725247962131977860371759399715
manifold 18 is complete hyperbolic, delta=0.00286017040305820316466783454698387898281594230978618626386529328556677421107920976372639543456024617989711622414503754695012642696252033626177806157160360552069639405181983040648062090886675545852947106411369338
manifold 19 is complete hyperbolic, delta=0.00211216073754127880641399532012699239452063983963581005567123421537045024735147791015388167560804101615111231199224632698447905437904750105618275083938557802214486147356198598659821071283312538629102748586222744
manifold 20 is complete hyperbolic, delta=0.00261414430882965174528752327213026786627863295982848924185790863434358827997267227993604833805757800131985078301727696793939549556936848913986664901046009347924400887581377438503189426989139671130304751291550027
manifold 21 is complete hyperbolic, delta=0.00167091796497188601086059368570529875703465060127458454369102576202244623233041772708665008111216271684286071664154589080262159047260670279075745186211382587899410699707359030692805991411298401697428838759383173
manifold 22 is complete hyperbolic, delta=0.00139110536272526354780185699409110839120746603115922132280626502967938227952092804741370536657118306796564967478434866057728952023339622127690065996121690270858709802615377664355244375238455285116632851372194606
manifold 23 is complete hyperbolic, delta=0.000816334915859844992194534377981999708401888911743567322177323090244504733522769915085562319357933179102621762177898803191991247895191292671852388195173105430317621173365329847771682980645569240416281138425750912
manifold 24 is complete hyperbolic, delta=0.00132637365928555778804802708683677291307567564233001417255273586871054005697879606806686203358934588590842708982084802715783368789537607941710346472983976541506959993086277091117208411002645709875921225668780581
manifold 25 is complete hyperbolic, delta=0.00637871275592752100232246226422281845099327607821623598071358943606757212412392054843320111295143239604511299787757500672084646410488360733688376148686922981531782711853156586263520483908775330667753201142646523
manifold 26 is complete hyperbolic, delta=0.00168161913476703187004625802305043572665225785579881274051112268040641532886610453023271279126689326695680553727683253986457783509229384631946122160666685159669185720978757793723261462072123704281747704810388692
manifold 27 is complete hyperbolic, delta=0.000420645987756257528496675468137994796839007701995517427405175017534261629707890787062364076825594635290008456795819333614784975573733263649862981430101058209792235222613379403584787031024456161577380523442741452
manifold 28 is complete hyperbolic, delta=0.000665917318998575094802902127585978009656936431028634116735753346169520933596639760487122259083378007934468232677188695379470466810139331283584996620495007343320868029153982523647762434117398014785211362524283656
manifold 29 is complete hyperbolic, delta=0.000145278352209688151621798195584054429577168722826293440178190586852837125850211138277154299878161721371132702260702396571648036335629074325006148865297189038382367579995743035830906146145844314241216606051814273
manifold 30 is complete hyperbolic, delta=0.00120515490247479566996307637756084243989840215163640342528012513364742717218959732101958567141055239010787342256079896357332548472309566452674184491171565175233824938983428060508620400199429055192501945242036648
manifold 31 is complete hyperbolic, delta=0.000167252845288047790817870453630914301212701172973579115430872410163305972364482429162077139151749960695681593675242088325992706010570837203227227002551784754554020938040228449609199381101760661378437959252415596
manifold 32 is complete hyperbolic, delta=0.000394985732415323891567216464086562628553861736999809568897561665568545937674945183322409442117151313488803840534652647232573099636846182754091849304999075823695242580300120121397675762727972989242041405015900859
manifold 33 is complete hyperbolic, delta=0.000257650385901871514407347602837029837520584872365688009309559865806516181071899886916379292562998825518887554845507718777154028464166183343431749057617446292096759226595585123062190289241732177608210605836663755
manifold 34 is complete hyperbolic, delta=0.00126498365113139403121511437463173933481827688942182265019059471534546359134141736250785630898015610369055198140484551352087434405625200233322211806869371396141480789156496703321211139630046524302642782035794818
manifold 35 is complete hyperbolic, delta=0.000144815320415074552623680932775472579821295690048107438672294927711140308626842222431103704576903773290656047348298948986190602255110035907713164417491349190212874982505422552905476148719080216518044105345923470
manifold 36 is complete hyperbolic, delta=0.000689803172980687036018660880766555171546122676658009587452671818377632413383041032047448380156908828382364439142897386446986980393829840373106046468213860662012454762746281172177823981158529802251769648218532555
manifold 37 is complete hyperbolic, delta=0.000579555387131385439486772525665955287232361871818713488764378093142517619731931693842453374156723324809598785378415309128660013601185962161519216624768410597788130384629677950439763607038405178050982918029861298
manifold 38 is complete hyperbolic, delta=0.000104055777467640061222571958006687237695135579264786670147033128358901200593597160356284888588508917445605050661027741847344586365776740113129503360877736981914189129450988647586862559458849620053284603424538795
manifold 39 is complete hyperbolic, delta=0.000111198139546969253327227806980495999251776447606932069542286007904571614608562556270603526290586495663241177986388352065973836043276883553774181052485115075633378753127137416972207862014527340312066576499213986
manifold 40 is complete hyperbolic, delta=0.000247974373446917831317594624471513849269102329422842610168522702719684098476181157072137260059636120547344746911892031623285039511127441512856819667237140566669480976337710670542363906345034766526602834721493742
manifold 41 is complete hyperbolic, delta=0.000466819718764219632171008582832464979659524898890831102415079026029601880170705127328137039125522907855273765547943787048971894760088019217980413714611452319617086190333839465341557590942666950710974456341092725
manifold 42 is complete hyperbolic, delta=0.000994840628468399163462649555869401056303834157583012232440440772656810712328623264166485827316645163458285078112832891462495731622143513420924963143560975793159680523021515586040888205743727372533319082459674029
manifold 43 is complete hyperbolic, delta=0.00331485218950964645965660289307293161954998177996520396466236148163608495778484436631241564433374790651424882381308021382697506151311203930529276442113002548873668115477583715518770131222659659537277406992172823
manifold 44 is complete hyperbolic, delta=0.00104858214235908241663822284189822132872009552009074047093233152379851137068972815813776400035523718574291171043189352759029945229884117770437825022263564936962711916369930442798028792800064298901207673642009542
manifold 45 is complete hyperbolic, delta=0.000829005544778879184610396220922222673661747035066612065871905538406564567504281629486399455887714973600176151279458376702333713713665764773129204416926491894662308010079511582936591241014367403426921334870926945
manifold 46 is complete hyperbolic, delta=0.00165546142721757951528415156782158928662697388105624276089485515721048908941097115987535581122078815692816681063649744987874799771008853801238678096977376519310144267831680199911101571603102335461665404088024367
manifold 47 is complete hyperbolic, delta=0.000604261080540827122858213790876135859668671633217984648919640573331464014213401242727234297936239731054668830213314393204468514322292098324179508470705124341681239796489746356439858905527026473466034856332093073
manifold 48 is complete hyperbolic, delta=0.00127393602286243853831332402292643337266023304778462348706211604021194389390364240131916213208076096224180130002665087049227746903901004004854315429698460712102909616815552117700370591363333843270409983953006208
manifold 49 is complete hyperbolic, delta=0.00306032553600094791926600419449513635918706623748588841840010366803693719201989091333469319201828676621477629612610975740834815938761269695146476911673269930197068875310985502223403153539370852763836796764171295
manifold 50 is complete hyperbolic, delta=0.00311465326718513855806869793607436509202259067785014268119120121018525992530808204771394137662102942383340169342931862593674328929714532768653256598875566880732297887397699166189274014512969414377561185799228533
manifold 51 is complete hyperbolic, delta=0.00275859701223902822904769778820251082836689528527066569902095723025599731377937931335695942059900894202629843235027299019270568791237320906184291461455135902340009418606507348778190581066532706486280433824851139
manifold 52 is complete hyperbolic, delta=0.00189482054836982746577254813351552831741544305681269702884616509130649831410751213558362394331104095298670403193876933302818426954466421719870463351553618635518885423893056003980844387668250358963155249785197006
[0m

==> anc/eight_torsion/rigorous_volume/AJet.C <==
/* AJet.C
 *
 * Written by: Peter Milley
 * Inspired heavily by existing code from Nathaniel Thurston
 */

#include "AJet.H"
#include <iostream>

// EPS refers to the smallest positive real number such that 1+EPS has
// a floating-point representation distinct from 1.
#include <float.h>
const double Affine1Jet::EPS = DBL_EPSILON;
const double Affine1Jet::EPS_by_2 = EPS / 2;

Affine1Jet::Affine1Jet( double f0, double df1, double df2,
			double df3, double e )
{
  _f0 = f0;
  _df1 = df1;
  _df2 = df2;
  _df3 = df3;
  _error = e;
}

Affine1Jet::Affine1Jet( )
{
  _f0 = 0.0;
  _df1 = 0.0;
  _df2 = 0.0;
  _df3 = 0.0;
  _error = 0.0;
}

Affine1Jet::Affine1Jet( const Affine1Jet & j )
{
  _f0 = j._f0;
  _df1 = j._df1;
  _df2 = j._df2;
  _df3 = j._df3;
  _error = j._error;
}

Affine1Jet & Affine1Jet::operator=( const Affine1Jet & j )
{
  _f0 = j._f0;
  _df1 = j._df1;
  _df2 = j._df2;
  _df3 = j._df3;
  _error = j._error;

  return (*this);
}

// Arithmetic assignment operators are all defined in terms of the
// corresponding arithmetic operator.

Affine1Jet & Affine1Jet::operator+= ( const Affine1Jet & w )
{
  Affine1Jet result = (*this) + w;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator+= ( double d )
{
  Affine1Jet result = (*this) + d;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator-= ( const Affine1Jet & w )
{
  Affine1Jet result = (*this) - w;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator-= ( double d )
{
  Affine1Jet result = (*this) - d;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator*= ( const Affine1Jet & w )
{
  Affine1Jet result = (*this) * w;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator*= ( double d )
{
  Affine1Jet result = (*this) * d;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator/= ( const Affine1Jet & w )
{
  Affine1Jet result = (*this) / w;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator/= ( double d )
{
  Affine1Jet result = (*this) / d;
  (*this) = result;
  return (*this);
}

/* trulyGreaterThan returns "true" only if the range of the 1-jet
 * definitely lies strictly above the given argument, even given the
 * floating-point error which occurs during the computation of that
 * range. It assumes the argument (if a double) is given exactly.
 */
bool Affine1Jet::trulyGreaterThan( double d ) const
{
  double boundary_est = d + ((fabs(_df1) + fabs(_df2)) +
			     (fabs(_df3) + _error));
  // Account for the floating point error in the above calculation.
  if( boundary_est >= 0 ){
    boundary_est *= 1.0 + 3 * EPS;
  } else {
    boundary_est *= 1.0 - 3 * EPS;
  }

  return boundary_est < _f0;
}

bool Affine1Jet::trulyGreaterThan( const Affine1Jet & w ) const
{
  double boundary_est = w._f0 + (((fabs(w._df1) + fabs(w._df2)) +
				  (fabs(w._df3) + w._error)) +
				 ((fabs(_df1) + fabs(_df2)) +
				  (fabs(_df3) + _error)));
  // Account for the floating point error in the above calculation.
  if( boundary_est >= 0 ){
    boundary_est *= 1.0 + 3 * EPS;
  } else {
    boundary_est *= 1.0 - 3 * EPS;
  }

  return boundary_est < _f0;
}
    

/* mayContainZero returns "false" only if the range of the 1-jet
 * definitely does NOT contain zero, even given the floating-point
 * error which occurs during the computation of that range.
 */
bool Affine1Jet::mayContainZero() const
{
  // Compute the 'diameter' of the 1-jet.
  double diameter_est = (fabs(_df1) + fabs(_df2)) + (fabs(_df3) + _error);
  // Account for the floating-point error in the above calculation.
  diameter_est *= 1.0 + 2 * EPS;

  if( fabs(_f0) <= diameter_est ){
    return true;
  }
  return false;
}

// squeezeLeft() and squeezeRight() return the "left" or "right" half
// of the Affine1Jet, with respect to the dimension given by "index".

Affine1Jet & Affine1Jet::squeezeLeft( int index )
{
  if( index < 0 || index >= 3 ){
    return (*this);
  }

  // The "Taylor" error remains unchanged.
  double error = _error;

  // Add the floating-point error.
  switch( index ){
  case 0:
    error += EPS_by_2 * fabs(_f0 - 0.5 * _df1);
    break;
  case 1:
    error += EPS_by_2 * fabs(_f0 - 0.5 * _df2);
    break;
  case 2:
    error += EPS_by_2 * fabs(_f0 - 0.5 * _df3);
    break;
  }

  // Account for error while calculating the error
  error *= 1.0 + EPS;

  // Now update the jet. The linear term corresponding to index is
  // divided by two and then subtracted from the constant term.
  switch( index ){
  case 0:
    _df1 *= 0.5;
    _f0 -= _df1;
    break;
  case 1:
    _df2 *= 0.5;
    _f0 -= _df2;
    break;
  case 2:
    _df3 *= 0.5;
    _f0 -= _df3;
    break;
  }

  _error = error;
  
  return (*this);
}

Affine1Jet & Affine1Jet::squeezeRight( int index )
{
  if( index < 0 || index >= 3 ){
    return (*this);
  }

  // The "Taylor" error remains unchanged.
  double error = _error;

  // Add the floating-point error.
  switch( index ){
  case 0:
    error += EPS_by_2 * fabs(_f0 + 0.5 * _df1);
    break;
  case 1:
    error += EPS_by_2 * fabs(_f0 + 0.5 * _df2);
    break;
  case 2:
    error += EPS_by_2 * fabs(_f0 + 0.5 * _df3);
    break;
  }

  // Account for error while calculating the error
  error *= 1.0 + EPS;

  // Now update the jet. The linear term corresponding to index is
  // divided by two and then added to the constant term.
  switch( index ){
  case 0:
    _df1 *= 0.5;
    _f0 += _df1;
    break;
  case 1:
    _df2 *= 0.5;
    _f0 += _df2;
    break;
  case 2:
    _df3 *= 0.5;
    _f0 += _df3;
    break;
  }

  _error = error;

  return (*this);
}

// "flatten" turns the Affine1Jet from a small neighbourhood of a 3-D
// interval into a larger neighbourhood of the point at the centre of
// that interval. This represents an enormous loss of accuracy but is
// occasionally mathematically necessary.

Affine1Jet & Affine1Jet::flatten()
{
  double error = (fabs(_df1) + fabs(_df2)) + (fabs(_df3) + _error);

  // Account for floating-point error in this calculation
  error *= 1.0 + 2 * EPS;

  _df1 = _df2 = _df3 = 0.0;
  _error = error;

  return (*this);
}

// Arithmetic operators. In each case, the hardest part is calculating
// the new error term. For each function, the error term consists of:
//  1) The error inherited from the operands,
//  2) The error introducted by taking a Taylor approximation to the
//     result of the operation,
//  (#1 and #2 are grouped together and called the "Taylor error" in
// the calculations below)
//  3) The floating-point error, typically proportional to the sum of
//     the absolute values of all the intermediate results from step
//     1, step 2, and from computing the actual result of the
//     operation,
//  4) The floating-point error involved in calculating the
//     floating-point error. This last error is accounted for by
//     multiplying the error term to that point by (1+n*EPS) where n
//     is roughly proportional to the logarithm of the number of
//     operations used up to that point.
//
// For details of how to calculate the error term in steps 3 and 4,
// see "Homotopy hyperbolic 3-manifolds are hyperbolic" by Gabai,
// Meyerhoff, and Thurston, Annals of Mathematics 157 (2003)
// pp335--431.
//
// One consequence of the method used to calculate the error term in
// step 4 is that the precise order of operations is VERY
// IMPORTANT. What may seem like excessive use of parentheses is
// actually critical to ensuring that the error term calculated in
// step 4 is correct.

Affine1Jet operator+( const Affine1Jet & v, const Affine1Jet & w )
{
  // First, compute the "Taylor error".
  double error = (v._error + w._error);
  // Then, add the floating-point error.
  error += Affine1Jet::EPS_by_2 *
    ((fabs(v._f0 + w._f0) + fabs(v._df1 + w._df1)) +
     (fabs(v._df2 + w._df2) + fabs(v._df3 + w._df3)));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 3 * Affine1Jet::EPS;

  return Affine1Jet(v._f0 + w._f0,
		    v._df1 + w._df1,
		    v._df2 + w._df2,
		    v._df3 + w._df3,
		    error
		    );
}

Affine1Jet operator+( const Affine1Jet & v, double d )
{
  // First, compute the "Taylor error".
  double error = v._error;
  // Then, add the floating-point error.
  error += Affine1Jet::EPS_by_2 * fabs(v._f0 + d);
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + Affine1Jet::EPS;

  return Affine1Jet(v._f0 + d,
		    v._df1, v._df2, v._df3,
		    error
		    );
}

Affine1Jet operator+( double d, const Affine1Jet & v )
{
  return v+d;
}

// unary minus
Affine1Jet operator-( const Affine1Jet & v )
{
  // Since unary negation is an exact operation,
  // we don't have to worry about changes to _error.
  return Affine1Jet(-v._f0, -v._df1, -v._df2, -v._df3, v._error);
}

Affine1Jet operator-( const Affine1Jet & v, const Affine1Jet & w )
{
  return v + (-w);
}

Affine1Jet operator-( const Affine1Jet & v, double d )
{
  return v + (-d);
}

Affine1Jet operator-( double d, const Affine1Jet & v )
{
  return (-v) + d;
}

Affine1Jet operator*( const Affine1Jet & v, const Affine1Jet & w )
{
  // First, compute the "Taylor error".
  double error = (fabs(v._f0) * w._error + fabs(w._f0) * v._error) +
    ((fabs(v._df1) + fabs(v._df2)) + (fabs(v._df3) + v._error)) *
    ((fabs(w._df1) + fabs(w._df2)) + (fabs(w._df3) + w._error));
  // Then, add the floating point error.
  error += Affine1Jet::EPS_by_2 * ((fabs(v._f0 * w._f0) + fabs(v._f0 * w._df1)) +
		       (((fabs(v._df1 * w._f0) +
			  fabs(v._f0 * w._df1 + v._df1 * w._f0)) +
			 (fabs(v._f0 * w._df2) + fabs(v._df2 * w._f0))) +
			((fabs(v._f0 * w._df2 + v._df2 * w._f0) +
			  fabs(v._f0 * w._df3)) +
			 (fabs(v._df3 * w._f0) +
			  fabs(v._f0 * w._df3 + v._df3 * w._f0)))));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 4 * Affine1Jet::EPS;

  return Affine1Jet(v._f0 * w._f0,
		    v._f0 * w._df1 + v._df1 * w._f0,
		    v._f0 * w._df2 + v._df2 * w._f0,
		    v._f0 * w._df3 + v._df3 * w._f0,
		    error
		    );
}

Affine1Jet operator*( const Affine1Jet & v, double d )
{
  // First, compute the "Taylor error".
  double error = fabs(v._error * d);
  // Then, add the floating-point error.
  error += Affine1Jet::EPS_by_2 * ((fabs(v._f0 * d) + fabs(v._df1 * d)) +
		       (fabs(v._df2 * d) + fabs(v._df3 * d)));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 3 * Affine1Jet::EPS;

  return Affine1Jet(v._f0 * d,
		    v._df1 * d,
		    v._df2 * d,
		    v._df3 * d,
		    error
		    );
}

Affine1Jet operator*( double d, const Affine1Jet & v )
{
  return v*d;
}

Affine1Jet operator/( const Affine1Jet & v, const Affine1Jet & w )
{
  // Need to check for division by zero.
  if( w.mayContainZero() ){
    throw Affine1Jet::DivisionByZeroError();
  }

  // First, compute the "Taylor error".
  double error =
    (fabs(v._f0) + ((fabs(v._df1) + fabs(v._df2)) + (fabs(v._df3) + v._error))) /
    (fabs(w._f0) - ((fabs(w._df1) + fabs(w._df2)) + (fabs(w._df3) + w._error))) -
    ((((fabs(v._f0) + fabs(v._df1)) + (fabs(v._df2) + fabs(v._df3))) /
      fabs(w._f0)) +
     (fabs(w._df1) + (fabs(w._df2) + fabs(w._df3))) * (fabs(v._f0) /
     (fabs(w._f0) * fabs(w._f0))));
  // Next, add the floating-point error.
  error += Affine1Jet::EPS_by_2 * ((fabs(v._f0 / w._f0) +
		       ((fabs(v._df1 / w._f0) +
		       2.0 * (1.0 + 2 * Affine1Jet::EPS) *
		       (fabs(v._f0 * w._df1) / fabs(w._f0 * w._f0))) +
		       (fabs((v._f0 * w._df1) / (w._f0 * w._f0)) +
		       fabs(v._df1/w._f0 - (v._f0*w._df1)/(w._f0*w._f0))))) +
		       (((fabs(v._df2 / w._f0) +
		       2.0 * (1.0 + 2 * Affine1Jet::EPS) *
		       (fabs(v._f0 * w._df2) / fabs(w._f0 * w._f0))) +
		       (fabs((v._f0 * w._df2) / (w._f0 * w._f0)) +
		       fabs(v._df2/w._f0 - (v._f0*w._df2)/(w._f0*w._f0)))) +
		       ((fabs(v._df3 / w._f0) +
		       2.0 * (1.0 + 2 * Affine1Jet::EPS) *
		       (fabs(v._f0 * w._df3) / fabs(w._f0 * w._f0))) +
		       (fabs((v._f0 * w._df3) / (w._f0 * w._f0)) +
		       fabs(v._df3/w._f0 - (v._f0*w._df3)/(w._f0*w._f0))))));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 4 * Affine1Jet::EPS;

  return Affine1Jet(v._f0 / w._f0,
		    -v._f0 * w._df1 / (w._f0 * w._f0) + v._df1 / w._f0,
		    -v._f0 * w._df2 / (w._f0 * w._f0) + v._df2 / w._f0,
		    -v._f0 * w._df3 / (w._f0 * w._f0) + v._df3 / w._f0,
		    error
		    );
}

Affine1Jet operator/( const Affine1Jet & v, double d )
{
  // Check for division by zero.
  if( d == 0.0 ){
    throw Affine1Jet::DivisionByZeroError();
  }
  // Compute the "Taylor error".
  double error = v._error / fabs(d);
  // Next, add the floating-point error.
  error += Affine1Jet::EPS_by_2 * ((fabs(v._f0 / d) + fabs(v._df1 / d)) +
		       (fabs(v._df2 / d) + fabs(v._df3 / d)));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 3 * Affine1Jet::EPS;

  return Affine1Jet(v._f0 / d,
		    v._df1 / d,
		    v._df2 / d,
		    v._df3 / d,
		    error
		    );
}

Affine1Jet operator/( double d, const Affine1Jet & w )
{
  // Check for division by zero.
  if( w.mayContainZero() ){
    throw Affine1Jet::DivisionByZeroError();
  }

  // First, compute the "Taylor error".
  double error = fabs(d) / (fabs(w._f0) - ((fabs(w._df1) + fabs(w._df2)) +
			   (fabs(w._df2) + w._error))) -
    (fabs(d) / fabs(w._f0) +
    (fabs(w._df1) + (fabs(w._df2) + fabs(w._df3))) * (fabs(d) / 
    (fabs(w._f0) * fabs(w._f0))));
  // Then, add the floating point error.
  error += Affine1Jet::EPS_by_2 * ((fabs(d/ w._f0) +
		       (fabs((d * w._df1) / (w._f0 * w._f0)) +
		       2 * (1 + 2 * Affine1Jet::EPS) *
			(fabs(d * w._df1) / fabs(w._f0 * w._f0)))) +
		       ((fabs((d * w._df2) / (w._f0 * w._f0)) +
		       2 * (1 + 2 * Affine1Jet::EPS) *
			 (fabs(d * w._df2) / fabs(w._f0 * w._f0))) +
		       (fabs((d * w._df3) / (w._f0 * w._f0)) +
		       2 * (1 + 2 * Affine1Jet::EPS) *
			(fabs(d * w._df3) / fabs(w._f0 * w._f0)))));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 4 * Affine1Jet::EPS;

  return Affine1Jet(d / w._f0,
		    -d * w._df1 / (w._f0 * w._f0),
		    -d * w._df2 / (w._f0 * w._f0),
		    -d * w._df3 / (w._f0 * w._f0),
		    error
		    );
}

bool operator==( const Affine1Jet & v, const Affine1Jet & w )
{
  // Just test for strict equality of all terms.
  return (v._f0 == w._f0)
    && (v._df1 == w._df1)
    && (v._df2 == w._df2)
    && (v._df3 == w._df3)
    && (v._error == w._error);
}

// The remaining functions are not rational polynomials in their
// arguments, and hence computing them rigorously is a bit more involved.

Affine1Jet Power( const Affine1Jet & v, int p )
{
  if( p == 0 ){
    // Check that we're not computing 0^0.
    if( v.mayContainZero() ){
      throw Affine1Jet::ZeroToTheZeroError();
    }
    return Affine1Jet(1.0);
  }

  if( p < 0 ){
    return Power(1.0 / v, -p);
  }
  if( p == 1 ){
    return v;
  }

  // It would be nice to compute this in a more direct manner
  // that doesn't cause the error term to balloon, but for now we'll
  // just try to multiply the power out in an efficient way. (By
  // 'efficient' here I mean 'using the fewest multiplications'.)

  int half_p = p / 2;
  Affine1Jet temp = Power(v, half_p);

  if( p % 2 == 1 ){
    return temp * (temp * v);
  } else {
    return temp * temp;
  }
}

Affine1Jet Log( Affine1Jet v )
{
  // Logarithm is obviously not a rational polynomial. However, its
  // derivatives are all rational polynomials. So to compute a
  // "rigorous" logarithm, we use a Taylor approximation. The
  // difference between log and the approximation (which is bounded
  // above thanks to Taylor's theorem) is included in the resulting
  // error term.
  
  // Can't take the log of zero.
  if( v.mayContainZero() ){
    throw Affine1Jet::LogZeroError();
  }

  // This is tricky. First, make sure we aren't taking the log
  // of a negative number. I.e., check to see if:
  //  v._f0 - sum(|v._dfi|) - v._error <= 0

  double diameter_est = (fabs(v._df1) + fabs(v._df2)) + (fabs(v._df3) + v._error);
  if( v._f0 <= (1.0 + 2 * Affine1Jet::EPS) * diameter_est ){
    throw Affine1Jet::LogIsComplexError();
  }

  // Since we're only using a crude polynomial approximation to log,
  // it helps to perform some elaborate chicanery to try and ensure
  // that the argument is close to 1.
  // Note that RHO is chosen to be an exact floating-point value.
  static const double RHO = 9. / 8;
  static const Affine1Jet LOG_RHO(0.11778303565638345454,
				  0., 0., 0., Affine1Jet::EPS);
  double center_log = log(v._f0) / log(RHO);
  int num_factors = (int) floor(fabs(center_log));
  if( center_log > 0.0 ){
    for( int i=0; i<num_factors; i++ ){
      v /= RHO;
    }
  } else if( center_log < 0.0 ){
    for( int i=0; i<num_factors; i++ ){
      v *= RHO;
    }
  }
  
  // The computation below depends on a Taylor approximation of log
  // around the point x=1, so to compute the error term correctly we
  // need to know if 1 is less than all points in the range of v.
  // I.e. we need to know if v._f0 - sum(|v._dfi|) - v.error <= 1.
  double size = (fabs(v._df1) + fabs(v._df2)) + (fabs(v._df3) + v._error);
  bool mightnt_exceed_one =
    v._f0 <= (1.0 + 3 * Affine1Jet::EPS) * (size + 1.0);

  // We're using the equation log(x) == (x-1)-(x-1)^2/2 +
  // (x-1)^3/(3*c^3) where c is between 1 and x. We choose a
  // worst-case scenario for c. 

  // Compute the "Taylor error".
  double error;
  double cubic = fabs(v._f0 - 1.0) + size;
  if( mightnt_exceed_one ){
    double c = v._f0 - size;
    error = ((v._error + (fabs(v._f0 - 1.0) * v._error)) + 0.5*(size * size)) +
      (cubic * cubic) * (cubic / ((3.0 * c) * (c * c)));
  } else {
    error = ((v._error + (fabs(v._f0 - 1.0) * v._error)) + 0.5*(size * size)) +
      (cubic * cubic) * (cubic / 3.0);
  }

  // Next, add the floating point error.
  error += Affine1Jet::EPS_by_2 * ((((fabs(v._f0 - 1.0) +
			  0.5 * fabs((v._f0 - 1.0) * (v._f0 - 1.0))) +
			 (fabs((v._f0 - 1.0) - 0.5 * ((v._f0 - 1.0) * (v._f0 - 1.0))) +
			  fabs(v._df1 * (2.0 - v._f0)))) +
			((fabs(v._df2 * (2.0 - v._f0)) +
			  fabs(v._df3 * (2.0 - v._f0))) +
			 fabs(v._df1) * fabs(2.0 - v._f0))) +
		       ((fabs(v._df2) * fabs(2.0 - v._f0) +
			 fabs(v._df3) * fabs(2.0 - v._f0)) +
			(1.0 + 2 * Affine1Jet::EPS) *
			(fabs(v._f0 - 1.0) * fabs(v._f0 - 1.0))));

  // Finally, account for the error from computing the errors.
  if( mightnt_exceed_one ){
    error *= 1.0 + 6 * Affine1Jet::EPS;
  } else {
    error *= 1.0 + 5 * Affine1Jet::EPS;
  }

  Affine1Jet result((v._f0 - 1.0) - 0.5 * ((v._f0 - 1.0) * (v._f0 - 1.0)),
		    v._df1 * (2.0 - v._f0),
		    v._df2 * (2.0 - v._f0),
		    v._df3 * (2.0 - v._f0),
		    error);
  
  // Undo the changes we made to v to ensure that v was close to 1:
  if( center_log > 0.0 ){
    result += (LOG_RHO * num_factors);
  } else if( center_log < 0.0 ){
    result -= (LOG_RHO * num_factors);
  }

  return result;
}

Affine1Jet Max0( const Affine1Jet & v )
{
  // We wish to compute an Affine1Jet corresponding to Max(v,0). But
  // if 0 is in the range of v to begin with, then Max(v,0) is very
  // much not a linear function. The best we can do is approximate
  // Max(v,0) with a constant function and use a very large error
  // term, and hope that's good enough.
  if( v.mayContainZero() ){
    double size = v._f0 + ((fabs(v._df1)+fabs(v._df2))+(fabs(v._df3)+v._error));
    size *= 1 + 3 * Affine1Jet::EPS;
    size /= 2; // Exact operation

    return Affine1Jet(size, 0.0, 0.0, 0.0, size);
  }

  // If 0 isn't in the range of v, things are much simpler.

  if( v._f0 >= 0.0 ){
    // Note that v._f0 == 0 should actually be covered by the previous
    // case.
    return v;
  }

  // At this point, the range of v is strictly below 0.
  return Affine1Jet(0.0, 0.0, 0.0, 0.0, 0.0);
}

Affine1Jet ArcTan( Affine1Jet v )
{
  // Like the logarithm, all of the derivatives of ArcTan are rational
  // polynomials. So we will use a Taylor approximation to compute the
  // arctangent and use Taylor's theorem to bound the difference
  // between the arctangent and the approximation.

  // ArcTan is odd, might as well use the symmetry.
  bool negated = false;
  if( v._f0 < 0 ){
    negated = true;
    v = -v;
  }

  // Since we're only using a crude polynomial approximation to arctan
  // we prefer to deal with arguments as close to zero as
  // possible. We start with the formula
  //   ArcTan(a) + ArcTan(b) = ArcTan((a+b)/(1-a*b))
  // Let c = (a+b)/(1-a*b) and solve for b:
  //   ArcTan(c) = ArcTan(a) + ArcTan((c-a)/(a*c+1))
  // If c is positive and a is a positive constant less than c then
  // the second argument on the right will be smaller than c. Repeat
  // until you end up with an argument smaller than a.
  // Currently as a constant I use a number with an exact binary
  // representation which is smaller than tan(Pi/12).
  static const double RHO = 137. / 512;
  static const Affine1Jet ARCTAN_RHO(0.26145314506663815251,
				     0., 0., 0., Affine1Jet::EPS);
  int num_translations = 0;
  while( v._f0 > RHO ){
    num_translations++;
    v = (v-RHO) / (v*RHO+1);
  }

  // We use the equation arctan(x) == x-x^3/3 +
  // x^4*(c-2*c^3)/(2*(c^2+1)^4) where c is between 0 and x, and
  // choose a worst-case scenario for c.

  // To find the worst-case scenario for c, we need to know whether or
  // the range of |v| extends to the right of the global maximum of
  // the function (c-2*c^3)/(2*(c^2+1)^4). This isn't pretty, but it
  // works.
  double size = (fabs(v._df1) + fabs(v._df2)) + (fabs(v._df3) + v._error);
  bool includes_max =
    300466. / 1048576 <= (1.0 + 3 * Affine1Jet::EPS) * (fabs(v._f0) + size);

  // Now we can compute the "Taylor error".
  double error;
  error = (v._error + v._error * fabs(v._f0 * v._f0)) +
    (fabs(v._f0) * (size * size) + (size * size) * (size / 3.0));
  if( includes_max ){
    double c = 91575. / 1048576;
    double c2p1 = c * c + 1.0;
    error += ((((fabs(v._f0) + size) * (fabs(v._f0) + size)) *
	       ((fabs(v._f0) + size) * (fabs(v._f0) + size))) *
	      ((c - (2.0 * c) * (c * c)) / 2.0)) /
      ((c2p1 * c2p1) * (c2p1 * c2p1));
  } else {
    double c = fabs(v._f0) + size;
    double c2p1 = c * c + 1.0;
    error += (((c * c) * (c * c)) * ((c - (2.0 * c) * (c * c)) / 2.0)) /
      ((c2p1 * c2p1) * (c2p1 * c2p1));
  }

  // Next, add the floating point error.
  error += Affine1Jet::EPS_by_2 * (((2 * (1 + 2 * Affine1Jet::EPS) *
				     fabs(v._f0 * v._f0) * fabs(v._f0 / 3.0) +
				     fabs((v._f0 * v._f0) * (v._f0 / 3.0))) +
				    (fabs(v._f0 - (v._f0 * v._f0) * (v._f0 / 3.0)) +
				     fabs(v._df1) * fabs(v._f0 * v._f0))) +
				   (((fabs(v._df1 * (v._f0 * v._f0)) +
				      fabs(v._df1 - v._df1 * (v._f0 * v._f0))) +
				     (fabs(v._df2) * fabs(v._f0 * v._f0) +
				      fabs(v._df2 * (v._f0 * v._f0)))) +
				    ((fabs(v._df2 - v._df2 * (v._f0 * v._f0)) +
				      fabs(v._df3) * fabs(v._f0 * v._f0)) +
				     (fabs(v._df3 * (v._f0 * v._f0)) +
				      fabs(v._df3 - v._df3 * (v._f0 * v._f0))))));

  // Finally, account for the error from computing the errors.
  if( includes_max ){
    error *= 1.0 + 6 * Affine1Jet::EPS;
  } else {
    error *= 1.0 + 7 * Affine1Jet::EPS;
  }

  Affine1Jet result(v._f0 - (v._f0 * v._f0) * (v._f0 / 3.0),
		    v._df1 - v._df1 * (v._f0*v._f0),
		    v._df2 - v._df2 * (v._f0*v._f0),
		    v._df3 - v._df3 * (v._f0*v._f0),
		    error);

  // Undo the transformations that we performed to get the argument
  // close to zero.
  while( num_translations > 0 ){
    result += ARCTAN_RHO;
    num_translations--;
  }

  if( negated ){
    result = -result;
  }

  return result;
}


==> anc/eight_torsion/rigorous_volume/AJet.H <==
/* AJet.h
 *
 * Written by: Peter Milley
 *
 * An Affine1Jet represents a set of functions f with domain the
 * standard cube in R^3 (i.e. the cube {|x|<=1, |y|<=1, |z|<=1}), such
 * that |f(v)-f0-(df1,df2,df3).v| < error for all v and f.
 */

#ifndef _AJet_h_
#define _AJet_h_

#include <math.h> // for fabs, log

class Affine1Jet
{
public:
  // Constructors and destructors
  Affine1Jet( double f0, double df1=0, double df2=0, double df3=0,
	      double e=0 );
  Affine1Jet();
  Affine1Jet( const Affine1Jet & );
  Affine1Jet & operator= ( const Affine1Jet & );

  ~Affine1Jet() { }; // empty

  // Useful constants
  static const double EPS;
  static const double EPS_by_2;

  // Exception classes.
  class DivisionByZeroError {
  public:
    DivisionByZeroError() {} // empty;
  };
  class ZeroToTheZeroError {
  public:
    ZeroToTheZeroError() {} // empty;
  };
  class LogZeroError {
  public:
    LogZeroError() {} // empty;
  };
  class LogIsComplexError {
  public:
    LogIsComplexError() {} // empty;
  };

  // Access functions
  inline double center() const;
  inline double size() const;
  inline double slope( int ) const;
  inline double error() const;

  // Some "arithmetic functions" defined specially.
  Affine1Jet & squeezeLeft( int index );
  Affine1Jet & squeezeRight( int index );
  Affine1Jet & flatten();

  // Arithmetic assignment operators.
  Affine1Jet & operator+= ( const Affine1Jet & );
  Affine1Jet & operator+= ( double );
  Affine1Jet & operator-= ( const Affine1Jet & );
  Affine1Jet & operator-= ( double );
  Affine1Jet & operator*= ( const Affine1Jet & );
  Affine1Jet & operator*= ( double );
  Affine1Jet & operator/= ( const Affine1Jet & );
  Affine1Jet & operator/= ( double );

  // A test function. Returns true if every point in the range of the
  // jet is greater than the given argument.
  // Not defined as an operator; the semantics aren't quite right.
  bool trulyGreaterThan( double d ) const;
  bool trulyGreaterThan( const Affine1Jet & w ) const;

  // Arithmetic operators.
  friend Affine1Jet operator+ ( const Affine1Jet &, const Affine1Jet & );
  friend Affine1Jet operator+ ( const Affine1Jet &, double );
  friend Affine1Jet operator+ ( double, const Affine1Jet & );

  friend Affine1Jet operator- ( const Affine1Jet &, const Affine1Jet & );
  friend Affine1Jet operator- ( const Affine1Jet &, double );
  friend Affine1Jet operator- ( double, const Affine1Jet & );

  friend Affine1Jet operator- ( const Affine1Jet & );

  friend Affine1Jet operator* ( const Affine1Jet &, const Affine1Jet & );
  friend Affine1Jet operator* ( const Affine1Jet &, double );
  friend Affine1Jet operator* ( double, const Affine1Jet & );

  friend Affine1Jet operator/ ( const Affine1Jet &, const Affine1Jet & );
  friend Affine1Jet operator/ ( const Affine1Jet &, double );
  friend Affine1Jet operator/ ( double, const Affine1Jet & );

  // Test for equality. Nothing approximate here; this is exact equality.
  friend bool operator==( const Affine1Jet &, const Affine1Jet & );

  // Other useful mathematical functions.
  friend Affine1Jet Power ( const Affine1Jet &, int );
  friend Affine1Jet Log ( Affine1Jet );
  friend Affine1Jet Max0 ( const Affine1Jet & );

  friend Affine1Jet ArcTan ( Affine1Jet );

private:
  bool mayContainZero() const;

  double _f0;
  double _df1, _df2, _df3;
  double _error;
  double _size;
};

#include "AJet.inline"

#endif // _AJet_h_


==> anc/eight_torsion/rigorous_volume/AJet.inline <==
/* AJet.inline
 *
 * Written by: Peter Milley
 */

double
Affine1Jet::center() const
{
  return _f0;
}

double
Affine1Jet::size() const
{
  return fabs(_df1)+fabs(_df2)+fabs(_df3);
}

double
Affine1Jet::slope( int i ) const
{
  if( i==1 ) return _df1;
  if( i==2 ) return _df2;
  if( i==3 ) return _df3;
  return 0.0;
}

double
Affine1Jet::error() const
{
  return _error;
}


==> anc/eight_torsion/rigorous_volume/Makefile <==
# Written by: Peter Milley

# A word about the compiler options below: it is VERY IMPORTANT that
# the compiler does NOT try to optimize the arithmetic expressions in
# AJet.C. The error estimates for all of the operations defined in
# AJet.C depend on the height of the expression trees used to compute
# the results of those operations. Rearranging those expressions to
# optimize them make the error estimates invalid.
#
# That is why I've used the -O0 compiler flag below, even though
# that's technically the default anyway: to remind myself NOT to try
# and optimize the code.
#
# This is only a requirement for AJet.C, so if you absolutely have to
# turn on optimizations for Position.o, area_jets.o, and
# area_jets_bdry.o you may do so...just remember to compile AJet.o
# separately without optimizations and you should be fine.

COPTS=-ggdb -O0 -Wall -fexceptions
CPP=g++

.SUFFIXES: .o .m .C

.C.o:
	$(CPP) $(COPTS) -c ${@:o=C}

all: rigorous_volume

rigorous_volume: rigorous_volume.o AJet.o
	$(CPP) $(COPTS) -o rigorous_volume rigorous_volume.o AJet.o

clean:
	rm *.o


==> anc/eight_torsion/rigorous_volume/README.txt <==
rigorous_volume.C

Written by: Peter Milley

Usage: rigorous_volume vol input_file

This program reads Snap triangulation data along with the delta
constant computed by Harriet Moser's algorithm from "input_file" and
uses them to rigorously determine whether or not the volume of the
manifolds thus describes are greater than "vol".

Output: for each line in "input_file" the program will print either
"Manifold N:Okay" if it can determine that the volume is strictly
greater than "vol", or "Manifold N:Not Okay" otherwise (where N is the
index of the corresponding manifold in the input file).

Five input files are provided:

"volumes.input": fillings on two-cusped manifolds. Test with
"vol"=2.848.

"m019_volume_input": alternate triangulation of m019. Test with
"vol"=2.848. (There are triangulations of m019 present in
"volumes.input", but for those triangulations the program cannot
guarantee sufficient volume due to floating-point error.)

"one_cusped_volumes.input": fillings on one-cusped manifolds. Test
with "vol"=0.943.

"vol2_volume.input": an alternate triangulation of Vol2. Test with
"vol"=0.943.

"vol3_cover_volume.input": a positively-oriented triangulation of a
two-fold cover of Vol3. (Harriet Moser's algorithm, and hence this
program, only work with positively oriented ideal triangulations.)
Test with "vol"=1.886.

Note copies of these sample files and instructions on how to recreate
them are in the "twocusped/volume_comp/", "onecusped/volume_comp/",
and "onecusped/vol3/" directories.


==> anc/eight_torsion/rigorous_volume/rigorous_volume.C <==
/* rigorous_volume.C
 *
 * Determine rigorous lower bounds on the volume of a hyperbolic
 * manifold given shape data for an ideal triangulation and the error
 * term \delta determined by Moser's algorithm.
 */

#include <iostream>
#include <cstdlib>
#include <fstream>
#include <sstream>
#include <string>
#include <vector>
#include <cmath>
#include "AJet.H"

using namespace std;

static const string USAGE="Usage: rigorous_volume vol input_file";
static const string FILE_NOT_FOUND="Error, unable to open ";
static const string BAD_EOF="Error, unexpected EOF";
static const string FORMAT_ERR="Badly formatted input at line ";

static const Affine1Jet Pi(M_PI, 0.0, 0.0, 0.0, 2*Affine1Jet::EPS);

class FormatException
{
public:
  FormatException() {} // empty
};

bool ParseLine( string line, vector<double> & params )
{
  bool result = true;
  stringstream ss(line);
  vector<double>::iterator insert_point = params.end();
  double real, imag;

  try {
    ss.ignore(1);
    while( !ss.eof() ){
      ss >> real;
      if( !ss.good() ){
	throw FormatException();
      }
      ss.ignore(3);
      ss >> imag;
      if( !ss.good() ){
	throw FormatException();
      }
      ss.ignore(2);
      params.push_back(real);
      params.push_back(imag);
      if( ss.peek() == ']' ){
	break;
      } else {
	ss.ignore(2);
      }
    }
  } catch( FormatException ){
    params.erase(insert_point, params.end());
    result = false;
  }

  return result;
}

Affine1Jet Lobachevsky( Affine1Jet & theta )
{
  if( theta.trulyGreaterThan(Pi/2.0) ){
    Affine1Jet translated = theta-Pi;
    return Lobachevsky(translated);
  }
  if( (-theta).trulyGreaterThan(Pi/2.0) ){
    Affine1Jet translated = theta+Pi;
    return Lobachevsky(translated);
  }
  if( theta.center() < 0.0 ){
    Affine1Jet negtheta = -theta;
    return -Lobachevsky(negtheta);
  }

  static const int NUM_COEFFS=30;
  static const double LOBCOEF[NUM_COEFFS] = {
    5.4831135561607547882413838888201e-1,
    1.0823232337111381915160036965412e-1,
    4.8444907713545197129262758561472e-2,
    2.7891037672165120538296812180796e-2,
    1.8199901365960328824311744707278e-2,
    1.2823667776324462157674846128817e-2,
    9.5243928393815114745643670962394e-3,
    7.3530535460250636167039159668208e-3,
    5.8479755397266959054962366178048e-3,
    4.7619093045811136799814912001842e-3,
    3.9525701124525799515137944808229e-3,
    3.3333335320272968375315987081340e-3,
    2.8490028914574211634331659107080e-3,
    2.4630541963678177950454607261557e-3,
    2.1505376364114568439132649094016e-3,
    1.8939393943803620897114593734851e-3,
    1.6806722690053911275277764855335e-3,
    1.5015015015233512340706336099638e-3,
    1.3495276653220485553945730785293e-3,
    1.2195121951230603594927151084491e-3,
    1.1074197120711266596728487987281e-3,
    1.0101010101010675186059356321779e-3,
    9.2506938020352840967144128733280e-4,
    8.5034013605442478972252664720549e-4,
    7.8431372549019677504189889653457e-4,
    7.2568940493468811469129541350086e-4,
    6.7340067340067343805464730535677e-4,
    6.2656641604010025932192218654462e-4,
    5.8445353594389246257711686275038e-4,
    5.4644808743169398954500641421420e-4
  };

  Affine1Jet result(0.0);
  Affine1Jet theta_over_pi_squared = (theta/Pi)*(theta/Pi);
  if( ! (-theta_over_pi_squared).trulyGreaterThan(-0.5) ){
    cerr << "Warning, Lobachevsky function may not be rigorous.";
    cerr << endl;
  }
  Affine1Jet product(1.0);
  Affine1Jet coeff;
  Affine1Jet term;
  int coeff_index = 0;
  do {
    product *= theta_over_pi_squared;
    coeff = Affine1Jet(LOBCOEF[coeff_index++], 0.0, 0.0, 0.0,
		       Affine1Jet::EPS);
    term = coeff * product;
    if( (-term).trulyGreaterThan( -Affine1Jet::EPS ) ){
      // Assuming that (theta/Pi)^2 isn't too large (see warning
      // above) the sum of the remaining terms is guaranteed to be
      // less than 2*EPS. So we cut off the summation.
      result += Affine1Jet(0.0, 0.0, 0.0, 0.0, 2*Affine1Jet::EPS);
      break;
    }
    result += term;
  } while( coeff_index < NUM_COEFFS );

  if( coeff_index == NUM_COEFFS ){
    cerr << "Need more Lobachevsky coefficients!" << endl;
  }

  result -= Log(theta*2.0);
  result += 1.0;
  result *= theta;
  return result;
}

Affine1Jet ComputeVolume( vector<double> & params, double delta )
{
  int num_tets = params.size() / 2;
  Affine1Jet result(0.0);
  Affine1Jet real_part, imag_part;
  Affine1Jet term;
  Affine1Jet theta[3];
  double safety_margin = 10*fabs(delta);

  for( int i=0; i<num_tets; i++ ){
    real_part = Affine1Jet(params[2*i], delta, 0.0, 0.0, Affine1Jet::EPS);
    imag_part = Affine1Jet(params[2*i+1], 0.0, delta, 0.0, Affine1Jet::EPS);

    // Make some attempt to calculate the angles in a "smart" way,
    // where "smart" means "not dividing by anything that's too close
    // to zero".
    if( (real_part-1.0).trulyGreaterThan(safety_margin) ){
      theta[0] = ArcTan(imag_part / real_part);
      theta[1] = Pi - ArcTan(imag_part / (real_part - 1.0));
    } else if( real_part.trulyGreaterThan(safety_margin) &&
	       (-real_part+1.0).trulyGreaterThan(safety_margin) ){
      theta[0] = ArcTan(imag_part / real_part);
      theta[1] = -ArcTan(imag_part / (real_part - 1.0));
    } else if( (-real_part).trulyGreaterThan(safety_margin) ){
      theta[0] = Pi + ArcTan(imag_part / real_part);
      theta[1] = -ArcTan(imag_part / (real_part - 1.0));
    } else { // HACK ALERT: we're assuming imag_part > 0
      theta[0] = (Pi/2) - ArcTan(real_part / imag_part);
      theta[1] = (Pi/2) + ArcTan((real_part - 1.0) / imag_part);
    }
    theta[2] = Pi - (theta[0]+theta[1]);

    term = Lobachevsky(theta[0]);
    term += Lobachevsky(theta[1]);
    term += Lobachevsky(theta[2]);

    // Sadly we can't just add "term" to "result". "term" depends on
    // the two variables associated to a single tetrahedron; adding
    // "term" to "result" would imply that "result" depends on those
    // two variables, when in fact "result" depends on
    // 2*num_tets variables (which we can't properly represent with
    // Affine1Jets). The flatten() function eliminates this unstated
    // dependency, but at the cost of accuracy.
    result += term.flatten();
  }

  return result;
}

int main( int argc, char *argv[] )
{
  // Argument checking
  if( argc != 3 ){
    cerr << USAGE << endl;
    exit(-1);
  }

  ifstream input_file(argv[2]);
  if( !input_file ){
    cerr << FILE_NOT_FOUND << argv[1] << endl;
    exit(-1);
  }

  string current_line;
  vector<double> params;
  Affine1Jet volume_jet;
  double delta;
  double vol_limit;
  int line_no;

  {
    stringstream vol_stream(argv[1]);
    vol_stream >> vol_limit;
  }

  line_no = 0;
  while( !input_file.eof() ){
    // Read in and parse the tetrahedron shapes
    getline(input_file, current_line);
    line_no++;
    if( current_line.length() == 0 ){
      continue;
    }
    if( !ParseLine(current_line, params) ){
      cerr << FORMAT_ERR << line_no << endl;
      getline(input_file, current_line);
      line_no++;
      continue;
    }

    // Read in the Moser \delta parameter
    if( input_file.eof() ){
      cerr << BAD_EOF << endl;
      exit(-1);
    }
    getline(input_file, current_line);
    line_no++;
    {
      stringstream ss(current_line);
      ss >> delta;
      if( ss.bad() || ss.fail() ){
	cerr << FORMAT_ERR << line_no << endl;
	continue;
      }
    }

    // Pass the data to the volume computing function
    try {
      volume_jet = ComputeVolume(params, delta);
      cout << "Manifold " << line_no/2 << ':';
      if( volume_jet.trulyGreaterThan(vol_limit) ){
	// if( volume_jet.trulyGreaterThan(2.848) ){
	// if( volume_jet.trulyGreaterThan(0.943) ){
	cout << "Okay.";
      } else {
	cout << "Not okay.";
      }
      cout << endl;
    } catch( Affine1Jet::LogZeroError ){
      cout << "Manifold " << line_no/2 << ':';
      cout << " a LogZeroError occured." << endl;
      cerr << "Manifold " << line_no/2 << ':';
      cerr << " a LogZeroError occured." << endl;
    } catch( Affine1Jet::DivisionByZeroError ){
      cout << "Manifold " << line_no/2 << ':';
      cout << " a DivisionByZero occured." << endl;
      cerr << "Manifold " << line_no/2 << ':';
      cerr << " a DivisionByZero occured." << endl;
    }
      
    params.clear();
  }
  input_file.close();

  exit(0);
}


==> anc/eight_torsion/rigorous_volume/volumes.input <==
[0.6248889397050528239514892183 + 1.071930686235166047326300858*I, 0.4002324770330424727308242599 + 0.6757908298761825609084160144*I]~
0.00285944923702016784912030316012196890698163913966891419729713056226004414731489763021999677305778202319500698447126226589344583746029083871466399369887906345480671159415713081878092814804954958164589391477546851
[0.8900294580750397585919683394 + 1.032674172022677512465128723*I, 0.1920281742806625226480364984 + 0.6524499938675396529356899543*I]~
0.0210573068106229111820382235937437803976496095992645499767427246001862992132669375407090658552526015739070921823706787564741676313592089682302358816563305783674890396678634683890400847758412811814935324291568191
[0.7248095657230433933103626633 + 0.8511280005685808261390436355*I, 0.2751904342769566066896373367 + 0.8511280005685808261390436355*I]~
0.00334844475404894914158462499684230159124260755689180338478441723575492642530269441946954225107357696157442175649264986919655992992263584066434961966179937466914445709087577912747577821069008959613106836602335554
[0.8079718257193374773519635016 + 0.6524499938675396529356899543*I, 0.1099705419249602414080316606 + 1.032674172022677512465128723*I]~
0.00383493073791757649553094740369678217319304040630145881134876232900197075348021044904023047207023471154148758690738625672094094012702845610877455212881131319811903847948262864220731007596720746097060456860996560
[0.5000000000000000000000000000 + 0.5230351452946670748468984409*I, 0.5000000000000000000000000000 + 1.288402010024846618303818409*I]~
0.00236636199656184535057728678589677155521455833514323402137334836288112234729097444656205227612065914467226449856980329741039954991064227401430698320681327772421758673115228082413553427519244420882592129153219645
[0.5997675229669575272691757401 + 0.6757908298761825609084160144*I, 0.3751110602949471760485107817 + 1.071930686235166047326300858*I]~
0.00169105683036570241159242325662158878511547901922252619101905775743107666342922141611428913108282059399664678523385888087401276556229157585872176519690119915409407819038461770355278732974241666138744800054397912
[0.6487700616271889039040178445 + 0.7483811591919093364061037922*I, 0.5070196145262906943634248618 + 0.6935003009433089226477578886*I]~
0.00406983965991137974158101836379407170294275607527775734209420280621318382946266861309141436381817398214785334496765753411343662645164938085874821642464495389229480208423810415366734725247962131977860371759399715
[0.6235507992700756793617363050 + 0.7070306416107364817249241394*I, 0.4681045356533486355573710927 + 0.6779860572965681117378182659*I]~
0.00286017040305820316466783454698387898281594230978618626386529328556677421107920976372639543456024617989711622414503754695012642696252033626177806157160360552069639405181983040648062090886675545852947106411369338
[0.5799553944109932419872696094 + 0.6810289193294212564229947164*I, 0.4200446055890067580127303906 + 0.6810289193294212564229947164*I]~
0.00211216073754127880641399532012699239452063983963581005567123421537045024735147791015388167560804101615111231199224632698447905437904750105618275083938557802214486147356198598659821071283312538629102748586222744
[0.1617778557604251365457995446 + 0.5453289254261223878550448175*I, -0.5453289254261223878550448175 + 0.8382221442395748634542004554*I]~
0.00261414430882965174528752327213026786627863295982848924185790863434358827997267227993604833805757800131985078301727696793939549556936848913986664901046009347924400887581377438503189426989139671130304751291550027
[0.5318954643466513644426289073 + 0.6779860572965681117378182659*I, 0.3764492007299243206382636950 + 0.7070306416107364817249241394*I]~
0.00167091796497188601086059368570529875703465060127458454369102576202244623233041772708665008111216271684286071664154589080262159047260670279075745186211382587899410699707359030692805991411298401697428838759383173
[0.4929803854737093056365751382 + 0.6935003009433089226477578886*I, 0.3512299383728110960959821555 + 0.7483811591919093364061037922*I]~
0.00139110536272526354780185699409110839120746603115922132280626502967938227952092804741370536657118306796564967478434866057728952023339622127690065996121690270858709802615377664355244375238455285116632851372194606
[0.7165920925305941583484999670 + 0.5111453029418087962739126877*I, 0.9709641536788330815023137518 + 0.4400637237539259311318979727*I, 1.288320549857037760326991158 + 0.9572233716502986714760486652*I]~
0.000816334915859844992194534377981999708401888911743567322177323090244504733522769915085562319357933179102621762177898803191991247895191292671852388195173105430317621173365329847771682980645569240416281138425750912
[0.6910333486711705069402572670 + 0.5256780820934227459456787700*I, 0.8382541001505697871511183168 + 0.5145579598568084128901998552*I, 1.472049279047228916285533762 + 0.7830881112890139944660720121*I]~
0.00132637365928555778804802708683677291307567564233001417255273586871054005697879606806686203358934588590842708982084802715783368789537607941710346472983976541506959993086277091117208411002645709875921225668780581
[0.7750045545243766004430161355 + 0.5664896666798019379026260147*I, 0.7037961032064977351753808082 + 1.070170384332949444119111565*I, 1.254383732936824162091003542 + 0.2590657386368605370114289282*I]~
0.00637871275592752100232246226422281845099327607821623598071358943606757212412392054843320111295143239604511299787757500672084646410488360733688376148686922981531782711853156586263520483908775330667753201142646523
[0.7076690467029013894885495333 + 0.5472076120733225044331640598*I, 0.8451815894301534053702371277 + 0.6760243580194135329385609347*I, 1.368548259836348116791273075 + 0.5874945557692713016231568941*I]~
0.00168161913476703187004625802305043572665225785579881274051112268040641532886610453023271279126689326695680553727683253986457783509229384631946122160666685159669185720978757793723261462072123704281747704810388692
[-0.2047339208202822946458515528 + 0.4533544462736663885657762391*I, 0.2670029427805655846016662683 + 1.485960821320214541247946444*I, 0.06046222401004937524244697865 + 0.8798766057913860870735502425*I]~
0.000420645987756257528496675468137994796839007701995517427405175017534261629707890787062364076825594635290008456795819333614784975573733263649862981430101058209792235222613379403584787031024456161577380523442741452
[-0.3060267835547809778573332750 + 0.4781467887428583971072096103*I, 0.2768570080539538927550551220 + 1.446186276275613658751177797*I, 0.1542636588550012417875893397 + 0.7976866736211921349811297117*I]~
0.000665917318998575094802902127585978009656936431028634116735753346169520933596639760487122259083378007934468232677188695379470466810139331283584996620495007343320868029153982523647762434117398014785211362524283656
[-0.5289039076393388367685660808 + 1.276886987015018653672079477*I, -5.688481832E-68 + 1.553773974030037307344158953*I, 0.1146903452662437879668773566 + 0.2768869870150186536720794765*I]~
0.000145278352209688151621798195584054429577168722826293440178190586852837125850211138277154299878161721371132702260702396571648036335629074325006148865297189038382367579995743035830906146145844314241216606051814273
[-0.3685482598363481167912730746 + 0.5874945557692713016231568941*I, 0.2404888364434668970283479492 + 1.421711541201087397317257358*I, 0.1548184105698465946297628723 + 0.6760243580194135329385609347*I]~
0.00120515490247479566996307637756084243989840215163640342528012513364742717218959732101958567141055239010787342256079896357332548472309566452674184491171565175233824938983428060508620400199429055192501945242036648
[0.1729252220611701604836648409 + 1.596960690967308545094800770*I, 0.3832070434239181566992604173 + 0.3246457796428207255401910033*I, 0.6947720044000661431729813163 + 1.026540246723824784763937142*I]~
0.000167252845288047790817870453630914301212701172973579115430872410163305972364482429162077139151749960695681593675242088325992706010570837203227227002551784754554020938040228449609199381101760661378437959252415596
[0.2729340142422052011300897408 + 1.748682484748333220741165197*I, 0.3776273887675025074728641624 + 0.3195978374733353950707570510*I, 0.5945557686496359480899807735 + 0.9751428890813458458998597135*I]~
0.000394985732415323891567216464086562628553861736999809568897561665568545937674945183322409442117151313488803840534652647232573099636846182754091849304999075823695242580300120121397675762727972989242041405015900859
[1.842771966335396470849355541 + 1.135665185148848946448511178*I, 0.3535533905932737622004221811 + 0.4097477502237839933826071799*I, -0.1356651851488489464485111785 + 0.8427719663353964708493555406*I]~
0.000257650385901871514407347602837029837520584872365688009309559865806516181071899886916379292562998825518887554845507718777154028464166183343431749057617446292096759226595585123062190289241732177608210605836663755
[0.4677566419788167642178726055 + 1.790036418469016886015447801*I, 0.3704233186352246876468198527 + 0.3216453739403660146861909134*I, 0.4885659727638560259961668832 + 0.9875044667117530999952296175*I]~
0.00126498365113139403121511437463173933481827688942182265019059471534546359134141736250785630898015610369055198140484551352087434405625200233322211806869371396141480789156496703321211139630046524302642782035794818
[0.4677566419788167642178726055 + 1.790036418469016886015447801*I, 0.3704233186352246876468198527 + 0.3216453739403660146861909134*I, 0.4885659727638560259961668832 + 0.9875044667117530999952296175*I]~
0.000144815320415074552623680932775472579821295690048107438672294927711140308626842222431103704576903773290656047348298948986190602255110035907713164417491349190212874982505422552905476148719080216518044105345923470
[0.8878020824758479929664250521 + 1.958133087129076574017255438*I, 0.3540552966537296033952740697 + 0.3279918226843822292939962116*I, 0.3045519581292607579887203893 + 0.9143221338552707245759107881*I]~
0.000689803172980687036018660880766555171546122676658009587452671818377632413383041032047448380156908828382364439142897386446986980393829840373106046468213860662012454762746281172177823981158529802251769648218532555
[1.124700806506908535234900233 + 1.408704975804560206892001533*I, 0.3700542337629274956556604140 + 0.3506442592547005048253420399*I, 0.09207194481783069649243859392 + 1.084281626983102454219617155*I]~
0.000579555387131385439486772525665955287232361871818713488764378093142517619731931693842453374156723324809598785378415309128660013601185962161519216624768410597788130384629677950439763607038405178050982918029861298
[0.7788053668771270166528756111 + 0.7576434757037252053444366023*I, 0.4050901308905176550989582499 + 0.3050414931998642780354313860*I, -0.2779295020620083095752377449 + 1.793540176721690399286061800*I]~
0.000104055777467640061222571958006687237695135579264786670147033128358901200593597160356284888588508917445605050661027741847344586365776740113129503360877736981914189129450988647586862559458849620053284603424538795
[0.8822462048051580303795579697 + 1.205878696284525566343997131*I, 0.3819917764068730435283398706 + 0.3385034819735862903597342262*I, 0.1223981791735004482055312424 + 1.305563676485013902005046201*I]~
0.000111198139546969253327227806980495999251776447606932069542286007904571614608562556270603526290586495663241177986388352065973836043276883553774181052485115075633378753127137416972207862014527340312066576499213986
[0.2820493459768467367315708420 + 0.6334060845061320376253550115*I, 0.6280907960310302775009433932 + 1.257106439449656447567681141*I, 1.299185744048830934187056608 + 0.9817241213848032515046947493*I]~
0.000247974373446917831317594624471513849269102329422842610168522702719684098476181157072137260059636120547344746911892031623285039511127441512856819667237140566669480976337710670542363906345034766526602834721493742
[0.1515303976752523065656360125 + 0.7850936574297151015584360827*I, 1.072946535687080090993919219 + 1.423355191743196400309734352*I, 1.251494321254364209131002713 + 0.9752595521577752284589032954*I]~
0.000466819718764219632171008582832464979659524898890831102415079026029601880170705127328137039125522907855273765547943787048971894760088019217980413714611452319617086190333839465341557590942666950710974456341092725
[0.8353048223106601861581752644 + 0.8493490652146581841127469615*I, 0.9579425459139883749347768021 + 0.6467756142549341207070568632*I, 1.346587220138289869990901862 + 1.000199836169209642974359667*I]~
0.000994840628468399163462649555869401056303834157583012232440440772656810712328623264166485827316645163458285078112832891462495731622143513420924963143560975793159680523021515586040888205743727372533319082459674029
[0.4108571433994288444848691967 + 1.008841267935206655539313480*I, 1.120783025699351866332597271 + 0.9245457603197664798420884809*I, 1.278613745256259219167619294 + 1.035677610304103502498412250*I]~
0.00331485218950964645965660289307293161954998177996520396466236148163608495778484436631241564433374790651424882381308021382697506151311203930529276442113002548873668115477583715518770131222659659537277406992172823
[1.253986439906293752985373192 + 0.6161996282396890341999779303*I, 0.3862271436576067641927170328 + 0.2996681798509557709251436467*I, 0.7689852054692483982423446640 + 0.6774060585198528848526974492*I]~
0.00104858214235908241663822284189822132872009552009074047093233152379851137068972815813776400035523718574291171043189352759029945229884117770437825022263564936962711916369930442798028792800064298901207673642009542
[1.324644920589301511982692945 + 1.258291364436024583517403066*I, 0.3909463265509406001292744549 + 0.6628238450147618447988873874*I, 0.1450081706236677608569976565 + 0.7767404890294742113847187323*I]~
0.000829005544778879184610396220922222673661747035066612065871905538406564567504281629486399455887714973600176151279458376702333713713665764773129204416926491894662308010079511582936591241014367403426921334870926945
[1.148638565246126025200473043 + 0.9479321679184985991231216936*I, 0.2924501229038248141796648609 + 0.5052647287563262016023388892*I, 0.1655932182317358585356359824 + 0.7222958334951628104520194328*I]~
0.00165546142721757951528415156782158928662697388105624276089485515721048908941097115987535581122078815692816681063649744987874799771008853801238678096977376519310144267831680199911101571603102335461665404088024367
[0.6174712194521825680763468461 + 0.7537229753503327591973358312*I, -0.07449782653398840209269387914 + 0.4175032645049802389823315232*I, 0.03324552902725135838101808757 + 0.7517930768400748324608695554*I]~
0.000604261080540827122858213790876135859668671633217984648919640573331464014213401242727234297936239731054668830213314393204468514322292098324179508470705124341681239796489746356439858905527026473466034856332093073
[0.9152721519588567816446450896 + 0.9599565976894461209523541317*I, 0.1508942950296482411328115383 + 0.5241530793630882308915722051*I, 0.1218547292726099838705693932 + 0.7178565743906803479526789020*I]~
0.00127393602286243853831332402292643337266023304778462348706211604021194389390364240131916213208076096224180130002665087049227746903901004004854315429698460712102909616815552117700370591363333843270409983953006208
[0.3398122683252769587234002586 + 1.119304981327649684120115421*I, -0.1922464369579387832874141164 + 0.7451280341262198026300171232*I, 0.6407616273355502229354636954 + 0.5821172585134348688121890511*I]~
0.00306032553600094791926600419449513635918706623748588841840010366803693719201989091333469319201828676621477629612610975740834815938761269695146476911673269930197068875310985502223403153539370852763836796764171295
[0.1419208545778869131737525107 + 1.482499382657957741181915343*I, -0.1614462902745497364996336730 + 1.029612548324445301961505401*I, 0.6850934417613850131725958995 + 0.5930442433490898762255606899*I]~
0.00311465326718513855806869793607436509202259067785014268119120121018525992530808204771394137662102942383340169342931862593674328929714532768653256598875566880732297887397699166189274014512969414377561185799228533
[1.414201497356590645534858592 + 2.321282181706749060419722547*I, 0.5354346899866025000689802716 + 1.055004089011382171287184005*I, 0.6445859012400525850815608704 + 0.5012598674546515261175580081*I]~
0.00275859701223902822904769778820251082836689528527066569902095723025599731377937931335695942059900894202629843235027299019270568791237320906184291461455135902340009418606507348778190581066532706486280433824851139
[0.4928017286717708612798782302 + 1.761826288476256806731028824*I, 0.09123318684903747043463600410 + 1.033661324685590693063357809*I, 0.6826074632060801653063011874 + 0.5580104699359569971258570671*I]~
0.00189482054836982746577254813351552831741544305681269702884616509130649831410751213558362394331104095298670403193876933302818426954466421719870463351553618635518885423893056003980844387668250358963155249785197006


==> anc/eight_torsion/rigorous_volume/volumes.output <==
Manifold 1:Okay.
Manifold 2:Okay.
Manifold 3:Okay.
Manifold 4:Okay.
Manifold 5:Okay.
Manifold 6:Okay.
Manifold 7:Okay.
Manifold 8:Okay.
Manifold 9:Okay.
Manifold 10:Not okay.
Manifold 11:Okay.
Manifold 12:Okay.
Manifold 13:Okay.
Manifold 14:Okay.
Manifold 15:Okay.
Manifold 16:Okay.
Manifold 17:Okay.
Manifold 18:Okay.
Manifold 19:Okay.
Manifold 20:Okay.
Manifold 21:Okay.
Manifold 22:Okay.
Manifold 23:Okay.
Manifold 24:Okay.
Manifold 25:Okay.
Manifold 26:Okay.
Manifold 27:Okay.
Manifold 28:Okay.
Manifold 29:Okay.
Manifold 30:Okay.
Manifold 31:Okay.
Manifold 32:Okay.
Manifold 33:Okay.
Manifold 34:Okay.
Manifold 35:Okay.
Manifold 36:Okay.
Manifold 37:Okay.
Manifold 38:Okay.
Manifold 39:Okay.
Manifold 40:Okay.
Manifold 41:Okay.
Manifold 42:Okay.


==> anc/eight_torsion/smallcalculator.py <==

#run in snappy
import math
import snappy

def gcd(a,b):
        while b != 0:
            rem = a % b
            a = b
            b = rem
        return a

#here's a dictionary that converts snappea notation into snap notation
moms = ['m003','m004','m006','m007','m009','m010','m011','m015','m016','m017']
snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}

#length_bound Calculates upper bound for the length of a slope s such that
#filling cusped manifold 'manifold' along s results in volume less than 'bound' using
#Futer-Kalfagianni-Purcell
def length_bound(manifold, bound): 
    return 2*math.pi / math.sqrt(1 - (bound/manifold.volume())**(2.0/3.0))

#length of p,q curve in manifold
def length( p, q , manifold):
    C = manifold.cusp_neighborhood()
    r = C.translations()[0]
    s = C.translations()[1]
    x = r.real
    y = r.imag
    u = s.real
    v = s.imag
    return math.sqrt((p*x+q*u)**2 + (p*y+q*v)**2)
	 
#small_filling_params Finds filling parameters (p,q) such that filling cusped manifold 'manifold' along
#(p,q) curve gives orbifold of volume less than 'bound' with singular locus a
#knot labeled 'order'
def small_filling_params_of_order(manifold, bound, order):
    params = []
    C = manifold.cusp_neighborhood()
    r = C.translations()[0]
    s = C.translations()[1]
    t = length_bound(manifold, bound)
    a = t/math.sqrt((r.real)**2 + (r.imag)**2)
    b = t/math.sqrt((s.real)**2 + (s.imag)**2)
    for p in range(-int(math.ceil(a)),int(math.ceil(a))):
        for q in range(-int(math.ceil(b)),int(math.ceil(b))):
            if length( p, q, manifold) < t and gcd(p,q)==order:
                params.append((p,q))
    return params

def small_filling_params(manifold, bound):
    params = []
    C = manifold.cusp_neighborhood()
    r = C.translations()[0]
    s = C.translations()[1]
    t = length_bound(manifold, bound)
    a = t/math.sqrt((r.real)**2 + (r.imag)**2)
    b = t/math.sqrt((s.real)**2 + (s.imag)**2)
    for p in range(-int(math.ceil(a)),int(math.ceil(a))):
        for q in range(-int(math.ceil(b)),int(math.ceil(b))):
            if length( p, q, manifold) < t and gcd(p,q) != 1:
                params.append((p,q))
    return params


	
	

#small_volumes returns a list of volumes of hyperbolic results along with the corresponding surgery
#parameters where the volume is the volume of 'manifold' filled along the
#parameter where the parameters are taken over all possible parameters coming
#from small_filling_params(manifold, bound, order)

def small_volumes_of_order(manifold, bound, order):
    params = small_filling_params_of_order(manifold, bound, order)
    small_volumes = []
    for param in params:
        mfld = manifold.copy()
        mfld.dehn_fill(param)
        small_volumes.append([param, mfld.volume(), mfld.solution_type()])
    return small_volumes

def small_shapes_of_order(manifold, bound, order):
    params = small_filling_params_of_order(manifold, bound, order)
    small_volumes = []
    for param in params:
        mfld = manifold.copy()
        mfld.dehn_fill(param)
        small_volumes.append([param, mfld.volume(), mfld.tetrahedra_shapes()])
    return small_volumes

def small_volumes(manifold, bound):
    params = small_filling_params(manifold, bound)
    small_volumes = []
    for param in params:
        mfld = manifold.copy()
        mfld.dehn_fill(param)
        if mfld.volume() < bound:
            small_volumes.append([mfld, mfld.volume(), gcd(param[0],param[1]), mfld.solution_type()])
    return small_volumes
			
#generate list:
def list_small_fillings(bound, listofmanifolds):
    mflds=[]
    data=[]
    for m in listofmanifolds:
        mflds.append(snappy.Manifold(m))
    for m in mflds:
        data.append(small_volumes(m, bound))
    return data

def list_small_fillings_of_order(bound, listofmanifolds, order):
    mflds=[]
    data=[]
    for m in listofmanifolds:
        mflds.append(snappy.Manifold(m))
    for m in mflds:
        data.append([m,small_volumes_of_order(m, bound, order)])
    return data

def list_small_fillings_with_shapes_of_order(bound, listofmanifolds, order):
    mflds=[]
    data=[]
    for m in listofmanifolds:
        mflds.append(snappy.Manifold(m))
    for m in mflds:
        data.append([m,small_shapes_of_order(m, bound, order)])
    return data

def look_for_pos_orient(manifold, p,q):
    i = 0
    while i < 100:
        M = snappy.Manifold(manifold)
        M.randomize()
        M.dehn_fill((p,q))
        if M.solution_type() == 'all tetrahedra positively oriented':
            return M
        i += 1

def generate_snap_files(bound, listofmanifolds, order):
	snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}
	for m in listofmanifolds:
		mfile = open(m+'.snap',"w")
		mfile.write('r c ' + snapnot[m]+'\n')
		mfile.close()
		manif = snappy.Manifold(m)
		params = small_filling_params_of_order(manif, bound, order)
		mfile = open(m+'.snap', "a")
		for p in params:
			mfile.write('sur '+str(p[0])+' '+str(p[1])+' clear sur\n')
		mfile.close()





==> anc/eight_torsion/snap.results <==
pari initialized
r c 5 3
sur -16 8 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6248889397050528239514892183+1.071930686235166047326300858*I,0.4002324770330424727308242599+0.6757908298761825609084160144*I]~
[0,-16,-24,8,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -8 8 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.8900294580750397585919683394+1.032674172022677512465128723*I,0.1920281742806625226480364984+0.6524499938675396529356899543*I]~
[0,0,-8,8,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -8 16 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7248095657230433933103626633+0.8511280005685808261390436355*I,0.2751904342769566066896373367+0.8511280005685808261390436355*I]~
[0,16,0,16,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 0 8 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.8079718257193374773519635016+0.6524499938675396529356899543*I,0.1099705419249602414080316606+1.032674172022677512465128723*I]~
[0,16,8,8,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 8 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5000000000000000000000000000+0.5230351452946670748468984409*I,0.5000000000000000000000000000+1.288402010024846618303818409*I]~
[0,16,16,0,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 8 8 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5997675229669575272691757401+0.6757908298761825609084160144*I,0.3751110602949471760485107817+1.071930686235166047326300858*I]~
[0,32,24,8,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 4
sur -16 8 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6487700616271889039040178445+0.7483811591919093364061037922*I,0.5070196145262906943634248618+0.6935003009433089226477578886*I]~
[-16,-16,0,16,14;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur -8 8 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6235507992700756793617363050+0.7070306416107364817249241394*I,0.4681045356533486355573710927+0.6779860572965681117378182659*I]~
[-8,-16,0,24,14;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 0 8 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5799553944109932419872696094+0.6810289193294212564229947164*I,0.4200446055890067580127303906+0.6810289193294212564229947164*I]~
[0,-16,0,32,14;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 8 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.1617778557604251365457995446+0.5453289254261223878550448175*I,-0.5453289254261223878550448175+0.8382221442395748634542004554*I]~
[8,0,0,8,-2;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 8 8 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5318954643466513644426289073+0.6779860572965681117378182659*I,0.3764492007299243206382636950+0.7070306416107364817249241394*I]~
[8,-16,0,40,14;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 16 8 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.4929803854737093056365751382+0.6935003009433089226477578886*I,0.3512299383728110960959821555+0.7483811591919093364061037922*I]~
[16,-16,0,48,14;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 6
sur -8 8 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7165920925305941583484999670+0.5111453029418087962739126877*I,0.9709641536788330815023137518+0.4400637237539259311318979727*I,1.288320549857037760326991158+0.9572233716502986714760486652*I]~
[0,-8,24,8,8,-8,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur 0 8 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6910333486711705069402572670+0.5256780820934227459456787700*I,0.8382541001505697871511183168+0.5145579598568084128901998552*I,1.472049279047228916285533762+0.7830881112890139944660720121*I]~
[0,0,16,8,8,-8,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur 8 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7750045545243766004430161355+0.5664896666798019379026260147*I,0.7037961032064977351753808082+1.070170384332949444119111565*I,1.254383732936824162091003542+0.2590657386368605370114289282*I]~
[0,8,-8,0,0,0,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur 8 8 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7076690467029013894885495333+0.5472076120733225044331640598*I,0.8451815894301534053702371277+0.6760243580194135329385609347*I,1.368548259836348116791273075+0.5874945557692713016231568941*I]~
[0,8,8,8,8,-8,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 7
sur -8 8 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.2047339208202822946458515528+0.4533544462736663885657762391*I,0.2670029427805655846016662683+1.485960821320214541247946444*I,0.06046222401004937524244697865+0.8798766057913860870735502425*I]~
[8,16,8,16,0,-16,-18;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur 0 8 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.3060267835547809778573332750+0.4781467887428583971072096103*I,0.2768570080539538927550551220+1.446186276275613658751177797*I,0.1542636588550012417875893397+0.7976866736211921349811297117*I]~
[8,8,0,8,0,-8,-10;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur 8 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.5289039076393388367685660808+1.276886987015018653672079477*I,-5.688481832E-68+1.553773974030037307344158953*I,0.1146903452662437879668773566+0.2768869870150186536720794765*I]~
[0,-8,-8,-8,0,8,6;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur 8 8 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.3685482598363481167912730746+0.5874945557692713016231568941*I,0.2404888364434668970283479492+1.421711541201087397317257358*I,0.1548184105698465946297628723+0.6760243580194135329385609347*I]~
[8,0,-8,0,0,0,-2;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 9
sur -8 8 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.1729252220611701604836648409+1.596960690967308545094800770*I,0.3832070434239181566992604173+0.3246457796428207255401910033*I,0.6947720044000661431729813163+1.026540246723824784763937142*I]~
[32,32,0,0,-16,16,-18;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur 0 8 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.2729340142422052011300897408+1.748682484748333220741165197*I,0.3776273887675025074728641624+0.3195978374733353950707570510*I,0.5945557686496359480899807735+0.9751428890813458458998597135*I]~
[24,16,-8,-8,-8,16,-10;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur 8 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.842771966335396470849355541+1.135665185148848946448511178*I,0.3535533905932737622004221811+0.4097477502237839933826071799*I,-0.1356651851488489464485111785+0.8427719663353964708493555406*I]~
[-8,-16,-8,-8,8,0,6;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur 8 8 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.4677566419788167642178726055+1.790036418469016886015447801*I,0.3704233186352246876468198527+0.3216453739403660146861909134*I,0.4885659727638560259961668832+0.9875044667117530999952296175*I]~
[16,0,-16,-16,0,16,-2;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur -16 8 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.4677566419788167642178726055+1.790036418469016886015447801*I,0.3704233186352246876468198527+0.3216453739403660146861909134*I,0.4885659727638560259961668832+0.9875044667117530999952296175*I]~
[32,-16,0,-32,32,0,-18;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur -8 8 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.8878020824758479929664250521+1.958133087129076574017255438*I,0.3540552966537296033952740697+0.3279918226843822292939962116*I,0.3045519581292607579887203893+0.9143221338552707245759107881*I]~
[8,-8,-8,-16,8,8,-2;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur 0 8 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.124700806506908535234900233+1.408704975804560206892001533*I,0.3700542337629274956556604140+0.3506442592547005048253420399*I,0.09207194481783069649243859392+1.084281626983102454219617155*I]~
[-16,0,-16,0,-16,16,14;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur 8 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7788053668771270166528756111+0.7576434757037252053444366023*I,0.4050901308905176550989582499+0.3050414931998642780354313860*I,-0.2779295020620083095752377449+1.793540176721690399286061800*I]~
[-24,8,-8,16,-24,8,14;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur 8 8 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.8822462048051580303795579697+1.205878696284525566343997131*I,0.3819917764068730435283398706+0.3385034819735862903597342262*I,0.1223981791735004482055312424+1.305563676485013902005046201*I]~
[-40,8,-24,16,-40,24,30;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 11
sur -8 8 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.2820493459768467367315708420+0.6334060845061320376253550115*I,0.6280907960310302775009433932+1.257106439449656447567681141*I,1.299185744048830934187056608+0.9817241213848032515046947493*I]~
[24,16,0,-8,8,32,6;2,-1,1,-1,2,0,0;-1,1,-1,0,-1,2,1;-1,0,0,1,-1,-2,-1]
r c 5 11
sur 0 8 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.1515303976752523065656360125+0.7850936574297151015584360827*I,1.072946535687080090993919219+1.423355191743196400309734352*I,1.251494321254364209131002713+0.9752595521577752284589032954*I]~
[16,8,0,-8,0,16,-2;2,-1,1,-1,2,0,0;-1,1,-1,0,-1,2,1;-1,0,0,1,-1,-2,-1]
r c 5 11
sur 8 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.8353048223106601861581752644+0.8493490652146581841127469615*I,0.9579425459139883749347768021+0.6467756142549341207070568632*I,1.346587220138289869990901862+1.000199836169209642974359667*I]~
[-8,-8,0,0,-8,-16,-10;2,-1,1,-1,2,0,0;-1,1,-1,0,-1,2,1;-1,0,0,1,-1,-2,-1]
r c 5 11
sur 8 8 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.4108571433994288444848691967+1.008841267935206655539313480*I,1.120783025699351866332597271+0.9245457603197664798420884809*I,1.278613745256259219167619294+1.035677610304103502498412250*I]~
[8,0,0,-8,-8,0,-10;2,-1,1,-1,2,0,0;-1,1,-1,0,-1,2,1;-1,0,0,1,-1,-2,-1]
r c 5 15
sur 8 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.253986439906293752985373192+0.6161996282396890341999779303*I,0.3862271436576067641927170328+0.2996681798509557709251436467*I,0.7689852054692483982423446640+0.6774060585198528848526974492*I]~
[-8,-8,8,8,0,0,6;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 16
sur -8 8 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.324644920589301511982692945+1.258291364436024583517403066*I,0.3909463265509406001292744549+0.6628238450147618447988873874*I,0.1450081706236677608569976565+0.7767404890294742113847187323*I]~
[16,0,8,-32,16,16,-18;1,0,1,-1,1,0,-1;-1,-1,0,2,-1,-2,1;0,1,-1,-1,0,2,0]
r c 5 16
sur 0 8 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.148638565246126025200473043+0.9479321679184985991231216936*I,0.2924501229038248141796648609+0.5052647287563262016023388892*I,0.1655932182317358585356359824+0.7222958334951628104520194328*I]~
[0,0,0,-16,16,16,-2;1,0,1,-1,1,0,-1;-1,-1,0,2,-1,-2,1;0,1,-1,-1,0,2,0]
r c 5 16
sur 8 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6174712194521825680763468461+0.7537229753503327591973358312*I,-0.07449782653398840209269387914+0.4175032645049802389823315232*I,0.03324552902725135838101808757+0.7517930768400748324608695554*I]~
[-16,0,-8,16,0,0,14;1,0,1,-1,1,0,-1;-1,-1,0,2,-1,-2,1;0,1,-1,-1,0,2,0]
r c 5 16
sur 8 8 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.9152721519588567816446450896+0.9599565976894461209523541317*I,0.1508942950296482411328115383+0.5241530793630882308915722051*I,0.1218547292726099838705693932+0.7178565743906803479526789020*I]~
[-16,0,-8,0,16,16,14;1,0,1,-1,1,0,-1;-1,-1,0,2,-1,-2,1;0,1,-1,-1,0,2,0]
r c 5 17
sur -8 8 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.3398122683252769587234002586+1.119304981327649684120115421*I,-0.1922464369579387832874141164+0.7451280341262198026300171232*I,0.6407616273355502229354636954+0.5821172585134348688121890511*I]~
[0,8,0,8,0,0,-2;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 17
sur 0 8 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.1419208545778869131737525107+1.482499382657957741181915343*I,-0.1614462902745497364996336730+1.029612548324445301961505401*I,0.6850934417613850131725958995+0.5930442433490898762255606899*I]~
[8,8,0,0,-8,0,-10;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 17
sur 8 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.414201497356590645534858592+2.321282181706749060419722547*I,0.5354346899866025000689802716+1.055004089011382171287184005*I,0.6445859012400525850815608704+0.5012598674546515261175580081*I]~
[8,0,0,-8,-8,0,-10;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 17
sur 8 8 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.4928017286717708612798782302+1.761826288476256806731028824*I,0.09123318684903747043463600410+1.033661324685590693063357809*I,0.6826074632060801653063011874+0.5580104699359569971258570671*I]~
[16,8,0,-8,-16,0,-18;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]


==> anc/eight_torsion/snapoutfile <==
pari initialized
r c 5 3
sur -16 8 pr ac sh pr -pa fi clear sur
[0.6248889397050528239514892183+1.071930686235166047326300858*I,0.4002324770330424727308242599+0.6757908298761825609084160144*I]~
[0,-16,-24,8,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -8 8 pr ac sh pr -pa fi clear sur
[0.8900294580750397585919683394+1.032674172022677512465128723*I,0.1920281742806625226480364984+0.6524499938675396529356899543*I]~
[0,0,-8,8,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -8 16 pr ac sh pr -pa fi clear sur
[0.7248095657230433933103626633+0.8511280005685808261390436355*I,0.2751904342769566066896373367+0.8511280005685808261390436355*I]~
[0,16,0,16,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 0 8 pr ac sh pr -pa fi clear sur
[0.8079718257193374773519635016+0.6524499938675396529356899543*I,0.1099705419249602414080316606+1.032674172022677512465128723*I]~
[0,16,8,8,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 8 0 pr ac sh pr -pa fi clear sur
[0.5000000000000000000000000000+0.5230351452946670748468984409*I,0.5000000000000000000000000000+1.288402010024846618303818409*I]~
[0,16,16,0,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 8 8 pr ac sh pr -pa fi clear sur
[0.5997675229669575272691757401+0.6757908298761825609084160144*I,0.3751110602949471760485107817+1.071930686235166047326300858*I]~
[0,32,24,8,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 4
sur -16 8 pr ac sh pr -pa fi clear sur
[0.6487700616271889039040178445+0.7483811591919093364061037922*I,0.5070196145262906943634248618+0.6935003009433089226477578886*I]~
[-16,-16,0,16,14;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur -8 8 pr ac sh pr -pa fi clear sur
[0.6235507992700756793617363050+0.7070306416107364817249241394*I,0.4681045356533486355573710927+0.6779860572965681117378182659*I]~
[-8,-16,0,24,14;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 0 8 pr ac sh pr -pa fi clear sur
[0.5799553944109932419872696094+0.6810289193294212564229947164*I,0.4200446055890067580127303906+0.6810289193294212564229947164*I]~
[0,-16,0,32,14;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 8 0 pr ac sh pr -pa fi clear sur
[0.1617778557604251365457995446+0.5453289254261223878550448175*I,-0.5453289254261223878550448175+0.8382221442395748634542004554*I]~
[8,0,0,8,-2;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 8 8 pr ac sh pr -pa fi clear sur
[0.5318954643466513644426289073+0.6779860572965681117378182659*I,0.3764492007299243206382636950+0.7070306416107364817249241394*I]~
[8,-16,0,40,14;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 16 8 pr ac sh pr -pa fi clear sur
[0.4929803854737093056365751382+0.6935003009433089226477578886*I,0.3512299383728110960959821555+0.7483811591919093364061037922*I]~
[16,-16,0,48,14;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 6
sur -8 8 pr ac sh pr -pa fi clear sur
[0.7165920925305941583484999670+0.5111453029418087962739126877*I,0.9709641536788330815023137518+0.4400637237539259311318979727*I,1.288320549857037760326991158+0.9572233716502986714760486652*I]~
[0,-8,24,8,8,-8,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur 0 8 pr ac sh pr -pa fi clear sur
[0.6910333486711705069402572670+0.5256780820934227459456787700*I,0.8382541001505697871511183168+0.5145579598568084128901998552*I,1.472049279047228916285533762+0.7830881112890139944660720121*I]~
[0,0,16,8,8,-8,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur 8 0 pr ac sh pr -pa fi clear sur
[0.7750045545243766004430161355+0.5664896666798019379026260147*I,0.7037961032064977351753808082+1.070170384332949444119111565*I,1.254383732936824162091003542+0.2590657386368605370114289282*I]~
[0,8,-8,0,0,0,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur 8 8 pr ac sh pr -pa fi clear sur
[0.7076690467029013894885495333+0.5472076120733225044331640598*I,0.8451815894301534053702371277+0.6760243580194135329385609347*I,1.368548259836348116791273075+0.5874945557692713016231568941*I]~
[0,8,8,8,8,-8,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 7
sur -8 8 pr ac sh pr -pa fi clear sur
[-0.2047339208202822946458515528+0.4533544462736663885657762391*I,0.2670029427805655846016662683+1.485960821320214541247946444*I,0.06046222401004937524244697865+0.8798766057913860870735502425*I]~
[8,16,8,16,0,-16,-18;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur 0 8 pr ac sh pr -pa fi clear sur
[-0.3060267835547809778573332750+0.4781467887428583971072096103*I,0.2768570080539538927550551220+1.446186276275613658751177797*I,0.1542636588550012417875893397+0.7976866736211921349811297117*I]~
[8,8,0,8,0,-8,-10;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur 8 0 pr ac sh pr -pa fi clear sur
[-0.5289039076393388367685660808+1.276886987015018653672079477*I,-5.688481832E-68+1.553773974030037307344158953*I,0.1146903452662437879668773566+0.2768869870150186536720794765*I]~
[0,-8,-8,-8,0,8,6;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur 8 8 pr ac sh pr -pa fi clear sur
[-0.3685482598363481167912730746+0.5874945557692713016231568941*I,0.2404888364434668970283479492+1.421711541201087397317257358*I,0.1548184105698465946297628723+0.6760243580194135329385609347*I]~
[8,0,-8,0,0,0,-2;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 9
sur -8 8 pr ac sh pr -pa fi clear sur
[0.1729252220611701604836648409+1.596960690967308545094800770*I,0.3832070434239181566992604173+0.3246457796428207255401910033*I,0.6947720044000661431729813163+1.026540246723824784763937142*I]~
[32,32,0,0,-16,16,-18;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur 0 8 pr ac sh pr -pa fi clear sur
[0.2729340142422052011300897408+1.748682484748333220741165197*I,0.3776273887675025074728641624+0.3195978374733353950707570510*I,0.5945557686496359480899807735+0.9751428890813458458998597135*I]~
[24,16,-8,-8,-8,16,-10;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur 8 0 pr ac sh pr -pa fi clear sur
[1.842771966335396470849355541+1.135665185148848946448511178*I,0.3535533905932737622004221811+0.4097477502237839933826071799*I,-0.1356651851488489464485111785+0.8427719663353964708493555406*I]~
[-8,-16,-8,-8,8,0,6;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur 8 8 pr ac sh pr -pa fi clear sur
[0.4677566419788167642178726055+1.790036418469016886015447801*I,0.3704233186352246876468198527+0.3216453739403660146861909134*I,0.4885659727638560259961668832+0.9875044667117530999952296175*I]~
[16,0,-16,-16,0,16,-2;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur -16 8 pr ac sh pr -pa fi clear sur
[0.4677566419788167642178726055+1.790036418469016886015447801*I,0.3704233186352246876468198527+0.3216453739403660146861909134*I,0.4885659727638560259961668832+0.9875044667117530999952296175*I]~
[32,-16,0,-32,32,0,-18;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur -8 8 pr ac sh pr -pa fi clear sur
[0.8878020824758479929664250521+1.958133087129076574017255438*I,0.3540552966537296033952740697+0.3279918226843822292939962116*I,0.3045519581292607579887203893+0.9143221338552707245759107881*I]~
[8,-8,-8,-16,8,8,-2;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur 0 8 pr ac sh pr -pa fi clear sur
[1.124700806506908535234900233+1.408704975804560206892001533*I,0.3700542337629274956556604140+0.3506442592547005048253420399*I,0.09207194481783069649243859392+1.084281626983102454219617155*I]~
[-16,0,-16,0,-16,16,14;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur 8 0 pr ac sh pr -pa fi clear sur
[0.7788053668771270166528756111+0.7576434757037252053444366023*I,0.4050901308905176550989582499+0.3050414931998642780354313860*I,-0.2779295020620083095752377449+1.793540176721690399286061800*I]~
[-24,8,-8,16,-24,8,14;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur 8 8 pr ac sh pr -pa fi clear sur
[0.8822462048051580303795579697+1.205878696284525566343997131*I,0.3819917764068730435283398706+0.3385034819735862903597342262*I,0.1223981791735004482055312424+1.305563676485013902005046201*I]~
[-40,8,-24,16,-40,24,30;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 11
sur -8 8 pr ac sh pr -pa fi clear sur
[0.2820493459768467367315708420+0.6334060845061320376253550115*I,0.6280907960310302775009433932+1.257106439449656447567681141*I,1.299185744048830934187056608+0.9817241213848032515046947493*I]~
[24,16,0,-8,8,32,6;2,-1,1,-1,2,0,0;-1,1,-1,0,-1,2,1;-1,0,0,1,-1,-2,-1]
r c 5 11
sur 0 8 pr ac sh pr -pa fi clear sur
[0.1515303976752523065656360125+0.7850936574297151015584360827*I,1.072946535687080090993919219+1.423355191743196400309734352*I,1.251494321254364209131002713+0.9752595521577752284589032954*I]~
[16,8,0,-8,0,16,-2;2,-1,1,-1,2,0,0;-1,1,-1,0,-1,2,1;-1,0,0,1,-1,-2,-1]
r c 5 11
sur 8 0 pr ac sh pr -pa fi clear sur
[0.8353048223106601861581752644+0.8493490652146581841127469615*I,0.9579425459139883749347768021+0.6467756142549341207070568632*I,1.346587220138289869990901862+1.000199836169209642974359667*I]~
[-8,-8,0,0,-8,-16,-10;2,-1,1,-1,2,0,0;-1,1,-1,0,-1,2,1;-1,0,0,1,-1,-2,-1]
r c 5 11
sur 8 8 pr ac sh pr -pa fi clear sur
[0.4108571433994288444848691967+1.008841267935206655539313480*I,1.120783025699351866332597271+0.9245457603197664798420884809*I,1.278613745256259219167619294+1.035677610304103502498412250*I]~
[8,0,0,-8,-8,0,-10;2,-1,1,-1,2,0,0;-1,1,-1,0,-1,2,1;-1,0,0,1,-1,-2,-1]
r c 5 15
sur 8 0 pr ac sh pr -pa fi clear sur
[1.253986439906293752985373192+0.6161996282396890341999779303*I,0.3862271436576067641927170328+0.2996681798509557709251436467*I,0.7689852054692483982423446640+0.6774060585198528848526974492*I]~
[-8,-8,8,8,0,0,6;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 16
sur -8 8 pr ac sh pr -pa fi clear sur
[1.324644920589301511982692945+1.258291364436024583517403066*I,0.3909463265509406001292744549+0.6628238450147618447988873874*I,0.1450081706236677608569976565+0.7767404890294742113847187323*I]~
[16,0,8,-32,16,16,-18;1,0,1,-1,1,0,-1;-1,-1,0,2,-1,-2,1;0,1,-1,-1,0,2,0]
r c 5 16
sur 0 8 pr ac sh pr -pa fi clear sur
[1.148638565246126025200473043+0.9479321679184985991231216936*I,0.2924501229038248141796648609+0.5052647287563262016023388892*I,0.1655932182317358585356359824+0.7222958334951628104520194328*I]~
[0,0,0,-16,16,16,-2;1,0,1,-1,1,0,-1;-1,-1,0,2,-1,-2,1;0,1,-1,-1,0,2,0]
r c 5 16
sur 8 0 pr ac sh pr -pa fi clear sur
[0.6174712194521825680763468461+0.7537229753503327591973358312*I,-0.07449782653398840209269387914+0.4175032645049802389823315232*I,0.03324552902725135838101808757+0.7517930768400748324608695554*I]~
[-16,0,-8,16,0,0,14;1,0,1,-1,1,0,-1;-1,-1,0,2,-1,-2,1;0,1,-1,-1,0,2,0]
r c 5 16
sur 8 8 pr ac sh pr -pa fi clear sur
[0.9152721519588567816446450896+0.9599565976894461209523541317*I,0.1508942950296482411328115383+0.5241530793630882308915722051*I,0.1218547292726099838705693932+0.7178565743906803479526789020*I]~
[-16,0,-8,0,16,16,14;1,0,1,-1,1,0,-1;-1,-1,0,2,-1,-2,1;0,1,-1,-1,0,2,0]
r c 5 17
sur -8 8 pr ac sh pr -pa fi clear sur
[0.3398122683252769587234002586+1.119304981327649684120115421*I,-0.1922464369579387832874141164+0.7451280341262198026300171232*I,0.6407616273355502229354636954+0.5821172585134348688121890511*I]~
[0,8,0,8,0,0,-2;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 17
sur 0 8 pr ac sh pr -pa fi clear sur
[0.1419208545778869131737525107+1.482499382657957741181915343*I,-0.1614462902745497364996336730+1.029612548324445301961505401*I,0.6850934417613850131725958995+0.5930442433490898762255606899*I]~
[8,8,0,0,-8,0,-10;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 17
sur 8 0 pr ac sh pr -pa fi clear sur
[1.414201497356590645534858592+2.321282181706749060419722547*I,0.5354346899866025000689802716+1.055004089011382171287184005*I,0.6445859012400525850815608704+0.5012598674546515261175580081*I]~
[8,0,0,-8,-8,0,-10;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 17
sur 8 8 pr ac sh pr -pa fi clear sur
[0.4928017286717708612798782302+1.761826288476256806731028824*I,0.09123318684903747043463600410+1.033661324685590693063357809*I,0.6826074632060801653063011874+0.5580104699359569971258570671*I]~
[16,8,0,-8,-16,0,-18;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]


==> anc/eight_torsion/stripper.py <==
#!/usr/bin/python

#This thing strips out the 'solution type:...' lines.  This is needed to use
#Purcells reworking of moser's algorithm without massive headaches.



snapoutfile = open('snapoutfile', "a")
results = open('snap.results', "r")
lines = results.readlines()
for i in range(len(lines)):
	if not 'solution' in lines[i]:
		snapoutfile.write(lines[i])
results.close()
snapoutfile.close()




==> anc/eight_torsion/volumecomp/deltas <==
0.00285944923702016784912030316012196890698163913966891419729713056226004414731489763021999677305778202319500698447126226589344583746029083871466399369887906345480671159415713081878092814804954958164589391477546851
0.0210573068106229111820382235937437803976496095992645499767427246001862992132669375407090658552526015739070921823706787564741676313592089682302358816563305783674890396678634683890400847758412811814935324291568191
0.00334844475404894914158462499684230159124260755689180338478441723575492642530269441946954225107357696157442175649264986919655992992263584066434961966179937466914445709087577912747577821069008959613106836602335554
0.00383493073791757649553094740369678217319304040630145881134876232900197075348021044904023047207023471154148758690738625672094094012702845610877455212881131319811903847948262864220731007596720746097060456860996560
0.00236636199656184535057728678589677155521455833514323402137334836288112234729097444656205227612065914467226449856980329741039954991064227401430698320681327772421758673115228082413553427519244420882592129153219645
0.00169105683036570241159242325662158878511547901922252619101905775743107666342922141611428913108282059399664678523385888087401276556229157585872176519690119915409407819038461770355278732974241666138744800054397912
0.00406983965991137974158101836379407170294275607527775734209420280621318382946266861309141436381817398214785334496765753411343662645164938085874821642464495389229480208423810415366734725247962131977860371759399715
0.00286017040305820316466783454698387898281594230978618626386529328556677421107920976372639543456024617989711622414503754695012642696252033626177806157160360552069639405181983040648062090886675545852947106411369338
0.00211216073754127880641399532012699239452063983963581005567123421537045024735147791015388167560804101615111231199224632698447905437904750105618275083938557802214486147356198598659821071283312538629102748586222744
0.00261414430882965174528752327213026786627863295982848924185790863434358827997267227993604833805757800131985078301727696793939549556936848913986664901046009347924400887581377438503189426989139671130304751291550027
0.00167091796497188601086059368570529875703465060127458454369102576202244623233041772708665008111216271684286071664154589080262159047260670279075745186211382587899410699707359030692805991411298401697428838759383173
0.00139110536272526354780185699409110839120746603115922132280626502967938227952092804741370536657118306796564967478434866057728952023339622127690065996121690270858709802615377664355244375238455285116632851372194606
0.000816334915859844992194534377981999708401888911743567322177323090244504733522769915085562319357933179102621762177898803191991247895191292671852388195173105430317621173365329847771682980645569240416281138425750912
0.00132637365928555778804802708683677291307567564233001417255273586871054005697879606806686203358934588590842708982084802715783368789537607941710346472983976541506959993086277091117208411002645709875921225668780581
0.00637871275592752100232246226422281845099327607821623598071358943606757212412392054843320111295143239604511299787757500672084646410488360733688376148686922981531782711853156586263520483908775330667753201142646523
0.00168161913476703187004625802305043572665225785579881274051112268040641532886610453023271279126689326695680553727683253986457783509229384631946122160666685159669185720978757793723261462072123704281747704810388692
0.000420645987756257528496675468137994796839007701995517427405175017534261629707890787062364076825594635290008456795819333614784975573733263649862981430101058209792235222613379403584787031024456161577380523442741452
0.000665917318998575094802902127585978009656936431028634116735753346169520933596639760487122259083378007934468232677188695379470466810139331283584996620495007343320868029153982523647762434117398014785211362524283656
0.000145278352209688151621798195584054429577168722826293440178190586852837125850211138277154299878161721371132702260702396571648036335629074325006148865297189038382367579995743035830906146145844314241216606051814273
0.00120515490247479566996307637756084243989840215163640342528012513364742717218959732101958567141055239010787342256079896357332548472309566452674184491171565175233824938983428060508620400199429055192501945242036648
0.000167252845288047790817870453630914301212701172973579115430872410163305972364482429162077139151749960695681593675242088325992706010570837203227227002551784754554020938040228449609199381101760661378437959252415596
0.000394985732415323891567216464086562628553861736999809568897561665568545937674945183322409442117151313488803840534652647232573099636846182754091849304999075823695242580300120121397675762727972989242041405015900859
0.000257650385901871514407347602837029837520584872365688009309559865806516181071899886916379292562998825518887554845507718777154028464166183343431749057617446292096759226595585123062190289241732177608210605836663755
0.00126498365113139403121511437463173933481827688942182265019059471534546359134141736250785630898015610369055198140484551352087434405625200233322211806869371396141480789156496703321211139630046524302642782035794818
0.000144815320415074552623680932775472579821295690048107438672294927711140308626842222431103704576903773290656047348298948986190602255110035907713164417491349190212874982505422552905476148719080216518044105345923470
0.000689803172980687036018660880766555171546122676658009587452671818377632413383041032047448380156908828382364439142897386446986980393829840373106046468213860662012454762746281172177823981158529802251769648218532555
0.000579555387131385439486772525665955287232361871818713488764378093142517619731931693842453374156723324809598785378415309128660013601185962161519216624768410597788130384629677950439763607038405178050982918029861298
0.000104055777467640061222571958006687237695135579264786670147033128358901200593597160356284888588508917445605050661027741847344586365776740113129503360877736981914189129450988647586862559458849620053284603424538795
0.000111198139546969253327227806980495999251776447606932069542286007904571614608562556270603526290586495663241177986388352065973836043276883553774181052485115075633378753127137416972207862014527340312066576499213986
0.000247974373446917831317594624471513849269102329422842610168522702719684098476181157072137260059636120547344746911892031623285039511127441512856819667237140566669480976337710670542363906345034766526602834721493742
0.000466819718764219632171008582832464979659524898890831102415079026029601880170705127328137039125522907855273765547943787048971894760088019217980413714611452319617086190333839465341557590942666950710974456341092725
0.000994840628468399163462649555869401056303834157583012232440440772656810712328623264166485827316645163458285078112832891462495731622143513420924963143560975793159680523021515586040888205743727372533319082459674029
0.00331485218950964645965660289307293161954998177996520396466236148163608495778484436631241564433374790651424882381308021382697506151311203930529276442113002548873668115477583715518770131222659659537277406992172823
0.00104858214235908241663822284189822132872009552009074047093233152379851137068972815813776400035523718574291171043189352759029945229884117770437825022263564936962711916369930442798028792800064298901207673642009542
0.000829005544778879184610396220922222673661747035066612065871905538406564567504281629486399455887714973600176151279458376702333713713665764773129204416926491894662308010079511582936591241014367403426921334870926945
0.00165546142721757951528415156782158928662697388105624276089485515721048908941097115987535581122078815692816681063649744987874799771008853801238678096977376519310144267831680199911101571603102335461665404088024367
0.000604261080540827122858213790876135859668671633217984648919640573331464014213401242727234297936239731054668830213314393204468514322292098324179508470705124341681239796489746356439858905527026473466034856332093073
0.00127393602286243853831332402292643337266023304778462348706211604021194389390364240131916213208076096224180130002665087049227746903901004004854315429698460712102909616815552117700370591363333843270409983953006208
0.00306032553600094791926600419449513635918706623748588841840010366803693719201989091333469319201828676621477629612610975740834815938761269695146476911673269930197068875310985502223403153539370852763836796764171295
0.00311465326718513855806869793607436509202259067785014268119120121018525992530808204771394137662102942383340169342931862593674328929714532768653256598875566880732297887397699166189274014512969414377561185799228533
0.00275859701223902822904769778820251082836689528527066569902095723025599731377937931335695942059900894202629843235027299019270568791237320906184291461455135902340009418606507348778190581066532706486280433824851139
0.00189482054836982746577254813351552831741544305681269702884616509130649831410751213558362394331104095298670403193876933302818426954466421719870463351553618635518885423893056003980844387668250358963155249785197006


==> anc/eight_torsion/volumecomp/interleave.pl <==
#!/usr/bin/perl

use strict;

$#ARGV == 1 or die "USAGE: interleave.pl file1 file2\n";

open(my $input1, $ARGV[0]) or die "Unable to open $ARGV[0]!\n";
open(my $input2, $ARGV[1]) or die "Unable to open $ARGV[1]!\n";
my ($line1, $line2);

while(!eof($input1) && !eof($input2)){
    $line1=<$input1>;
    $line2=<$input2>;
    print $line1;
    print $line2;
}
while(<$input1>){
    print;
}
while(<$input2>){
    print;
}
close $input1;
close $input2;


==> anc/eight_torsion/volumecomp/moseralg.output <==
   realprecision = 211 significant digits (210 digits displayed)
manifold 11 is complete hyperbolic, delta=0.00285944923702016784912030316012196890698163913966891419729713056226004414731489763021999677305778202319500698447126226589344583746029083871466399369887906345480671159415713081878092814804954958164589391477546851
manifold 12 is complete hyperbolic, delta=0.0210573068106229111820382235937437803976496095992645499767427246001862992132669375407090658552526015739070921823706787564741676313592089682302358816563305783674890396678634683890400847758412811814935324291568191
manifold 13 is complete hyperbolic, delta=0.00334844475404894914158462499684230159124260755689180338478441723575492642530269441946954225107357696157442175649264986919655992992263584066434961966179937466914445709087577912747577821069008959613106836602335554
manifold 14 is complete hyperbolic, delta=0.00383493073791757649553094740369678217319304040630145881134876232900197075348021044904023047207023471154148758690738625672094094012702845610877455212881131319811903847948262864220731007596720746097060456860996560
manifold 15 is complete hyperbolic, delta=0.00236636199656184535057728678589677155521455833514323402137334836288112234729097444656205227612065914467226449856980329741039954991064227401430698320681327772421758673115228082413553427519244420882592129153219645
manifold 16 is complete hyperbolic, delta=0.00169105683036570241159242325662158878511547901922252619101905775743107666342922141611428913108282059399664678523385888087401276556229157585872176519690119915409407819038461770355278732974241666138744800054397912
manifold 17 is complete hyperbolic, delta=0.00406983965991137974158101836379407170294275607527775734209420280621318382946266861309141436381817398214785334496765753411343662645164938085874821642464495389229480208423810415366734725247962131977860371759399715
manifold 18 is complete hyperbolic, delta=0.00286017040305820316466783454698387898281594230978618626386529328556677421107920976372639543456024617989711622414503754695012642696252033626177806157160360552069639405181983040648062090886675545852947106411369338
manifold 19 is complete hyperbolic, delta=0.00211216073754127880641399532012699239452063983963581005567123421537045024735147791015388167560804101615111231199224632698447905437904750105618275083938557802214486147356198598659821071283312538629102748586222744
manifold 20 is complete hyperbolic, delta=0.00261414430882965174528752327213026786627863295982848924185790863434358827997267227993604833805757800131985078301727696793939549556936848913986664901046009347924400887581377438503189426989139671130304751291550027
manifold 21 is complete hyperbolic, delta=0.00167091796497188601086059368570529875703465060127458454369102576202244623233041772708665008111216271684286071664154589080262159047260670279075745186211382587899410699707359030692805991411298401697428838759383173
manifold 22 is complete hyperbolic, delta=0.00139110536272526354780185699409110839120746603115922132280626502967938227952092804741370536657118306796564967478434866057728952023339622127690065996121690270858709802615377664355244375238455285116632851372194606
manifold 23 is complete hyperbolic, delta=0.000816334915859844992194534377981999708401888911743567322177323090244504733522769915085562319357933179102621762177898803191991247895191292671852388195173105430317621173365329847771682980645569240416281138425750912
manifold 24 is complete hyperbolic, delta=0.00132637365928555778804802708683677291307567564233001417255273586871054005697879606806686203358934588590842708982084802715783368789537607941710346472983976541506959993086277091117208411002645709875921225668780581
manifold 25 is complete hyperbolic, delta=0.00637871275592752100232246226422281845099327607821623598071358943606757212412392054843320111295143239604511299787757500672084646410488360733688376148686922981531782711853156586263520483908775330667753201142646523
manifold 26 is complete hyperbolic, delta=0.00168161913476703187004625802305043572665225785579881274051112268040641532886610453023271279126689326695680553727683253986457783509229384631946122160666685159669185720978757793723261462072123704281747704810388692
manifold 27 is complete hyperbolic, delta=0.000420645987756257528496675468137994796839007701995517427405175017534261629707890787062364076825594635290008456795819333614784975573733263649862981430101058209792235222613379403584787031024456161577380523442741452
manifold 28 is complete hyperbolic, delta=0.000665917318998575094802902127585978009656936431028634116735753346169520933596639760487122259083378007934468232677188695379470466810139331283584996620495007343320868029153982523647762434117398014785211362524283656
manifold 29 is complete hyperbolic, delta=0.000145278352209688151621798195584054429577168722826293440178190586852837125850211138277154299878161721371132702260702396571648036335629074325006148865297189038382367579995743035830906146145844314241216606051814273
manifold 30 is complete hyperbolic, delta=0.00120515490247479566996307637756084243989840215163640342528012513364742717218959732101958567141055239010787342256079896357332548472309566452674184491171565175233824938983428060508620400199429055192501945242036648
manifold 31 is complete hyperbolic, delta=0.000167252845288047790817870453630914301212701172973579115430872410163305972364482429162077139151749960695681593675242088325992706010570837203227227002551784754554020938040228449609199381101760661378437959252415596
manifold 32 is complete hyperbolic, delta=0.000394985732415323891567216464086562628553861736999809568897561665568545937674945183322409442117151313488803840534652647232573099636846182754091849304999075823695242580300120121397675762727972989242041405015900859
manifold 33 is complete hyperbolic, delta=0.000257650385901871514407347602837029837520584872365688009309559865806516181071899886916379292562998825518887554845507718777154028464166183343431749057617446292096759226595585123062190289241732177608210605836663755
manifold 34 is complete hyperbolic, delta=0.00126498365113139403121511437463173933481827688942182265019059471534546359134141736250785630898015610369055198140484551352087434405625200233322211806869371396141480789156496703321211139630046524302642782035794818
manifold 35 is complete hyperbolic, delta=0.000144815320415074552623680932775472579821295690048107438672294927711140308626842222431103704576903773290656047348298948986190602255110035907713164417491349190212874982505422552905476148719080216518044105345923470
manifold 36 is complete hyperbolic, delta=0.000689803172980687036018660880766555171546122676658009587452671818377632413383041032047448380156908828382364439142897386446986980393829840373106046468213860662012454762746281172177823981158529802251769648218532555
manifold 37 is complete hyperbolic, delta=0.000579555387131385439486772525665955287232361871818713488764378093142517619731931693842453374156723324809598785378415309128660013601185962161519216624768410597788130384629677950439763607038405178050982918029861298
manifold 38 is complete hyperbolic, delta=0.000104055777467640061222571958006687237695135579264786670147033128358901200593597160356284888588508917445605050661027741847344586365776740113129503360877736981914189129450988647586862559458849620053284603424538795
manifold 39 is complete hyperbolic, delta=0.000111198139546969253327227806980495999251776447606932069542286007904571614608562556270603526290586495663241177986388352065973836043276883553774181052485115075633378753127137416972207862014527340312066576499213986
manifold 40 is complete hyperbolic, delta=0.000247974373446917831317594624471513849269102329422842610168522702719684098476181157072137260059636120547344746911892031623285039511127441512856819667237140566669480976337710670542363906345034766526602834721493742
manifold 41 is complete hyperbolic, delta=0.000466819718764219632171008582832464979659524898890831102415079026029601880170705127328137039125522907855273765547943787048971894760088019217980413714611452319617086190333839465341557590942666950710974456341092725
manifold 42 is complete hyperbolic, delta=0.000994840628468399163462649555869401056303834157583012232440440772656810712328623264166485827316645163458285078112832891462495731622143513420924963143560975793159680523021515586040888205743727372533319082459674029
manifold 43 is complete hyperbolic, delta=0.00331485218950964645965660289307293161954998177996520396466236148163608495778484436631241564433374790651424882381308021382697506151311203930529276442113002548873668115477583715518770131222659659537277406992172823
manifold 44 is complete hyperbolic, delta=0.00104858214235908241663822284189822132872009552009074047093233152379851137068972815813776400035523718574291171043189352759029945229884117770437825022263564936962711916369930442798028792800064298901207673642009542
manifold 45 is complete hyperbolic, delta=0.000829005544778879184610396220922222673661747035066612065871905538406564567504281629486399455887714973600176151279458376702333713713665764773129204416926491894662308010079511582936591241014367403426921334870926945
manifold 46 is complete hyperbolic, delta=0.00165546142721757951528415156782158928662697388105624276089485515721048908941097115987535581122078815692816681063649744987874799771008853801238678096977376519310144267831680199911101571603102335461665404088024367
manifold 47 is complete hyperbolic, delta=0.000604261080540827122858213790876135859668671633217984648919640573331464014213401242727234297936239731054668830213314393204468514322292098324179508470705124341681239796489746356439858905527026473466034856332093073
manifold 48 is complete hyperbolic, delta=0.00127393602286243853831332402292643337266023304778462348706211604021194389390364240131916213208076096224180130002665087049227746903901004004854315429698460712102909616815552117700370591363333843270409983953006208
manifold 49 is complete hyperbolic, delta=0.00306032553600094791926600419449513635918706623748588841840010366803693719201989091333469319201828676621477629612610975740834815938761269695146476911673269930197068875310985502223403153539370852763836796764171295
manifold 50 is complete hyperbolic, delta=0.00311465326718513855806869793607436509202259067785014268119120121018525992530808204771394137662102942383340169342931862593674328929714532768653256598875566880732297887397699166189274014512969414377561185799228533
manifold 51 is complete hyperbolic, delta=0.00275859701223902822904769778820251082836689528527066569902095723025599731377937931335695942059900894202629843235027299019270568791237320906184291461455135902340009418606507348778190581066532706486280433824851139
manifold 52 is complete hyperbolic, delta=0.00189482054836982746577254813351552831741544305681269702884616509130649831410751213558362394331104095298670403193876933302818426954466421719870463351553618635518885423893056003980844387668250358963155249785197006
[0m

==> anc/eight_torsion/volumecomp/shapes <==
[0.6248889397050528239514892183+1.071930686235166047326300858*I,0.4002324770330424727308242599+0.6757908298761825609084160144*I]~
[0.8900294580750397585919683394+1.032674172022677512465128723*I,0.1920281742806625226480364984+0.6524499938675396529356899543*I]~
[0.7248095657230433933103626633+0.8511280005685808261390436355*I,0.2751904342769566066896373367+0.8511280005685808261390436355*I]~
[0.8079718257193374773519635016+0.6524499938675396529356899543*I,0.1099705419249602414080316606+1.032674172022677512465128723*I]~
[0.5000000000000000000000000000+0.5230351452946670748468984409*I,0.5000000000000000000000000000+1.288402010024846618303818409*I]~
[0.5997675229669575272691757401+0.6757908298761825609084160144*I,0.3751110602949471760485107817+1.071930686235166047326300858*I]~
[0.6487700616271889039040178445+0.7483811591919093364061037922*I,0.5070196145262906943634248618+0.6935003009433089226477578886*I]~
[0.6235507992700756793617363050+0.7070306416107364817249241394*I,0.4681045356533486355573710927+0.6779860572965681117378182659*I]~
[0.5799553944109932419872696094+0.6810289193294212564229947164*I,0.4200446055890067580127303906+0.6810289193294212564229947164*I]~
[0.1617778557604251365457995446+0.5453289254261223878550448175*I,-0.5453289254261223878550448175+0.8382221442395748634542004554*I]~
[0.5318954643466513644426289073+0.6779860572965681117378182659*I,0.3764492007299243206382636950+0.7070306416107364817249241394*I]~
[0.4929803854737093056365751382+0.6935003009433089226477578886*I,0.3512299383728110960959821555+0.7483811591919093364061037922*I]~
[0.7165920925305941583484999670+0.5111453029418087962739126877*I,0.9709641536788330815023137518+0.4400637237539259311318979727*I,1.288320549857037760326991158+0.9572233716502986714760486652*I]~
[0.6910333486711705069402572670+0.5256780820934227459456787700*I,0.8382541001505697871511183168+0.5145579598568084128901998552*I,1.472049279047228916285533762+0.7830881112890139944660720121*I]~
[0.7750045545243766004430161355+0.5664896666798019379026260147*I,0.7037961032064977351753808082+1.070170384332949444119111565*I,1.254383732936824162091003542+0.2590657386368605370114289282*I]~
[0.7076690467029013894885495333+0.5472076120733225044331640598*I,0.8451815894301534053702371277+0.6760243580194135329385609347*I,1.368548259836348116791273075+0.5874945557692713016231568941*I]~
[-0.2047339208202822946458515528+0.4533544462736663885657762391*I,0.2670029427805655846016662683+1.485960821320214541247946444*I,0.06046222401004937524244697865+0.8798766057913860870735502425*I]~
[-0.3060267835547809778573332750+0.4781467887428583971072096103*I,0.2768570080539538927550551220+1.446186276275613658751177797*I,0.1542636588550012417875893397+0.7976866736211921349811297117*I]~
[-0.5289039076393388367685660808+1.276886987015018653672079477*I,-5.688481832E-68+1.553773974030037307344158953*I,0.1146903452662437879668773566+0.2768869870150186536720794765*I]~
[-0.3685482598363481167912730746+0.5874945557692713016231568941*I,0.2404888364434668970283479492+1.421711541201087397317257358*I,0.1548184105698465946297628723+0.6760243580194135329385609347*I]~
[0.1729252220611701604836648409+1.596960690967308545094800770*I,0.3832070434239181566992604173+0.3246457796428207255401910033*I,0.6947720044000661431729813163+1.026540246723824784763937142*I]~
[0.2729340142422052011300897408+1.748682484748333220741165197*I,0.3776273887675025074728641624+0.3195978374733353950707570510*I,0.5945557686496359480899807735+0.9751428890813458458998597135*I]~
[1.842771966335396470849355541+1.135665185148848946448511178*I,0.3535533905932737622004221811+0.4097477502237839933826071799*I,-0.1356651851488489464485111785+0.8427719663353964708493555406*I]~
[0.4677566419788167642178726055+1.790036418469016886015447801*I,0.3704233186352246876468198527+0.3216453739403660146861909134*I,0.4885659727638560259961668832+0.9875044667117530999952296175*I]~
[0.4677566419788167642178726055+1.790036418469016886015447801*I,0.3704233186352246876468198527+0.3216453739403660146861909134*I,0.4885659727638560259961668832+0.9875044667117530999952296175*I]~
[0.8878020824758479929664250521+1.958133087129076574017255438*I,0.3540552966537296033952740697+0.3279918226843822292939962116*I,0.3045519581292607579887203893+0.9143221338552707245759107881*I]~
[1.124700806506908535234900233+1.408704975804560206892001533*I,0.3700542337629274956556604140+0.3506442592547005048253420399*I,0.09207194481783069649243859392+1.084281626983102454219617155*I]~
[0.7788053668771270166528756111+0.7576434757037252053444366023*I,0.4050901308905176550989582499+0.3050414931998642780354313860*I,-0.2779295020620083095752377449+1.793540176721690399286061800*I]~
[0.8822462048051580303795579697+1.205878696284525566343997131*I,0.3819917764068730435283398706+0.3385034819735862903597342262*I,0.1223981791735004482055312424+1.305563676485013902005046201*I]~
[0.2820493459768467367315708420+0.6334060845061320376253550115*I,0.6280907960310302775009433932+1.257106439449656447567681141*I,1.299185744048830934187056608+0.9817241213848032515046947493*I]~
[0.1515303976752523065656360125+0.7850936574297151015584360827*I,1.072946535687080090993919219+1.423355191743196400309734352*I,1.251494321254364209131002713+0.9752595521577752284589032954*I]~
[0.8353048223106601861581752644+0.8493490652146581841127469615*I,0.9579425459139883749347768021+0.6467756142549341207070568632*I,1.346587220138289869990901862+1.000199836169209642974359667*I]~
[0.4108571433994288444848691967+1.008841267935206655539313480*I,1.120783025699351866332597271+0.9245457603197664798420884809*I,1.278613745256259219167619294+1.035677610304103502498412250*I]~
[1.253986439906293752985373192+0.6161996282396890341999779303*I,0.3862271436576067641927170328+0.2996681798509557709251436467*I,0.7689852054692483982423446640+0.6774060585198528848526974492*I]~
[1.324644920589301511982692945+1.258291364436024583517403066*I,0.3909463265509406001292744549+0.6628238450147618447988873874*I,0.1450081706236677608569976565+0.7767404890294742113847187323*I]~
[1.148638565246126025200473043+0.9479321679184985991231216936*I,0.2924501229038248141796648609+0.5052647287563262016023388892*I,0.1655932182317358585356359824+0.7222958334951628104520194328*I]~
[0.6174712194521825680763468461+0.7537229753503327591973358312*I,-0.07449782653398840209269387914+0.4175032645049802389823315232*I,0.03324552902725135838101808757+0.7517930768400748324608695554*I]~
[0.9152721519588567816446450896+0.9599565976894461209523541317*I,0.1508942950296482411328115383+0.5241530793630882308915722051*I,0.1218547292726099838705693932+0.7178565743906803479526789020*I]~
[0.3398122683252769587234002586+1.119304981327649684120115421*I,-0.1922464369579387832874141164+0.7451280341262198026300171232*I,0.6407616273355502229354636954+0.5821172585134348688121890511*I]~
[0.1419208545778869131737525107+1.482499382657957741181915343*I,-0.1614462902745497364996336730+1.029612548324445301961505401*I,0.6850934417613850131725958995+0.5930442433490898762255606899*I]~
[1.414201497356590645534858592+2.321282181706749060419722547*I,0.5354346899866025000689802716+1.055004089011382171287184005*I,0.6445859012400525850815608704+0.5012598674546515261175580081*I]~
[0.4928017286717708612798782302+1.761826288476256806731028824*I,0.09123318684903747043463600410+1.033661324685590693063357809*I,0.6826074632060801653063011874+0.5580104699359569971258570671*I]~


==> anc/eight_torsion/volumecomp/snap.results <==
pari initialized
r c 5 3
sur -16 8 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6248889397050528239514892183+1.071930686235166047326300858*I,0.4002324770330424727308242599+0.6757908298761825609084160144*I]~
[0,-16,-24,8,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -8 8 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.8900294580750397585919683394+1.032674172022677512465128723*I,0.1920281742806625226480364984+0.6524499938675396529356899543*I]~
[0,0,-8,8,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -8 16 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7248095657230433933103626633+0.8511280005685808261390436355*I,0.2751904342769566066896373367+0.8511280005685808261390436355*I]~
[0,16,0,16,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 0 8 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.8079718257193374773519635016+0.6524499938675396529356899543*I,0.1099705419249602414080316606+1.032674172022677512465128723*I]~
[0,16,8,8,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 8 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5000000000000000000000000000+0.5230351452946670748468984409*I,0.5000000000000000000000000000+1.288402010024846618303818409*I]~
[0,16,16,0,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 8 8 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5997675229669575272691757401+0.6757908298761825609084160144*I,0.3751110602949471760485107817+1.071930686235166047326300858*I]~
[0,32,24,8,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 4
sur -16 8 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6487700616271889039040178445+0.7483811591919093364061037922*I,0.5070196145262906943634248618+0.6935003009433089226477578886*I]~
[-16,-16,0,16,14;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur -8 8 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6235507992700756793617363050+0.7070306416107364817249241394*I,0.4681045356533486355573710927+0.6779860572965681117378182659*I]~
[-8,-16,0,24,14;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 0 8 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5799553944109932419872696094+0.6810289193294212564229947164*I,0.4200446055890067580127303906+0.6810289193294212564229947164*I]~
[0,-16,0,32,14;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 8 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.1617778557604251365457995446+0.5453289254261223878550448175*I,-0.5453289254261223878550448175+0.8382221442395748634542004554*I]~
[8,0,0,8,-2;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 8 8 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5318954643466513644426289073+0.6779860572965681117378182659*I,0.3764492007299243206382636950+0.7070306416107364817249241394*I]~
[8,-16,0,40,14;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 16 8 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.4929803854737093056365751382+0.6935003009433089226477578886*I,0.3512299383728110960959821555+0.7483811591919093364061037922*I]~
[16,-16,0,48,14;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 6
sur -8 8 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7165920925305941583484999670+0.5111453029418087962739126877*I,0.9709641536788330815023137518+0.4400637237539259311318979727*I,1.288320549857037760326991158+0.9572233716502986714760486652*I]~
[0,-8,24,8,8,-8,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur 0 8 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6910333486711705069402572670+0.5256780820934227459456787700*I,0.8382541001505697871511183168+0.5145579598568084128901998552*I,1.472049279047228916285533762+0.7830881112890139944660720121*I]~
[0,0,16,8,8,-8,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur 8 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7750045545243766004430161355+0.5664896666798019379026260147*I,0.7037961032064977351753808082+1.070170384332949444119111565*I,1.254383732936824162091003542+0.2590657386368605370114289282*I]~
[0,8,-8,0,0,0,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur 8 8 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7076690467029013894885495333+0.5472076120733225044331640598*I,0.8451815894301534053702371277+0.6760243580194135329385609347*I,1.368548259836348116791273075+0.5874945557692713016231568941*I]~
[0,8,8,8,8,-8,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 7
sur -8 8 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.2047339208202822946458515528+0.4533544462736663885657762391*I,0.2670029427805655846016662683+1.485960821320214541247946444*I,0.06046222401004937524244697865+0.8798766057913860870735502425*I]~
[8,16,8,16,0,-16,-18;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur 0 8 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.3060267835547809778573332750+0.4781467887428583971072096103*I,0.2768570080539538927550551220+1.446186276275613658751177797*I,0.1542636588550012417875893397+0.7976866736211921349811297117*I]~
[8,8,0,8,0,-8,-10;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur 8 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.5289039076393388367685660808+1.276886987015018653672079477*I,-5.688481832E-68+1.553773974030037307344158953*I,0.1146903452662437879668773566+0.2768869870150186536720794765*I]~
[0,-8,-8,-8,0,8,6;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur 8 8 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.3685482598363481167912730746+0.5874945557692713016231568941*I,0.2404888364434668970283479492+1.421711541201087397317257358*I,0.1548184105698465946297628723+0.6760243580194135329385609347*I]~
[8,0,-8,0,0,0,-2;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 9
sur -8 8 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.1729252220611701604836648409+1.596960690967308545094800770*I,0.3832070434239181566992604173+0.3246457796428207255401910033*I,0.6947720044000661431729813163+1.026540246723824784763937142*I]~
[32,32,0,0,-16,16,-18;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur 0 8 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.2729340142422052011300897408+1.748682484748333220741165197*I,0.3776273887675025074728641624+0.3195978374733353950707570510*I,0.5945557686496359480899807735+0.9751428890813458458998597135*I]~
[24,16,-8,-8,-8,16,-10;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur 8 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.842771966335396470849355541+1.135665185148848946448511178*I,0.3535533905932737622004221811+0.4097477502237839933826071799*I,-0.1356651851488489464485111785+0.8427719663353964708493555406*I]~
[-8,-16,-8,-8,8,0,6;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur 8 8 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.4677566419788167642178726055+1.790036418469016886015447801*I,0.3704233186352246876468198527+0.3216453739403660146861909134*I,0.4885659727638560259961668832+0.9875044667117530999952296175*I]~
[16,0,-16,-16,0,16,-2;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur -16 8 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.4677566419788167642178726055+1.790036418469016886015447801*I,0.3704233186352246876468198527+0.3216453739403660146861909134*I,0.4885659727638560259961668832+0.9875044667117530999952296175*I]~
[32,-16,0,-32,32,0,-18;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur -8 8 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.8878020824758479929664250521+1.958133087129076574017255438*I,0.3540552966537296033952740697+0.3279918226843822292939962116*I,0.3045519581292607579887203893+0.9143221338552707245759107881*I]~
[8,-8,-8,-16,8,8,-2;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur 0 8 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.124700806506908535234900233+1.408704975804560206892001533*I,0.3700542337629274956556604140+0.3506442592547005048253420399*I,0.09207194481783069649243859392+1.084281626983102454219617155*I]~
[-16,0,-16,0,-16,16,14;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur 8 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7788053668771270166528756111+0.7576434757037252053444366023*I,0.4050901308905176550989582499+0.3050414931998642780354313860*I,-0.2779295020620083095752377449+1.793540176721690399286061800*I]~
[-24,8,-8,16,-24,8,14;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur 8 8 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.8822462048051580303795579697+1.205878696284525566343997131*I,0.3819917764068730435283398706+0.3385034819735862903597342262*I,0.1223981791735004482055312424+1.305563676485013902005046201*I]~
[-40,8,-24,16,-40,24,30;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 11
sur -8 8 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.2820493459768467367315708420+0.6334060845061320376253550115*I,0.6280907960310302775009433932+1.257106439449656447567681141*I,1.299185744048830934187056608+0.9817241213848032515046947493*I]~
[24,16,0,-8,8,32,6;2,-1,1,-1,2,0,0;-1,1,-1,0,-1,2,1;-1,0,0,1,-1,-2,-1]
r c 5 11
sur 0 8 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.1515303976752523065656360125+0.7850936574297151015584360827*I,1.072946535687080090993919219+1.423355191743196400309734352*I,1.251494321254364209131002713+0.9752595521577752284589032954*I]~
[16,8,0,-8,0,16,-2;2,-1,1,-1,2,0,0;-1,1,-1,0,-1,2,1;-1,0,0,1,-1,-2,-1]
r c 5 11
sur 8 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.8353048223106601861581752644+0.8493490652146581841127469615*I,0.9579425459139883749347768021+0.6467756142549341207070568632*I,1.346587220138289869990901862+1.000199836169209642974359667*I]~
[-8,-8,0,0,-8,-16,-10;2,-1,1,-1,2,0,0;-1,1,-1,0,-1,2,1;-1,0,0,1,-1,-2,-1]
r c 5 11
sur 8 8 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.4108571433994288444848691967+1.008841267935206655539313480*I,1.120783025699351866332597271+0.9245457603197664798420884809*I,1.278613745256259219167619294+1.035677610304103502498412250*I]~
[8,0,0,-8,-8,0,-10;2,-1,1,-1,2,0,0;-1,1,-1,0,-1,2,1;-1,0,0,1,-1,-2,-1]
r c 5 15
sur 8 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.253986439906293752985373192+0.6161996282396890341999779303*I,0.3862271436576067641927170328+0.2996681798509557709251436467*I,0.7689852054692483982423446640+0.6774060585198528848526974492*I]~
[-8,-8,8,8,0,0,6;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 16
sur -8 8 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.324644920589301511982692945+1.258291364436024583517403066*I,0.3909463265509406001292744549+0.6628238450147618447988873874*I,0.1450081706236677608569976565+0.7767404890294742113847187323*I]~
[16,0,8,-32,16,16,-18;1,0,1,-1,1,0,-1;-1,-1,0,2,-1,-2,1;0,1,-1,-1,0,2,0]
r c 5 16
sur 0 8 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.148638565246126025200473043+0.9479321679184985991231216936*I,0.2924501229038248141796648609+0.5052647287563262016023388892*I,0.1655932182317358585356359824+0.7222958334951628104520194328*I]~
[0,0,0,-16,16,16,-2;1,0,1,-1,1,0,-1;-1,-1,0,2,-1,-2,1;0,1,-1,-1,0,2,0]
r c 5 16
sur 8 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6174712194521825680763468461+0.7537229753503327591973358312*I,-0.07449782653398840209269387914+0.4175032645049802389823315232*I,0.03324552902725135838101808757+0.7517930768400748324608695554*I]~
[-16,0,-8,16,0,0,14;1,0,1,-1,1,0,-1;-1,-1,0,2,-1,-2,1;0,1,-1,-1,0,2,0]
r c 5 16
sur 8 8 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.9152721519588567816446450896+0.9599565976894461209523541317*I,0.1508942950296482411328115383+0.5241530793630882308915722051*I,0.1218547292726099838705693932+0.7178565743906803479526789020*I]~
[-16,0,-8,0,16,16,14;1,0,1,-1,1,0,-1;-1,-1,0,2,-1,-2,1;0,1,-1,-1,0,2,0]
r c 5 17
sur -8 8 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.3398122683252769587234002586+1.119304981327649684120115421*I,-0.1922464369579387832874141164+0.7451280341262198026300171232*I,0.6407616273355502229354636954+0.5821172585134348688121890511*I]~
[0,8,0,8,0,0,-2;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 17
sur 0 8 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.1419208545778869131737525107+1.482499382657957741181915343*I,-0.1614462902745497364996336730+1.029612548324445301961505401*I,0.6850934417613850131725958995+0.5930442433490898762255606899*I]~
[8,8,0,0,-8,0,-10;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 17
sur 8 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.414201497356590645534858592+2.321282181706749060419722547*I,0.5354346899866025000689802716+1.055004089011382171287184005*I,0.6445859012400525850815608704+0.5012598674546515261175580081*I]~
[8,0,0,-8,-8,0,-10;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 17
sur 8 8 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.4928017286717708612798782302+1.761826288476256806731028824*I,0.09123318684903747043463600410+1.033661324685590693063357809*I,0.6826074632060801653063011874+0.5580104699359569971258570671*I]~
[16,8,0,-8,-16,0,-18;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]


==> anc/eight_torsion/volumecomp/volumes.input <==
[0.6248889397050528239514892183 + 1.071930686235166047326300858*I, 0.4002324770330424727308242599 + 0.6757908298761825609084160144*I]~
0.00285944923702016784912030316012196890698163913966891419729713056226004414731489763021999677305778202319500698447126226589344583746029083871466399369887906345480671159415713081878092814804954958164589391477546851
[0.8900294580750397585919683394 + 1.032674172022677512465128723*I, 0.1920281742806625226480364984 + 0.6524499938675396529356899543*I]~
0.0210573068106229111820382235937437803976496095992645499767427246001862992132669375407090658552526015739070921823706787564741676313592089682302358816563305783674890396678634683890400847758412811814935324291568191
[0.7248095657230433933103626633 + 0.8511280005685808261390436355*I, 0.2751904342769566066896373367 + 0.8511280005685808261390436355*I]~
0.00334844475404894914158462499684230159124260755689180338478441723575492642530269441946954225107357696157442175649264986919655992992263584066434961966179937466914445709087577912747577821069008959613106836602335554
[0.8079718257193374773519635016 + 0.6524499938675396529356899543*I, 0.1099705419249602414080316606 + 1.032674172022677512465128723*I]~
0.00383493073791757649553094740369678217319304040630145881134876232900197075348021044904023047207023471154148758690738625672094094012702845610877455212881131319811903847948262864220731007596720746097060456860996560
[0.5000000000000000000000000000 + 0.5230351452946670748468984409*I, 0.5000000000000000000000000000 + 1.288402010024846618303818409*I]~
0.00236636199656184535057728678589677155521455833514323402137334836288112234729097444656205227612065914467226449856980329741039954991064227401430698320681327772421758673115228082413553427519244420882592129153219645
[0.5997675229669575272691757401 + 0.6757908298761825609084160144*I, 0.3751110602949471760485107817 + 1.071930686235166047326300858*I]~
0.00169105683036570241159242325662158878511547901922252619101905775743107666342922141611428913108282059399664678523385888087401276556229157585872176519690119915409407819038461770355278732974241666138744800054397912
[0.6487700616271889039040178445 + 0.7483811591919093364061037922*I, 0.5070196145262906943634248618 + 0.6935003009433089226477578886*I]~
0.00406983965991137974158101836379407170294275607527775734209420280621318382946266861309141436381817398214785334496765753411343662645164938085874821642464495389229480208423810415366734725247962131977860371759399715
[0.6235507992700756793617363050 + 0.7070306416107364817249241394*I, 0.4681045356533486355573710927 + 0.6779860572965681117378182659*I]~
0.00286017040305820316466783454698387898281594230978618626386529328556677421107920976372639543456024617989711622414503754695012642696252033626177806157160360552069639405181983040648062090886675545852947106411369338
[0.5799553944109932419872696094 + 0.6810289193294212564229947164*I, 0.4200446055890067580127303906 + 0.6810289193294212564229947164*I]~
0.00211216073754127880641399532012699239452063983963581005567123421537045024735147791015388167560804101615111231199224632698447905437904750105618275083938557802214486147356198598659821071283312538629102748586222744
[0.1617778557604251365457995446 + 0.5453289254261223878550448175*I, -0.5453289254261223878550448175 + 0.8382221442395748634542004554*I]~
0.00261414430882965174528752327213026786627863295982848924185790863434358827997267227993604833805757800131985078301727696793939549556936848913986664901046009347924400887581377438503189426989139671130304751291550027
[0.5318954643466513644426289073 + 0.6779860572965681117378182659*I, 0.3764492007299243206382636950 + 0.7070306416107364817249241394*I]~
0.00167091796497188601086059368570529875703465060127458454369102576202244623233041772708665008111216271684286071664154589080262159047260670279075745186211382587899410699707359030692805991411298401697428838759383173
[0.4929803854737093056365751382 + 0.6935003009433089226477578886*I, 0.3512299383728110960959821555 + 0.7483811591919093364061037922*I]~
0.00139110536272526354780185699409110839120746603115922132280626502967938227952092804741370536657118306796564967478434866057728952023339622127690065996121690270858709802615377664355244375238455285116632851372194606
[0.7165920925305941583484999670 + 0.5111453029418087962739126877*I, 0.9709641536788330815023137518 + 0.4400637237539259311318979727*I, 1.288320549857037760326991158 + 0.9572233716502986714760486652*I]~
0.000816334915859844992194534377981999708401888911743567322177323090244504733522769915085562319357933179102621762177898803191991247895191292671852388195173105430317621173365329847771682980645569240416281138425750912
[0.6910333486711705069402572670 + 0.5256780820934227459456787700*I, 0.8382541001505697871511183168 + 0.5145579598568084128901998552*I, 1.472049279047228916285533762 + 0.7830881112890139944660720121*I]~
0.00132637365928555778804802708683677291307567564233001417255273586871054005697879606806686203358934588590842708982084802715783368789537607941710346472983976541506959993086277091117208411002645709875921225668780581
[0.7750045545243766004430161355 + 0.5664896666798019379026260147*I, 0.7037961032064977351753808082 + 1.070170384332949444119111565*I, 1.254383732936824162091003542 + 0.2590657386368605370114289282*I]~
0.00637871275592752100232246226422281845099327607821623598071358943606757212412392054843320111295143239604511299787757500672084646410488360733688376148686922981531782711853156586263520483908775330667753201142646523
[0.7076690467029013894885495333 + 0.5472076120733225044331640598*I, 0.8451815894301534053702371277 + 0.6760243580194135329385609347*I, 1.368548259836348116791273075 + 0.5874945557692713016231568941*I]~
0.00168161913476703187004625802305043572665225785579881274051112268040641532886610453023271279126689326695680553727683253986457783509229384631946122160666685159669185720978757793723261462072123704281747704810388692
[-0.2047339208202822946458515528 + 0.4533544462736663885657762391*I, 0.2670029427805655846016662683 + 1.485960821320214541247946444*I, 0.06046222401004937524244697865 + 0.8798766057913860870735502425*I]~
0.000420645987756257528496675468137994796839007701995517427405175017534261629707890787062364076825594635290008456795819333614784975573733263649862981430101058209792235222613379403584787031024456161577380523442741452
[-0.3060267835547809778573332750 + 0.4781467887428583971072096103*I, 0.2768570080539538927550551220 + 1.446186276275613658751177797*I, 0.1542636588550012417875893397 + 0.7976866736211921349811297117*I]~
0.000665917318998575094802902127585978009656936431028634116735753346169520933596639760487122259083378007934468232677188695379470466810139331283584996620495007343320868029153982523647762434117398014785211362524283656
[-0.5289039076393388367685660808 + 1.276886987015018653672079477*I, -5.688481832E-68 + 1.553773974030037307344158953*I, 0.1146903452662437879668773566 + 0.2768869870150186536720794765*I]~
0.000145278352209688151621798195584054429577168722826293440178190586852837125850211138277154299878161721371132702260702396571648036335629074325006148865297189038382367579995743035830906146145844314241216606051814273
[-0.3685482598363481167912730746 + 0.5874945557692713016231568941*I, 0.2404888364434668970283479492 + 1.421711541201087397317257358*I, 0.1548184105698465946297628723 + 0.6760243580194135329385609347*I]~
0.00120515490247479566996307637756084243989840215163640342528012513364742717218959732101958567141055239010787342256079896357332548472309566452674184491171565175233824938983428060508620400199429055192501945242036648
[0.1729252220611701604836648409 + 1.596960690967308545094800770*I, 0.3832070434239181566992604173 + 0.3246457796428207255401910033*I, 0.6947720044000661431729813163 + 1.026540246723824784763937142*I]~
0.000167252845288047790817870453630914301212701172973579115430872410163305972364482429162077139151749960695681593675242088325992706010570837203227227002551784754554020938040228449609199381101760661378437959252415596
[0.2729340142422052011300897408 + 1.748682484748333220741165197*I, 0.3776273887675025074728641624 + 0.3195978374733353950707570510*I, 0.5945557686496359480899807735 + 0.9751428890813458458998597135*I]~
0.000394985732415323891567216464086562628553861736999809568897561665568545937674945183322409442117151313488803840534652647232573099636846182754091849304999075823695242580300120121397675762727972989242041405015900859
[1.842771966335396470849355541 + 1.135665185148848946448511178*I, 0.3535533905932737622004221811 + 0.4097477502237839933826071799*I, -0.1356651851488489464485111785 + 0.8427719663353964708493555406*I]~
0.000257650385901871514407347602837029837520584872365688009309559865806516181071899886916379292562998825518887554845507718777154028464166183343431749057617446292096759226595585123062190289241732177608210605836663755
[0.4677566419788167642178726055 + 1.790036418469016886015447801*I, 0.3704233186352246876468198527 + 0.3216453739403660146861909134*I, 0.4885659727638560259961668832 + 0.9875044667117530999952296175*I]~
0.00126498365113139403121511437463173933481827688942182265019059471534546359134141736250785630898015610369055198140484551352087434405625200233322211806869371396141480789156496703321211139630046524302642782035794818
[0.4677566419788167642178726055 + 1.790036418469016886015447801*I, 0.3704233186352246876468198527 + 0.3216453739403660146861909134*I, 0.4885659727638560259961668832 + 0.9875044667117530999952296175*I]~
0.000144815320415074552623680932775472579821295690048107438672294927711140308626842222431103704576903773290656047348298948986190602255110035907713164417491349190212874982505422552905476148719080216518044105345923470
[0.8878020824758479929664250521 + 1.958133087129076574017255438*I, 0.3540552966537296033952740697 + 0.3279918226843822292939962116*I, 0.3045519581292607579887203893 + 0.9143221338552707245759107881*I]~
0.000689803172980687036018660880766555171546122676658009587452671818377632413383041032047448380156908828382364439142897386446986980393829840373106046468213860662012454762746281172177823981158529802251769648218532555
[1.124700806506908535234900233 + 1.408704975804560206892001533*I, 0.3700542337629274956556604140 + 0.3506442592547005048253420399*I, 0.09207194481783069649243859392 + 1.084281626983102454219617155*I]~
0.000579555387131385439486772525665955287232361871818713488764378093142517619731931693842453374156723324809598785378415309128660013601185962161519216624768410597788130384629677950439763607038405178050982918029861298
[0.7788053668771270166528756111 + 0.7576434757037252053444366023*I, 0.4050901308905176550989582499 + 0.3050414931998642780354313860*I, -0.2779295020620083095752377449 + 1.793540176721690399286061800*I]~
0.000104055777467640061222571958006687237695135579264786670147033128358901200593597160356284888588508917445605050661027741847344586365776740113129503360877736981914189129450988647586862559458849620053284603424538795
[0.8822462048051580303795579697 + 1.205878696284525566343997131*I, 0.3819917764068730435283398706 + 0.3385034819735862903597342262*I, 0.1223981791735004482055312424 + 1.305563676485013902005046201*I]~
0.000111198139546969253327227806980495999251776447606932069542286007904571614608562556270603526290586495663241177986388352065973836043276883553774181052485115075633378753127137416972207862014527340312066576499213986
[0.2820493459768467367315708420 + 0.6334060845061320376253550115*I, 0.6280907960310302775009433932 + 1.257106439449656447567681141*I, 1.299185744048830934187056608 + 0.9817241213848032515046947493*I]~
0.000247974373446917831317594624471513849269102329422842610168522702719684098476181157072137260059636120547344746911892031623285039511127441512856819667237140566669480976337710670542363906345034766526602834721493742
[0.1515303976752523065656360125 + 0.7850936574297151015584360827*I, 1.072946535687080090993919219 + 1.423355191743196400309734352*I, 1.251494321254364209131002713 + 0.9752595521577752284589032954*I]~
0.000466819718764219632171008582832464979659524898890831102415079026029601880170705127328137039125522907855273765547943787048971894760088019217980413714611452319617086190333839465341557590942666950710974456341092725
[0.8353048223106601861581752644 + 0.8493490652146581841127469615*I, 0.9579425459139883749347768021 + 0.6467756142549341207070568632*I, 1.346587220138289869990901862 + 1.000199836169209642974359667*I]~
0.000994840628468399163462649555869401056303834157583012232440440772656810712328623264166485827316645163458285078112832891462495731622143513420924963143560975793159680523021515586040888205743727372533319082459674029
[0.4108571433994288444848691967 + 1.008841267935206655539313480*I, 1.120783025699351866332597271 + 0.9245457603197664798420884809*I, 1.278613745256259219167619294 + 1.035677610304103502498412250*I]~
0.00331485218950964645965660289307293161954998177996520396466236148163608495778484436631241564433374790651424882381308021382697506151311203930529276442113002548873668115477583715518770131222659659537277406992172823
[1.253986439906293752985373192 + 0.6161996282396890341999779303*I, 0.3862271436576067641927170328 + 0.2996681798509557709251436467*I, 0.7689852054692483982423446640 + 0.6774060585198528848526974492*I]~
0.00104858214235908241663822284189822132872009552009074047093233152379851137068972815813776400035523718574291171043189352759029945229884117770437825022263564936962711916369930442798028792800064298901207673642009542
[1.324644920589301511982692945 + 1.258291364436024583517403066*I, 0.3909463265509406001292744549 + 0.6628238450147618447988873874*I, 0.1450081706236677608569976565 + 0.7767404890294742113847187323*I]~
0.000829005544778879184610396220922222673661747035066612065871905538406564567504281629486399455887714973600176151279458376702333713713665764773129204416926491894662308010079511582936591241014367403426921334870926945
[1.148638565246126025200473043 + 0.9479321679184985991231216936*I, 0.2924501229038248141796648609 + 0.5052647287563262016023388892*I, 0.1655932182317358585356359824 + 0.7222958334951628104520194328*I]~
0.00165546142721757951528415156782158928662697388105624276089485515721048908941097115987535581122078815692816681063649744987874799771008853801238678096977376519310144267831680199911101571603102335461665404088024367
[0.6174712194521825680763468461 + 0.7537229753503327591973358312*I, -0.07449782653398840209269387914 + 0.4175032645049802389823315232*I, 0.03324552902725135838101808757 + 0.7517930768400748324608695554*I]~
0.000604261080540827122858213790876135859668671633217984648919640573331464014213401242727234297936239731054668830213314393204468514322292098324179508470705124341681239796489746356439858905527026473466034856332093073
[0.9152721519588567816446450896 + 0.9599565976894461209523541317*I, 0.1508942950296482411328115383 + 0.5241530793630882308915722051*I, 0.1218547292726099838705693932 + 0.7178565743906803479526789020*I]~
0.00127393602286243853831332402292643337266023304778462348706211604021194389390364240131916213208076096224180130002665087049227746903901004004854315429698460712102909616815552117700370591363333843270409983953006208
[0.3398122683252769587234002586 + 1.119304981327649684120115421*I, -0.1922464369579387832874141164 + 0.7451280341262198026300171232*I, 0.6407616273355502229354636954 + 0.5821172585134348688121890511*I]~
0.00306032553600094791926600419449513635918706623748588841840010366803693719201989091333469319201828676621477629612610975740834815938761269695146476911673269930197068875310985502223403153539370852763836796764171295
[0.1419208545778869131737525107 + 1.482499382657957741181915343*I, -0.1614462902745497364996336730 + 1.029612548324445301961505401*I, 0.6850934417613850131725958995 + 0.5930442433490898762255606899*I]~
0.00311465326718513855806869793607436509202259067785014268119120121018525992530808204771394137662102942383340169342931862593674328929714532768653256598875566880732297887397699166189274014512969414377561185799228533
[1.414201497356590645534858592 + 2.321282181706749060419722547*I, 0.5354346899866025000689802716 + 1.055004089011382171287184005*I, 0.6445859012400525850815608704 + 0.5012598674546515261175580081*I]~
0.00275859701223902822904769778820251082836689528527066569902095723025599731377937931335695942059900894202629843235027299019270568791237320906184291461455135902340009418606507348778190581066532706486280433824851139
[0.4928017286717708612798782302 + 1.761826288476256806731028824*I, 0.09123318684903747043463600410 + 1.033661324685590693063357809*I, 0.6826074632060801653063011874 + 0.5580104699359569971258570671*I]~
0.00189482054836982746577254813351552831741544305681269702884616509130649831410751213558362394331104095298670403193876933302818426954466421719870463351553618635518885423893056003980844387668250358963155249785197006


==> anc/eleven-torsion/README.txt <==
This directory contains the files necessary to create the list of orbifolds used in the proof of Theorem 4.3.  It also contains Peter Milley's code to verify their volumes (in 'rigorous_volume').

To verify these computations, you need to have working installations of:
C/C++
Perl
Python 2.7
snap
SnapPy
Pari/GP


1:  Run generate_snap_files (in smallcalculator.py) to generate the files
containing list of surgeries to be checked in snap.  Run this from inside
SnapPy.  Note that in the 4-torsion case, we don't need to use the full list
of mom manifolds from the theorem of Gabai-Meyerhoff-Milley.  The following
command generates the files m0*.snap.  Each one of these '.snap' files
contains filling information that will be processed with Snap.

generate_snap_files(1.77, [‘m003’,’m004’],11)

2: Run create_snap_files. This runs each surgery in each m0*.snap file through
Snap to check for a geometric structure.  The results are written as the
m0*.out files.

3: Run extract_geometric.py, extract_nonhyperbolic.py and
extract_nongeometric.py to create geometric.snap, nongeometric.txt, and
nonhyperbolic.txt.  These sort the fillings into geometric, non-geometric, and
non-hyperbolic.  

./extract_geometric.py m003 m004
./extract_nongeometric.py m003 m004 
./extract_nonhyperbolic.py m003 m004

4: geometric.snap reads each of the files in geometric.snap and prints out
tetrahedra shapes and filling equations to the file snap.results. Run:

snap -b <geometric.snap >snap.results

5: Run ./stripper to clean up snap.results for further steps.  Creates a file called snapoutfile

6: Run Moser's algorithm on snapoutfile.  This implementation of Moser's algorithm is hardcoded for the number of fillings we are checking and for input file called 'snapoutfile'.  There are 12 for the 11-torsion case.  See lines 165-6 of moser-algorithm.pari. Run:

gp -s 900M -q <moser-algorithm.pari >moseralg.output

7: Copy snap.results and moseralg.output into volumecomp. Go into volumecomp and do the following to prepare the files needed for rigorous volume computation:

grep "~" snap.results > shapes 
perl -nle 'if( /delta=(.*)/ ){ print $1 }' moseralg.output > deltas
./interleave.pl shapes deltas > volumes.input
perl -pi -e 's/\+/ \+ /g' volumes.input
perl -pi -e 's/,/, /g' volumes.input

8: Copy volumes.input into ../rigorous_volume.  Run rigorous_volume with the volume bound of 1.77.  Check the output by inspecting the file volumes.output.  This is the step where we rigorously verify that the volumes reported by Snap are at least 1.77.

rigorous_volume 1.77 volumes.input > volumes.output



==> anc/eleven-torsion/cleanup.sh <==
#!/bin/bash

rm geometric.snap m0* moseralg.output non* snap.results snapoutfile
cd volumecomp
rm deltas moseralg.output shapes snap.results volumes.input
cd ../rigorous_volume
rm volumes.input volumes.output


==> anc/eleven-torsion/create_snap_files <==
#!/bin/bash

/usr/local/bin/snap -b <m003.snap >m003.out
/usr/local/bin/snap -b <m004.snap >m004.out


==> anc/eleven-torsion/extract_geometric.py <==
#!/usr/bin/python

#This thing should generate a snap file from all geometric guys in m**.out
# give the m**.out's as arguments without the '.out'


import sys

args = sys.argv[1:]
geomfile = open('geometric.snap', "a")

for mout in args:
	snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}
	outfile = open(mout+'.out',"r")
	lines = outfile.readlines()
	for i in range(len(lines)-1):
		if ' geometric' in lines[i+1]:
			param = lines[i][4:-11]
			geomfile.write('r c '+snapnot[mout]+'\n'+'sur '+param+' pr ac sh pr -pa fi clear sur\n')
	outfile.close()
geomfile.close()


==> anc/eleven-torsion/extract_nongeometric.py <==
#!/usr/bin/python

#This thing should generate a snap file from all nongeometric guys in m**.out
# give the m**.out's as arguments without the '.out'


import sys

args = sys.argv[1:]
geomfile = open('nongeometric.txt', "a")

for mout in args:
	snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}
	outfile = open(mout+'.out',"r")
	lines = outfile.readlines()
	for i in range(len(lines)-1):
		if 'nongeometric' in lines[i+1]:
			param = lines[i][4:-11]
			geomfile.write('r c '+snapnot[mout]+'\n')
			geomfile.write(param+'\n')
	outfile.close()
geomfile.close()


==> anc/eleven-torsion/extract_nonhyperbolic.py <==
#!/usr/bin/python

#This thing should generate a snap file from all nongeometric guys in m**.out
# give the m**.out's as arguments without the '.out'


import sys

args = sys.argv[1:]
geomfile = open('nonhyperbolic.txt', "a")

for mout in args:
	snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}
	outfile = open(mout+'.out',"r")
	lines = outfile.readlines()
	for i in range(len(lines)-1):
		if 'solution' in lines[i+1] and not 'geometric' in lines[i+1]:
			param = lines[i][4:-11]
			geomfile.write('r c '+snapnot[mout]+'\n')
			geomfile.write(param+'\n')
	outfile.close()
geomfile.close()


==> anc/eleven-torsion/extractor <==
#!/bin/bash

./extract_geometric.py m003 m004 
./extract_nongeometric.py m003 m004
./extract_nonhyperbolic.py m003 m004


==> anc/eleven-torsion/generate_snap_files.py <==

#run in snappy
#import math
#import snappy

def gcd(a,b):
        while b != 0:
            rem = a % b
            a = b
            b = rem
        return a

moms = ['m003','m004','m006','m007','m009','m010','m011','m015','m016','m017']
fewer_moms = ['m003','m004','m006','m007','m009','m010']

#here's a dictionary that converts snappea notation into snap notation
snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}

#length_bound Calculates upper bound for the length of a slope s such that
#filling cusped manifold 'manifold' along s results in volume less than 'bound' using
#Futer-Kalfagianni-Purcell
def length_bound(manifold, bound): 
    return 2*math.pi / math.sqrt(1 - (bound/manifold.volume())**(2.0/3.0))

#length of p,q curve in manifold
def length( p, q , manifold):
    C = manifold.cusp_neighborhood()
    r = C.translations()[0]
    s = C.translations()[1]
    x = r.real
    y = r.imag
    u = s.real
    v = s.imag
    return math.sqrt((p*x+q*u)**2 + (p*y+q*v)**2)
	 
#small_filling_params Finds filling parameters (p,q) such that filling cusped manifold 'manifold' along
#(p,q) curve gives orbifold of volume less than 'bound' with singular locus a
#knot labeled 'order'
def small_filling_params_of_order(manifold, bound, order):
    params = []
    C = manifold.cusp_neighborhood()
    r = C.translations()[0]
    s = C.translations()[1]
    t = length_bound(manifold, bound)
    a = t/math.sqrt((r.real)**2 + (r.imag)**2)
    b = t/math.sqrt((s.real)**2 + (s.imag)**2)
    for p in range(int(math.ceil(a))):
        for q in range(int(math.ceil(b))):
            if length( p, q, manifold) < t and gcd(p,q)==order:
                params.append((p,q))
    return params

def generate_snap_files(bound, listofmanifolds, order):
	snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}
	for m in listofmanifolds:
		mfile = open(m+'.snap',"w")
		mfile.write('r c ' + snapnot[m]+'\n')
		mfile.close()
		manif = Manifold(m)
		params = small_filling_params_of_order(manif, bound, order)
		mfile = open(m+'.snap', "a")
		for p in params:
			mfile.write('sur '+str(p[0])+' '+str(p[1])+' clear sur\n')
		mfile.close()













==> anc/eleven-torsion/geometric.snap <==
r c 5 3
sur -22 11 pr ac sh pr -pa fi clear sur
r c 5 3
sur -11 11 pr ac sh pr -pa fi clear sur
r c 5 3
sur -11 22 pr ac sh pr -pa fi clear sur
r c 5 3
sur 0 11 pr ac sh pr -pa fi clear sur
r c 5 3
sur 11 0 pr ac sh pr -pa fi clear sur
r c 5 3
sur 11 11 pr ac sh pr -pa fi clear sur
r c 5 4
sur -22 11 pr ac sh pr -pa fi clear sur
r c 5 4
sur -11 11 pr ac sh pr -pa fi clear sur
r c 5 4
sur 0 11 pr ac sh pr -pa fi clear sur
r c 5 4
sur 11 0 pr ac sh pr -pa fi clear sur
r c 5 4
sur 11 11 pr ac sh pr -pa fi clear sur
r c 5 4
sur 22 11 pr ac sh pr -pa fi clear sur


==> anc/eleven-torsion/m003.out <==
pari initialized
r c 5 3
sur -22 11 clear sur
solution type: geometric
sur -11 11 clear sur
solution type: geometric
sur -11 22 clear sur
solution type: geometric
sur 0 11 clear sur
solution type: geometric
sur 11 0 clear sur
solution type: geometric
sur 11 11 clear sur
solution type: geometric


==> anc/eleven-torsion/m003.snap <==
r c 5 3
sur -22 11 clear sur
sur -11 11 clear sur
sur -11 22 clear sur
sur 0 11 clear sur
sur 11 0 clear sur
sur 11 11 clear sur


==> anc/eleven-torsion/m004.out <==
pari initialized
r c 5 4
sur -22 11 clear sur
solution type: geometric
sur -11 11 clear sur
solution type: geometric
sur 0 11 clear sur
solution type: geometric
sur 11 0 clear sur
solution type: geometric
sur 11 11 clear sur
solution type: geometric
sur 22 11 clear sur
solution type: geometric


==> anc/eleven-torsion/m004.snap <==
r c 5 4
sur -22 11 clear sur
sur -11 11 clear sur
sur 0 11 clear sur
sur 11 0 clear sur
sur 11 11 clear sur
sur 22 11 clear sur


==> anc/eleven-torsion/moser-algorithm.pari <==
/* moser-algorithm.pari */
/* Modified from Harriet Moser.  Run with gp */
/* Verifies hyperbolicity and finds value of DELTA for a hard-coded number \
of manifolds in a hard-coded file, with particular format.  Hard-coding flagged below. */

/* If the following is uncommented, append to logfile. */
/* \l logfile-testme */

/* set precision to 60 (or higher for very large manifolds) from the default of 28 */
\p 210

/* First we define a few functions which are called below. */
v(rr) = vector( (2*n)+1,l,G[rr,l] )
t(ss) = vector( 2*n,l,K[ss,l] )
f(ii) = sum( j = 1, n, F[ii,j]*log(a[j]) ) + sum( j = 1, n, F[ii,n+j]*log(1-a[j]) ) + F[ii,(2*n)+1]*Pi*I
g(ii,jj) = ( F[ii,jj]/a[jj] ) - ( F[ii,n+jj]/(1-a[jj]) )
delta(ii,jj) = if( abs(F[ii,jj])+abs(F[ii,jj+n]), ( Eps/(2*n) )*( 1/( (abs(F[ii,jj])/(abs(a[jj]))^2) + \
                  (abs(F[ii,n+jj])/(abs(1-a[jj]))^2) ) ),((4*normb)/Eta)+1 )
vecdelta(jj) = vector( n, i, delta(i,jj) )
mindelta(jj) = vecmin( vecdelta(jj) )
vecmindelta(jj) = [mindelta(jj),imag(a[jj]),(norml2(a[jj]))/2,(norml2(1-a[jj]))/2]
mmindelta(jj) = vecmin( vecmindelta(jj) )
c(i,j) = (abs(F[i,j])/(abs(a[j]) - 2*normhh)^2) + (abs(F[i,j+n])/(abs(1-a[j]) - 2*normhh)^2) 

/* template */
/* Follow Moser's template, given as additional material in AGT paper. */
/* n is number of tetrahedra. \
 k is number of cusps, total \
 a is a vector containing gluing equations, obtained from SNAP by 'print shapes' \
 FF is the cusp equations matrix \
 GG is the consistency equation matrix \
 ccounter is the number of the manifold
 */
template(n,k,a,FF,GG,ccounter,compare=5) = 
{local(F,G,H,K,r);
F=FF;
G=GG;

/* define matrix H, by eliminating the last column of F representing the Pi*I coefficient */
H = matrix (k,2*n,i,j,F[i,j]);

/*   define matrix K, by eliminating the last column of G representing the Pi*I coefficient */
K = matrix (n,2*n,i,j,G[i,j]);
/* redefine F and H by adding rows to them from G  and K respectively\
   until the rank of F and H are both n */
r=1;
/* v(r)= vector( (2*n)+1,l,G[r,l] );*/
/* t(r)=vector( 2*n,l,K[r,l] );*/
while( n - matrank(H) && (n+1-r), 
      if( (matrank(concat(F,v(r))) - matrank(F)) && (matrank(concat(H,t(r))) - matrank(H)),
            F = concat(F,v(r));
            H = concat(H,t(r)),
            r=r++
         )
      );

eval(F);
eval(H);
/* set up the filling equations as log functions evaluated at a*/
/* f(i) = sum( j = 1, n, F[i,j]*log(a[j]) ) + sum( j = 1, n, F[i,n+j]*log(1-a[j]) ) + F[i,(2*n)+1]*Pi*I; */

/* define the vector b in C^n */
b = vector( n, i, f(i) );

/* identify the norm of b */
normb = sqrt( norml2(b) );

/* identify A, the derivative matrix for f at a */
/* g(i,j) = ( F[i,j]/a[j] ) - ( F[i,n+j]/(1-a[j]) ); */
A = matrix( n, n, i, j, g(i,j) );

/* check that determinant of A is not zero */
matdet(A);

/* find eigen values for M=(conjugate of A) * (transpose of A) */
M = conj(A)*mattranspose(A);
wapprox = polroots( charpoly(M,x) );
w = real( wapprox );

/* define Eta = (square root of smallest eigen value of M)/2 */
Eta = sqrt ( vecmin( w ) )/2;

/* define  Eps = ((square root of smallest eigen value of M) - Eta)/n */
Eps = ( sqrt( vecmin( w ) ) - Eta )/n;

/* Identify DELTA */
/* If not both F[i,j ] and F[i,j+n] are equal to zero, \
select delta(i,j) according to instructions.\
   If both equal zero, then we get zero as the denominator;\
	 however any arbitrarily large delta will \
   work for this i and j, so select  delta(i,j)=(4*normb)/Eta + 1 */
/* delta(i,j) = if( abs(F[i,j])+abs(F[i,j+n]), ( Eps/(2*n) )*( 1/( (abs(F[i,j])/(abs(a[j]))^2) + \
                  (abs(F[i,n+j])/(abs(1-a[j]))^2) ) ),((4*normb)/Eta)+1 ); */
/* vecdelta(j) = vector( n, i, delta(i,j) ); */
/* mindelta(j) = vecmin( vecdelta(j) ); */
/* vecmindelta(j) = [mindelta(j),imag(a[j]),(norml2(a[j]))/2,(norml2(1-a[j]))/2]; */
/* mmindelta(j) = vecmin( vecmindelta(j) ); */
VECDELTA = vector( n, j, mmindelta(j) );
DELTA  = vecmin( VECDELTA );

/* find the value that the norm of b must be less than */
(Eta*DELTA)/4;

/* compare norm of b to above */
if(normb < ( (Eta*DELTA)/4 ),compare=2);

/* change b into a matrix to do matrix multiplication */
B = matrix(n,1,j,i,b[j]);

/* define the vector hh */
hhh = -(A)^(-1)*(B);
hh = vector(n, j, hhh[j,1]);

/* compare length of hh to DELTA to see if Kantorovich region is included in the Whitney region */
normhh =sqrt(norml2(hh));
2*(normhh) < DELTA;

/* perform the first three tests to see if this method is applicable */
atilde = a + hh;
/* test 1 to see if fat solution; if j > n */
for(j = 1, n, if(normhh < imag(atilde[j]), ,error("failure at atilde[", j, "]")));

/* test 2 to see if cijj can be defined */
for(j = 1, n, if(normhh < (1/2)*abs(a[j]), ,error("failure at atilde[", j, "]")));

/* test 3; other test to see if cijj can be defined */
for(j = 1, n, if(normhh < (1/2)*abs(1 - a[j]), ,error("failure at atilde[", j, "]")));

/* identify the Lipschitz ratio, Mlips */
/* c(i,j) = (abs(F[i,j])/(abs(a[j]) - 2*normhh)^2) + (abs(F[i,j+n])/(abs(1-a[j]) - 2*normhh)^2); */
Mlips = sqrt( sum( j = 1, n, sum(i = 1, n, c(i,j)^2) ) );

/* identify normAinv, the norm of A^(-1), using the definition of matrix \
  norm as the supremum of A^(-1)v for v on the n-sphere */
/* find the eigen values for MM = (transpose of A) * (conjugate of A) */
/* MM = mattranspose(A) * conj(A); */
/* wwapprox = polroots( charpoly(MM,y) ); */
/* ww = real( wwapprox ); */
normAinv = 1/(2 * Eta);

/* do the Kantorovich tests */
/* find the value that the norm of b must be less than or equal to wrt supremum norm */
1/(2*(normAinv)^2 * Mlips );
if( normb  <= 1/(2*(normAinv)^2 * Mlips ),compare=2);

/* find the length norm and the value that the norm of b must be less than or equal \
    to wrt length norm */
sqrt(norml2(A^(-1)));
1/(2 * norml2(A^(-1)) * Mlips );
if( normb <= 1/(2* norml2(A^(-1)) * Mlips ),compare=3);

if(compare<4,
  print("manifold ",ccounter+10," is complete hyperbolic, delta=", DELTA),
	print("manifold ",ccounter+10," cannot be proven to be complete hyperbolic"))
}


/*  This is where the program starts running. */
trap()
counter = 1;
cancel = 0;

/* Here counter steps through all manifolds in the file snapoutfile. \
  Must ensure that last value of counter matches file number of manifold data in file. \
	In case of 8-torsion, we need to check 42 fillings */
{ for(counter=1,12,
	ID = counter;

/* va is a vector containing all tetrahedra shapes, from SNAP. \
SNAP commands to obtain this data:  read file <filename>, pr sol  \
(Note if sol is not geometric, then Moser's test will not work) \
pr ac sh (=print accurate shapes) */
	va = Vec(extern("sed -n " (4*counter)"p snapoutfile"));
/* once get shape vector, find vn=length of vector */
	vn = matsize(va)[2];
/* soltype determines whether solution is geometric or not. \
 If tetrahedra are negatively oriented or flat, soltype is >2 */
	soltype=2;
  for(imm=1,vn,if(imag(va[imm])<0,soltype=3));
  for(imm=1,vn,if(imag(va[imm])<10^(-28),soltype=4));

/* Now get the filling equations, found in snapoutfile */
	FG = extern("sed -n "(4*counter+1)"p snapoutfile");
/* find total number of equations: n+k */
	numalleq = matsize(FG)[1];
/* find number of cusps */
	vk = numalleq - vn;
/* initialize the cusp equations matrix */
	vF = matrix(vk,2*(vn) +1,ii,jj,FG[ii,jj]);
/* initialize the consistency equation matrix */ 
	vG = matrix(vn,2*(vn) +1,ii,jj,FG[vk+ii,jj]);	
/* if manifold not geometric solution, do not call function, otherwise call funtion */
/*	if(cancel,cancel=0,template(vn,vk,vF,vG));*/
/* JSP:  What does the following do?  seems specific to Moser's data.  Comment out */
/*	if( (counter/2)<= 415, */
/*		tet="5 "; */
/*		mfld=(counter/2)-1, */
/*		newcounter=counter - 830; */
/*		if( (newcounter/2)<=962, */
/*			tet="6 "; */
/*			mfld=(newcounter/2)-1, */
/*			tet="7 "; */
/*			mfld=(newcounter/2) - 963 */
/*		) 	); */
	if(soltype<3,template(vn,vk,va,vF,vG,counter),
		print("manifold ",counter," has param with neg or <10^(-28) imag component as approx sol")
	);
    )
}
	


==> anc/eleven-torsion/moseralg.output <==
   realprecision = 211 significant digits (210 digits displayed)
manifold 11 is complete hyperbolic, delta=0.00239663552490392798475018224642729084026782623197687828614953978674165873966593749417682861346197471793981265900286433832863242244566459210157032451428784914301263086750613155672530114965382503330613607436242048
manifold 12 is complete hyperbolic, delta=0.0146205900993925136028580258126227641087765486856097968010021260943955231586188922506200825375308471994757890017912643903620315436800969031734463345163545776631945755444325772410375745438034964616360209604693143
manifold 13 is complete hyperbolic, delta=0.00244684162092304160217796105596687500573016348636507768522093830478323139684042833970937685155207954644231839397347739758160275570739231927760675198147251104584982184339220179043128498966836674513753951614564487
manifold 14 is complete hyperbolic, delta=0.00266395217956960292933221780456000918718254757516075152811658982726170491399670204930862505399213099349827745491029078875411667781346657453157140499021277436605302894804062010491373109081261924679094354353682728
manifold 15 is complete hyperbolic, delta=0.00208032858314655890560459705818984898968347695984036029130931954916224258171828313710762514821796023669110560628273293481305686918260799304502502008069995909059375527383795562555466612952692704827412460481096535
manifold 16 is complete hyperbolic, delta=0.00144033789617707374699182934827028261831607983270078872603731134106871534202456791057246497953480963934873437958507711881170885774154362849605954021761527464131204795696501877416371203195768969960781048416592979
manifold 17 is complete hyperbolic, delta=0.00308605672516297774432749807931822645452278394483167707210463623072986576201833651203286743969832178684426094448984622519021806358129191291117859145774009769615541250929022424753285437953157499392429082822894233
manifold 18 is complete hyperbolic, delta=0.00217191756102308075103458023321103752747633957016593481841532412209058873038700000773375565018651687580777373342675956026503382432148542964383278096328928060946162498599873989403484483995831644527449664403178257
manifold 19 is complete hyperbolic, delta=0.00156070018545925378889107234892466589529347313812094279749886814260322693912561520977059914708470150697821451186386769690001181029161907133056796955915030379136380260803562292994493336473994342582628780395652399
manifold 20 is complete hyperbolic, delta=0.00255976856863226881438845627675257973279976148312623437569623237515495334742088722049311394555379001025019565612698111756633966745182808974836301203055160981937026088896546840117631825489937710867468426468020606
manifold 21 is complete hyperbolic, delta=0.00120208784453221325547228398371310542361831191891166312064027079012030447258607199210076102344019405731203902861311628225622512757838698809405856862936638501708890892615556331264709058098373980035441234384500638
manifold 22 is complete hyperbolic, delta=0.000982999721662101575759123447789425362365850716392485129565323617964542721439223540502563363949389117725871806288157909163285835641206654778824808544448483278228119000242053657143071295127794261066437620306123128
[0m

==> anc/eleven-torsion/rigorous_volume/AJet.C <==
/* AJet.C
 *
 * Written by: Peter Milley
 * Inspired heavily by existing code from Nathaniel Thurston
 */

#include "AJet.H"
#include <iostream>

// EPS refers to the smallest positive real number such that 1+EPS has
// a floating-point representation distinct from 1.
#include <float.h>
const double Affine1Jet::EPS = DBL_EPSILON;
const double Affine1Jet::EPS_by_2 = EPS / 2;

Affine1Jet::Affine1Jet( double f0, double df1, double df2,
			double df3, double e )
{
  _f0 = f0;
  _df1 = df1;
  _df2 = df2;
  _df3 = df3;
  _error = e;
}

Affine1Jet::Affine1Jet( )
{
  _f0 = 0.0;
  _df1 = 0.0;
  _df2 = 0.0;
  _df3 = 0.0;
  _error = 0.0;
}

Affine1Jet::Affine1Jet( const Affine1Jet & j )
{
  _f0 = j._f0;
  _df1 = j._df1;
  _df2 = j._df2;
  _df3 = j._df3;
  _error = j._error;
}

Affine1Jet & Affine1Jet::operator=( const Affine1Jet & j )
{
  _f0 = j._f0;
  _df1 = j._df1;
  _df2 = j._df2;
  _df3 = j._df3;
  _error = j._error;

  return (*this);
}

// Arithmetic assignment operators are all defined in terms of the
// corresponding arithmetic operator.

Affine1Jet & Affine1Jet::operator+= ( const Affine1Jet & w )
{
  Affine1Jet result = (*this) + w;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator+= ( double d )
{
  Affine1Jet result = (*this) + d;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator-= ( const Affine1Jet & w )
{
  Affine1Jet result = (*this) - w;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator-= ( double d )
{
  Affine1Jet result = (*this) - d;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator*= ( const Affine1Jet & w )
{
  Affine1Jet result = (*this) * w;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator*= ( double d )
{
  Affine1Jet result = (*this) * d;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator/= ( const Affine1Jet & w )
{
  Affine1Jet result = (*this) / w;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator/= ( double d )
{
  Affine1Jet result = (*this) / d;
  (*this) = result;
  return (*this);
}

/* trulyGreaterThan returns "true" only if the range of the 1-jet
 * definitely lies strictly above the given argument, even given the
 * floating-point error which occurs during the computation of that
 * range. It assumes the argument (if a double) is given exactly.
 */
bool Affine1Jet::trulyGreaterThan( double d ) const
{
  double boundary_est = d + ((fabs(_df1) + fabs(_df2)) +
			     (fabs(_df3) + _error));
  // Account for the floating point error in the above calculation.
  if( boundary_est >= 0 ){
    boundary_est *= 1.0 + 3 * EPS;
  } else {
    boundary_est *= 1.0 - 3 * EPS;
  }

  return boundary_est < _f0;
}

bool Affine1Jet::trulyGreaterThan( const Affine1Jet & w ) const
{
  double boundary_est = w._f0 + (((fabs(w._df1) + fabs(w._df2)) +
				  (fabs(w._df3) + w._error)) +
				 ((fabs(_df1) + fabs(_df2)) +
				  (fabs(_df3) + _error)));
  // Account for the floating point error in the above calculation.
  if( boundary_est >= 0 ){
    boundary_est *= 1.0 + 3 * EPS;
  } else {
    boundary_est *= 1.0 - 3 * EPS;
  }

  return boundary_est < _f0;
}
    

/* mayContainZero returns "false" only if the range of the 1-jet
 * definitely does NOT contain zero, even given the floating-point
 * error which occurs during the computation of that range.
 */
bool Affine1Jet::mayContainZero() const
{
  // Compute the 'diameter' of the 1-jet.
  double diameter_est = (fabs(_df1) + fabs(_df2)) + (fabs(_df3) + _error);
  // Account for the floating-point error in the above calculation.
  diameter_est *= 1.0 + 2 * EPS;

  if( fabs(_f0) <= diameter_est ){
    return true;
  }
  return false;
}

// squeezeLeft() and squeezeRight() return the "left" or "right" half
// of the Affine1Jet, with respect to the dimension given by "index".

Affine1Jet & Affine1Jet::squeezeLeft( int index )
{
  if( index < 0 || index >= 3 ){
    return (*this);
  }

  // The "Taylor" error remains unchanged.
  double error = _error;

  // Add the floating-point error.
  switch( index ){
  case 0:
    error += EPS_by_2 * fabs(_f0 - 0.5 * _df1);
    break;
  case 1:
    error += EPS_by_2 * fabs(_f0 - 0.5 * _df2);
    break;
  case 2:
    error += EPS_by_2 * fabs(_f0 - 0.5 * _df3);
    break;
  }

  // Account for error while calculating the error
  error *= 1.0 + EPS;

  // Now update the jet. The linear term corresponding to index is
  // divided by two and then subtracted from the constant term.
  switch( index ){
  case 0:
    _df1 *= 0.5;
    _f0 -= _df1;
    break;
  case 1:
    _df2 *= 0.5;
    _f0 -= _df2;
    break;
  case 2:
    _df3 *= 0.5;
    _f0 -= _df3;
    break;
  }

  _error = error;
  
  return (*this);
}

Affine1Jet & Affine1Jet::squeezeRight( int index )
{
  if( index < 0 || index >= 3 ){
    return (*this);
  }

  // The "Taylor" error remains unchanged.
  double error = _error;

  // Add the floating-point error.
  switch( index ){
  case 0:
    error += EPS_by_2 * fabs(_f0 + 0.5 * _df1);
    break;
  case 1:
    error += EPS_by_2 * fabs(_f0 + 0.5 * _df2);
    break;
  case 2:
    error += EPS_by_2 * fabs(_f0 + 0.5 * _df3);
    break;
  }

  // Account for error while calculating the error
  error *= 1.0 + EPS;

  // Now update the jet. The linear term corresponding to index is
  // divided by two and then added to the constant term.
  switch( index ){
  case 0:
    _df1 *= 0.5;
    _f0 += _df1;
    break;
  case 1:
    _df2 *= 0.5;
    _f0 += _df2;
    break;
  case 2:
    _df3 *= 0.5;
    _f0 += _df3;
    break;
  }

  _error = error;

  return (*this);
}

// "flatten" turns the Affine1Jet from a small neighbourhood of a 3-D
// interval into a larger neighbourhood of the point at the centre of
// that interval. This represents an enormous loss of accuracy but is
// occasionally mathematically necessary.

Affine1Jet & Affine1Jet::flatten()
{
  double error = (fabs(_df1) + fabs(_df2)) + (fabs(_df3) + _error);

  // Account for floating-point error in this calculation
  error *= 1.0 + 2 * EPS;

  _df1 = _df2 = _df3 = 0.0;
  _error = error;

  return (*this);
}

// Arithmetic operators. In each case, the hardest part is calculating
// the new error term. For each function, the error term consists of:
//  1) The error inherited from the operands,
//  2) The error introducted by taking a Taylor approximation to the
//     result of the operation,
//  (#1 and #2 are grouped together and called the "Taylor error" in
// the calculations below)
//  3) The floating-point error, typically proportional to the sum of
//     the absolute values of all the intermediate results from step
//     1, step 2, and from computing the actual result of the
//     operation,
//  4) The floating-point error involved in calculating the
//     floating-point error. This last error is accounted for by
//     multiplying the error term to that point by (1+n*EPS) where n
//     is roughly proportional to the logarithm of the number of
//     operations used up to that point.
//
// For details of how to calculate the error term in steps 3 and 4,
// see "Homotopy hyperbolic 3-manifolds are hyperbolic" by Gabai,
// Meyerhoff, and Thurston, Annals of Mathematics 157 (2003)
// pp335--431.
//
// One consequence of the method used to calculate the error term in
// step 4 is that the precise order of operations is VERY
// IMPORTANT. What may seem like excessive use of parentheses is
// actually critical to ensuring that the error term calculated in
// step 4 is correct.

Affine1Jet operator+( const Affine1Jet & v, const Affine1Jet & w )
{
  // First, compute the "Taylor error".
  double error = (v._error + w._error);
  // Then, add the floating-point error.
  error += Affine1Jet::EPS_by_2 *
    ((fabs(v._f0 + w._f0) + fabs(v._df1 + w._df1)) +
     (fabs(v._df2 + w._df2) + fabs(v._df3 + w._df3)));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 3 * Affine1Jet::EPS;

  return Affine1Jet(v._f0 + w._f0,
		    v._df1 + w._df1,
		    v._df2 + w._df2,
		    v._df3 + w._df3,
		    error
		    );
}

Affine1Jet operator+( const Affine1Jet & v, double d )
{
  // First, compute the "Taylor error".
  double error = v._error;
  // Then, add the floating-point error.
  error += Affine1Jet::EPS_by_2 * fabs(v._f0 + d);
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + Affine1Jet::EPS;

  return Affine1Jet(v._f0 + d,
		    v._df1, v._df2, v._df3,
		    error
		    );
}

Affine1Jet operator+( double d, const Affine1Jet & v )
{
  return v+d;
}

// unary minus
Affine1Jet operator-( const Affine1Jet & v )
{
  // Since unary negation is an exact operation,
  // we don't have to worry about changes to _error.
  return Affine1Jet(-v._f0, -v._df1, -v._df2, -v._df3, v._error);
}

Affine1Jet operator-( const Affine1Jet & v, const Affine1Jet & w )
{
  return v + (-w);
}

Affine1Jet operator-( const Affine1Jet & v, double d )
{
  return v + (-d);
}

Affine1Jet operator-( double d, const Affine1Jet & v )
{
  return (-v) + d;
}

Affine1Jet operator*( const Affine1Jet & v, const Affine1Jet & w )
{
  // First, compute the "Taylor error".
  double error = (fabs(v._f0) * w._error + fabs(w._f0) * v._error) +
    ((fabs(v._df1) + fabs(v._df2)) + (fabs(v._df3) + v._error)) *
    ((fabs(w._df1) + fabs(w._df2)) + (fabs(w._df3) + w._error));
  // Then, add the floating point error.
  error += Affine1Jet::EPS_by_2 * ((fabs(v._f0 * w._f0) + fabs(v._f0 * w._df1)) +
		       (((fabs(v._df1 * w._f0) +
			  fabs(v._f0 * w._df1 + v._df1 * w._f0)) +
			 (fabs(v._f0 * w._df2) + fabs(v._df2 * w._f0))) +
			((fabs(v._f0 * w._df2 + v._df2 * w._f0) +
			  fabs(v._f0 * w._df3)) +
			 (fabs(v._df3 * w._f0) +
			  fabs(v._f0 * w._df3 + v._df3 * w._f0)))));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 4 * Affine1Jet::EPS;

  return Affine1Jet(v._f0 * w._f0,
		    v._f0 * w._df1 + v._df1 * w._f0,
		    v._f0 * w._df2 + v._df2 * w._f0,
		    v._f0 * w._df3 + v._df3 * w._f0,
		    error
		    );
}

Affine1Jet operator*( const Affine1Jet & v, double d )
{
  // First, compute the "Taylor error".
  double error = fabs(v._error * d);
  // Then, add the floating-point error.
  error += Affine1Jet::EPS_by_2 * ((fabs(v._f0 * d) + fabs(v._df1 * d)) +
		       (fabs(v._df2 * d) + fabs(v._df3 * d)));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 3 * Affine1Jet::EPS;

  return Affine1Jet(v._f0 * d,
		    v._df1 * d,
		    v._df2 * d,
		    v._df3 * d,
		    error
		    );
}

Affine1Jet operator*( double d, const Affine1Jet & v )
{
  return v*d;
}

Affine1Jet operator/( const Affine1Jet & v, const Affine1Jet & w )
{
  // Need to check for division by zero.
  if( w.mayContainZero() ){
    throw Affine1Jet::DivisionByZeroError();
  }

  // First, compute the "Taylor error".
  double error =
    (fabs(v._f0) + ((fabs(v._df1) + fabs(v._df2)) + (fabs(v._df3) + v._error))) /
    (fabs(w._f0) - ((fabs(w._df1) + fabs(w._df2)) + (fabs(w._df3) + w._error))) -
    ((((fabs(v._f0) + fabs(v._df1)) + (fabs(v._df2) + fabs(v._df3))) /
      fabs(w._f0)) +
     (fabs(w._df1) + (fabs(w._df2) + fabs(w._df3))) * (fabs(v._f0) /
     (fabs(w._f0) * fabs(w._f0))));
  // Next, add the floating-point error.
  error += Affine1Jet::EPS_by_2 * ((fabs(v._f0 / w._f0) +
		       ((fabs(v._df1 / w._f0) +
		       2.0 * (1.0 + 2 * Affine1Jet::EPS) *
		       (fabs(v._f0 * w._df1) / fabs(w._f0 * w._f0))) +
		       (fabs((v._f0 * w._df1) / (w._f0 * w._f0)) +
		       fabs(v._df1/w._f0 - (v._f0*w._df1)/(w._f0*w._f0))))) +
		       (((fabs(v._df2 / w._f0) +
		       2.0 * (1.0 + 2 * Affine1Jet::EPS) *
		       (fabs(v._f0 * w._df2) / fabs(w._f0 * w._f0))) +
		       (fabs((v._f0 * w._df2) / (w._f0 * w._f0)) +
		       fabs(v._df2/w._f0 - (v._f0*w._df2)/(w._f0*w._f0)))) +
		       ((fabs(v._df3 / w._f0) +
		       2.0 * (1.0 + 2 * Affine1Jet::EPS) *
		       (fabs(v._f0 * w._df3) / fabs(w._f0 * w._f0))) +
		       (fabs((v._f0 * w._df3) / (w._f0 * w._f0)) +
		       fabs(v._df3/w._f0 - (v._f0*w._df3)/(w._f0*w._f0))))));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 4 * Affine1Jet::EPS;

  return Affine1Jet(v._f0 / w._f0,
		    -v._f0 * w._df1 / (w._f0 * w._f0) + v._df1 / w._f0,
		    -v._f0 * w._df2 / (w._f0 * w._f0) + v._df2 / w._f0,
		    -v._f0 * w._df3 / (w._f0 * w._f0) + v._df3 / w._f0,
		    error
		    );
}

Affine1Jet operator/( const Affine1Jet & v, double d )
{
  // Check for division by zero.
  if( d == 0.0 ){
    throw Affine1Jet::DivisionByZeroError();
  }
  // Compute the "Taylor error".
  double error = v._error / fabs(d);
  // Next, add the floating-point error.
  error += Affine1Jet::EPS_by_2 * ((fabs(v._f0 / d) + fabs(v._df1 / d)) +
		       (fabs(v._df2 / d) + fabs(v._df3 / d)));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 3 * Affine1Jet::EPS;

  return Affine1Jet(v._f0 / d,
		    v._df1 / d,
		    v._df2 / d,
		    v._df3 / d,
		    error
		    );
}

Affine1Jet operator/( double d, const Affine1Jet & w )
{
  // Check for division by zero.
  if( w.mayContainZero() ){
    throw Affine1Jet::DivisionByZeroError();
  }

  // First, compute the "Taylor error".
  double error = fabs(d) / (fabs(w._f0) - ((fabs(w._df1) + fabs(w._df2)) +
			   (fabs(w._df2) + w._error))) -
    (fabs(d) / fabs(w._f0) +
    (fabs(w._df1) + (fabs(w._df2) + fabs(w._df3))) * (fabs(d) / 
    (fabs(w._f0) * fabs(w._f0))));
  // Then, add the floating point error.
  error += Affine1Jet::EPS_by_2 * ((fabs(d/ w._f0) +
		       (fabs((d * w._df1) / (w._f0 * w._f0)) +
		       2 * (1 + 2 * Affine1Jet::EPS) *
			(fabs(d * w._df1) / fabs(w._f0 * w._f0)))) +
		       ((fabs((d * w._df2) / (w._f0 * w._f0)) +
		       2 * (1 + 2 * Affine1Jet::EPS) *
			 (fabs(d * w._df2) / fabs(w._f0 * w._f0))) +
		       (fabs((d * w._df3) / (w._f0 * w._f0)) +
		       2 * (1 + 2 * Affine1Jet::EPS) *
			(fabs(d * w._df3) / fabs(w._f0 * w._f0)))));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 4 * Affine1Jet::EPS;

  return Affine1Jet(d / w._f0,
		    -d * w._df1 / (w._f0 * w._f0),
		    -d * w._df2 / (w._f0 * w._f0),
		    -d * w._df3 / (w._f0 * w._f0),
		    error
		    );
}

bool operator==( const Affine1Jet & v, const Affine1Jet & w )
{
  // Just test for strict equality of all terms.
  return (v._f0 == w._f0)
    && (v._df1 == w._df1)
    && (v._df2 == w._df2)
    && (v._df3 == w._df3)
    && (v._error == w._error);
}

// The remaining functions are not rational polynomials in their
// arguments, and hence computing them rigorously is a bit more involved.

Affine1Jet Power( const Affine1Jet & v, int p )
{
  if( p == 0 ){
    // Check that we're not computing 0^0.
    if( v.mayContainZero() ){
      throw Affine1Jet::ZeroToTheZeroError();
    }
    return Affine1Jet(1.0);
  }

  if( p < 0 ){
    return Power(1.0 / v, -p);
  }
  if( p == 1 ){
    return v;
  }

  // It would be nice to compute this in a more direct manner
  // that doesn't cause the error term to balloon, but for now we'll
  // just try to multiply the power out in an efficient way. (By
  // 'efficient' here I mean 'using the fewest multiplications'.)

  int half_p = p / 2;
  Affine1Jet temp = Power(v, half_p);

  if( p % 2 == 1 ){
    return temp * (temp * v);
  } else {
    return temp * temp;
  }
}

Affine1Jet Log( Affine1Jet v )
{
  // Logarithm is obviously not a rational polynomial. However, its
  // derivatives are all rational polynomials. So to compute a
  // "rigorous" logarithm, we use a Taylor approximation. The
  // difference between log and the approximation (which is bounded
  // above thanks to Taylor's theorem) is included in the resulting
  // error term.
  
  // Can't take the log of zero.
  if( v.mayContainZero() ){
    throw Affine1Jet::LogZeroError();
  }

  // This is tricky. First, make sure we aren't taking the log
  // of a negative number. I.e., check to see if:
  //  v._f0 - sum(|v._dfi|) - v._error <= 0

  double diameter_est = (fabs(v._df1) + fabs(v._df2)) + (fabs(v._df3) + v._error);
  if( v._f0 <= (1.0 + 2 * Affine1Jet::EPS) * diameter_est ){
    throw Affine1Jet::LogIsComplexError();
  }

  // Since we're only using a crude polynomial approximation to log,
  // it helps to perform some elaborate chicanery to try and ensure
  // that the argument is close to 1.
  // Note that RHO is chosen to be an exact floating-point value.
  static const double RHO = 9. / 8;
  static const Affine1Jet LOG_RHO(0.11778303565638345454,
				  0., 0., 0., Affine1Jet::EPS);
  double center_log = log(v._f0) / log(RHO);
  int num_factors = (int) floor(fabs(center_log));
  if( center_log > 0.0 ){
    for( int i=0; i<num_factors; i++ ){
      v /= RHO;
    }
  } else if( center_log < 0.0 ){
    for( int i=0; i<num_factors; i++ ){
      v *= RHO;
    }
  }
  
  // The computation below depends on a Taylor approximation of log
  // around the point x=1, so to compute the error term correctly we
  // need to know if 1 is less than all points in the range of v.
  // I.e. we need to know if v._f0 - sum(|v._dfi|) - v.error <= 1.
  double size = (fabs(v._df1) + fabs(v._df2)) + (fabs(v._df3) + v._error);
  bool mightnt_exceed_one =
    v._f0 <= (1.0 + 3 * Affine1Jet::EPS) * (size + 1.0);

  // We're using the equation log(x) == (x-1)-(x-1)^2/2 +
  // (x-1)^3/(3*c^3) where c is between 1 and x. We choose a
  // worst-case scenario for c. 

  // Compute the "Taylor error".
  double error;
  double cubic = fabs(v._f0 - 1.0) + size;
  if( mightnt_exceed_one ){
    double c = v._f0 - size;
    error = ((v._error + (fabs(v._f0 - 1.0) * v._error)) + 0.5*(size * size)) +
      (cubic * cubic) * (cubic / ((3.0 * c) * (c * c)));
  } else {
    error = ((v._error + (fabs(v._f0 - 1.0) * v._error)) + 0.5*(size * size)) +
      (cubic * cubic) * (cubic / 3.0);
  }

  // Next, add the floating point error.
  error += Affine1Jet::EPS_by_2 * ((((fabs(v._f0 - 1.0) +
			  0.5 * fabs((v._f0 - 1.0) * (v._f0 - 1.0))) +
			 (fabs((v._f0 - 1.0) - 0.5 * ((v._f0 - 1.0) * (v._f0 - 1.0))) +
			  fabs(v._df1 * (2.0 - v._f0)))) +
			((fabs(v._df2 * (2.0 - v._f0)) +
			  fabs(v._df3 * (2.0 - v._f0))) +
			 fabs(v._df1) * fabs(2.0 - v._f0))) +
		       ((fabs(v._df2) * fabs(2.0 - v._f0) +
			 fabs(v._df3) * fabs(2.0 - v._f0)) +
			(1.0 + 2 * Affine1Jet::EPS) *
			(fabs(v._f0 - 1.0) * fabs(v._f0 - 1.0))));

  // Finally, account for the error from computing the errors.
  if( mightnt_exceed_one ){
    error *= 1.0 + 6 * Affine1Jet::EPS;
  } else {
    error *= 1.0 + 5 * Affine1Jet::EPS;
  }

  Affine1Jet result((v._f0 - 1.0) - 0.5 * ((v._f0 - 1.0) * (v._f0 - 1.0)),
		    v._df1 * (2.0 - v._f0),
		    v._df2 * (2.0 - v._f0),
		    v._df3 * (2.0 - v._f0),
		    error);
  
  // Undo the changes we made to v to ensure that v was close to 1:
  if( center_log > 0.0 ){
    result += (LOG_RHO * num_factors);
  } else if( center_log < 0.0 ){
    result -= (LOG_RHO * num_factors);
  }

  return result;
}

Affine1Jet Max0( const Affine1Jet & v )
{
  // We wish to compute an Affine1Jet corresponding to Max(v,0). But
  // if 0 is in the range of v to begin with, then Max(v,0) is very
  // much not a linear function. The best we can do is approximate
  // Max(v,0) with a constant function and use a very large error
  // term, and hope that's good enough.
  if( v.mayContainZero() ){
    double size = v._f0 + ((fabs(v._df1)+fabs(v._df2))+(fabs(v._df3)+v._error));
    size *= 1 + 3 * Affine1Jet::EPS;
    size /= 2; // Exact operation

    return Affine1Jet(size, 0.0, 0.0, 0.0, size);
  }

  // If 0 isn't in the range of v, things are much simpler.

  if( v._f0 >= 0.0 ){
    // Note that v._f0 == 0 should actually be covered by the previous
    // case.
    return v;
  }

  // At this point, the range of v is strictly below 0.
  return Affine1Jet(0.0, 0.0, 0.0, 0.0, 0.0);
}

Affine1Jet ArcTan( Affine1Jet v )
{
  // Like the logarithm, all of the derivatives of ArcTan are rational
  // polynomials. So we will use a Taylor approximation to compute the
  // arctangent and use Taylor's theorem to bound the difference
  // between the arctangent and the approximation.

  // ArcTan is odd, might as well use the symmetry.
  bool negated = false;
  if( v._f0 < 0 ){
    negated = true;
    v = -v;
  }

  // Since we're only using a crude polynomial approximation to arctan
  // we prefer to deal with arguments as close to zero as
  // possible. We start with the formula
  //   ArcTan(a) + ArcTan(b) = ArcTan((a+b)/(1-a*b))
  // Let c = (a+b)/(1-a*b) and solve for b:
  //   ArcTan(c) = ArcTan(a) + ArcTan((c-a)/(a*c+1))
  // If c is positive and a is a positive constant less than c then
  // the second argument on the right will be smaller than c. Repeat
  // until you end up with an argument smaller than a.
  // Currently as a constant I use a number with an exact binary
  // representation which is smaller than tan(Pi/12).
  static const double RHO = 137. / 512;
  static const Affine1Jet ARCTAN_RHO(0.26145314506663815251,
				     0., 0., 0., Affine1Jet::EPS);
  int num_translations = 0;
  while( v._f0 > RHO ){
    num_translations++;
    v = (v-RHO) / (v*RHO+1);
  }

  // We use the equation arctan(x) == x-x^3/3 +
  // x^4*(c-2*c^3)/(2*(c^2+1)^4) where c is between 0 and x, and
  // choose a worst-case scenario for c.

  // To find the worst-case scenario for c, we need to know whether or
  // the range of |v| extends to the right of the global maximum of
  // the function (c-2*c^3)/(2*(c^2+1)^4). This isn't pretty, but it
  // works.
  double size = (fabs(v._df1) + fabs(v._df2)) + (fabs(v._df3) + v._error);
  bool includes_max =
    300466. / 1048576 <= (1.0 + 3 * Affine1Jet::EPS) * (fabs(v._f0) + size);

  // Now we can compute the "Taylor error".
  double error;
  error = (v._error + v._error * fabs(v._f0 * v._f0)) +
    (fabs(v._f0) * (size * size) + (size * size) * (size / 3.0));
  if( includes_max ){
    double c = 91575. / 1048576;
    double c2p1 = c * c + 1.0;
    error += ((((fabs(v._f0) + size) * (fabs(v._f0) + size)) *
	       ((fabs(v._f0) + size) * (fabs(v._f0) + size))) *
	      ((c - (2.0 * c) * (c * c)) / 2.0)) /
      ((c2p1 * c2p1) * (c2p1 * c2p1));
  } else {
    double c = fabs(v._f0) + size;
    double c2p1 = c * c + 1.0;
    error += (((c * c) * (c * c)) * ((c - (2.0 * c) * (c * c)) / 2.0)) /
      ((c2p1 * c2p1) * (c2p1 * c2p1));
  }

  // Next, add the floating point error.
  error += Affine1Jet::EPS_by_2 * (((2 * (1 + 2 * Affine1Jet::EPS) *
				     fabs(v._f0 * v._f0) * fabs(v._f0 / 3.0) +
				     fabs((v._f0 * v._f0) * (v._f0 / 3.0))) +
				    (fabs(v._f0 - (v._f0 * v._f0) * (v._f0 / 3.0)) +
				     fabs(v._df1) * fabs(v._f0 * v._f0))) +
				   (((fabs(v._df1 * (v._f0 * v._f0)) +
				      fabs(v._df1 - v._df1 * (v._f0 * v._f0))) +
				     (fabs(v._df2) * fabs(v._f0 * v._f0) +
				      fabs(v._df2 * (v._f0 * v._f0)))) +
				    ((fabs(v._df2 - v._df2 * (v._f0 * v._f0)) +
				      fabs(v._df3) * fabs(v._f0 * v._f0)) +
				     (fabs(v._df3 * (v._f0 * v._f0)) +
				      fabs(v._df3 - v._df3 * (v._f0 * v._f0))))));

  // Finally, account for the error from computing the errors.
  if( includes_max ){
    error *= 1.0 + 6 * Affine1Jet::EPS;
  } else {
    error *= 1.0 + 7 * Affine1Jet::EPS;
  }

  Affine1Jet result(v._f0 - (v._f0 * v._f0) * (v._f0 / 3.0),
		    v._df1 - v._df1 * (v._f0*v._f0),
		    v._df2 - v._df2 * (v._f0*v._f0),
		    v._df3 - v._df3 * (v._f0*v._f0),
		    error);

  // Undo the transformations that we performed to get the argument
  // close to zero.
  while( num_translations > 0 ){
    result += ARCTAN_RHO;
    num_translations--;
  }

  if( negated ){
    result = -result;
  }

  return result;
}


==> anc/eleven-torsion/rigorous_volume/AJet.H <==
/* AJet.h
 *
 * Written by: Peter Milley
 *
 * An Affine1Jet represents a set of functions f with domain the
 * standard cube in R^3 (i.e. the cube {|x|<=1, |y|<=1, |z|<=1}), such
 * that |f(v)-f0-(df1,df2,df3).v| < error for all v and f.
 */

#ifndef _AJet_h_
#define _AJet_h_

#include <math.h> // for fabs, log

class Affine1Jet
{
public:
  // Constructors and destructors
  Affine1Jet( double f0, double df1=0, double df2=0, double df3=0,
	      double e=0 );
  Affine1Jet();
  Affine1Jet( const Affine1Jet & );
  Affine1Jet & operator= ( const Affine1Jet & );

  ~Affine1Jet() { }; // empty

  // Useful constants
  static const double EPS;
  static const double EPS_by_2;

  // Exception classes.
  class DivisionByZeroError {
  public:
    DivisionByZeroError() {} // empty;
  };
  class ZeroToTheZeroError {
  public:
    ZeroToTheZeroError() {} // empty;
  };
  class LogZeroError {
  public:
    LogZeroError() {} // empty;
  };
  class LogIsComplexError {
  public:
    LogIsComplexError() {} // empty;
  };

  // Access functions
  inline double center() const;
  inline double size() const;
  inline double slope( int ) const;
  inline double error() const;

  // Some "arithmetic functions" defined specially.
  Affine1Jet & squeezeLeft( int index );
  Affine1Jet & squeezeRight( int index );
  Affine1Jet & flatten();

  // Arithmetic assignment operators.
  Affine1Jet & operator+= ( const Affine1Jet & );
  Affine1Jet & operator+= ( double );
  Affine1Jet & operator-= ( const Affine1Jet & );
  Affine1Jet & operator-= ( double );
  Affine1Jet & operator*= ( const Affine1Jet & );
  Affine1Jet & operator*= ( double );
  Affine1Jet & operator/= ( const Affine1Jet & );
  Affine1Jet & operator/= ( double );

  // A test function. Returns true if every point in the range of the
  // jet is greater than the given argument.
  // Not defined as an operator; the semantics aren't quite right.
  bool trulyGreaterThan( double d ) const;
  bool trulyGreaterThan( const Affine1Jet & w ) const;

  // Arithmetic operators.
  friend Affine1Jet operator+ ( const Affine1Jet &, const Affine1Jet & );
  friend Affine1Jet operator+ ( const Affine1Jet &, double );
  friend Affine1Jet operator+ ( double, const Affine1Jet & );

  friend Affine1Jet operator- ( const Affine1Jet &, const Affine1Jet & );
  friend Affine1Jet operator- ( const Affine1Jet &, double );
  friend Affine1Jet operator- ( double, const Affine1Jet & );

  friend Affine1Jet operator- ( const Affine1Jet & );

  friend Affine1Jet operator* ( const Affine1Jet &, const Affine1Jet & );
  friend Affine1Jet operator* ( const Affine1Jet &, double );
  friend Affine1Jet operator* ( double, const Affine1Jet & );

  friend Affine1Jet operator/ ( const Affine1Jet &, const Affine1Jet & );
  friend Affine1Jet operator/ ( const Affine1Jet &, double );
  friend Affine1Jet operator/ ( double, const Affine1Jet & );

  // Test for equality. Nothing approximate here; this is exact equality.
  friend bool operator==( const Affine1Jet &, const Affine1Jet & );

  // Other useful mathematical functions.
  friend Affine1Jet Power ( const Affine1Jet &, int );
  friend Affine1Jet Log ( Affine1Jet );
  friend Affine1Jet Max0 ( const Affine1Jet & );

  friend Affine1Jet ArcTan ( Affine1Jet );

private:
  bool mayContainZero() const;

  double _f0;
  double _df1, _df2, _df3;
  double _error;
  double _size;
};

#include "AJet.inline"

#endif // _AJet_h_


==> anc/eleven-torsion/rigorous_volume/AJet.inline <==
/* AJet.inline
 *
 * Written by: Peter Milley
 */

double
Affine1Jet::center() const
{
  return _f0;
}

double
Affine1Jet::size() const
{
  return fabs(_df1)+fabs(_df2)+fabs(_df3);
}

double
Affine1Jet::slope( int i ) const
{
  if( i==1 ) return _df1;
  if( i==2 ) return _df2;
  if( i==3 ) return _df3;
  return 0.0;
}

double
Affine1Jet::error() const
{
  return _error;
}


==> anc/eleven-torsion/rigorous_volume/Makefile <==
# Written by: Peter Milley

# A word about the compiler options below: it is VERY IMPORTANT that
# the compiler does NOT try to optimize the arithmetic expressions in
# AJet.C. The error estimates for all of the operations defined in
# AJet.C depend on the height of the expression trees used to compute
# the results of those operations. Rearranging those expressions to
# optimize them make the error estimates invalid.
#
# That is why I've used the -O0 compiler flag below, even though
# that's technically the default anyway: to remind myself NOT to try
# and optimize the code.
#
# This is only a requirement for AJet.C, so if you absolutely have to
# turn on optimizations for Position.o, area_jets.o, and
# area_jets_bdry.o you may do so...just remember to compile AJet.o
# separately without optimizations and you should be fine.

COPTS=-ggdb -O0 -Wall -fexceptions
CPP=g++

.SUFFIXES: .o .m .C

.C.o:
	$(CPP) $(COPTS) -c ${@:o=C}

all: rigorous_volume

rigorous_volume: rigorous_volume.o AJet.o
	$(CPP) $(COPTS) -o rigorous_volume rigorous_volume.o AJet.o

clean:
	rm *.o


==> anc/eleven-torsion/rigorous_volume/README.txt <==
rigorous_volume.C

Written by: Peter Milley

Usage: rigorous_volume vol input_file

This program reads Snap triangulation data along with the delta
constant computed by Harriet Moser's algorithm from "input_file" and
uses them to rigorously determine whether or not the volume of the
manifolds thus describes are greater than "vol".

Output: for each line in "input_file" the program will print either
"Manifold N:Okay" if it can determine that the volume is strictly
greater than "vol", or "Manifold N:Not Okay" otherwise (where N is the
index of the corresponding manifold in the input file).

Five input files are provided:

"volumes.input": fillings on two-cusped manifolds. Test with
"vol"=2.848.

"m019_volume_input": alternate triangulation of m019. Test with
"vol"=2.848. (There are triangulations of m019 present in
"volumes.input", but for those triangulations the program cannot
guarantee sufficient volume due to floating-point error.)

"one_cusped_volumes.input": fillings on one-cusped manifolds. Test
with "vol"=0.943.

"vol2_volume.input": an alternate triangulation of Vol2. Test with
"vol"=0.943.

"vol3_cover_volume.input": a positively-oriented triangulation of a
two-fold cover of Vol3. (Harriet Moser's algorithm, and hence this
program, only work with positively oriented ideal triangulations.)
Test with "vol"=1.886.

Note copies of these sample files and instructions on how to recreate
them are in the "twocusped/volume_comp/", "onecusped/volume_comp/",
and "onecusped/vol3/" directories.


==> anc/eleven-torsion/rigorous_volume/rigorous_volume.C <==
/* rigorous_volume.C
 *
 * Determine rigorous lower bounds on the volume of a hyperbolic
 * manifold given shape data for an ideal triangulation and the error
 * term \delta determined by Moser's algorithm.
 */

#include <iostream>
#include <cstdlib>
#include <fstream>
#include <sstream>
#include <string>
#include <vector>
#include <cmath>
#include "AJet.H"

using namespace std;

static const string USAGE="Usage: rigorous_volume vol input_file";
static const string FILE_NOT_FOUND="Error, unable to open ";
static const string BAD_EOF="Error, unexpected EOF";
static const string FORMAT_ERR="Badly formatted input at line ";

static const Affine1Jet Pi(M_PI, 0.0, 0.0, 0.0, 2*Affine1Jet::EPS);

class FormatException
{
public:
  FormatException() {} // empty
};

bool ParseLine( string line, vector<double> & params )
{
  bool result = true;
  stringstream ss(line);
  vector<double>::iterator insert_point = params.end();
  double real, imag;

  try {
    ss.ignore(1);
    while( !ss.eof() ){
      ss >> real;
      if( !ss.good() ){
	throw FormatException();
      }
      ss.ignore(3);
      ss >> imag;
      if( !ss.good() ){
	throw FormatException();
      }
      ss.ignore(2);
      params.push_back(real);
      params.push_back(imag);
      if( ss.peek() == ']' ){
	break;
      } else {
	ss.ignore(2);
      }
    }
  } catch( FormatException ){
    params.erase(insert_point, params.end());
    result = false;
  }

  return result;
}

Affine1Jet Lobachevsky( Affine1Jet & theta )
{
  if( theta.trulyGreaterThan(Pi/2.0) ){
    Affine1Jet translated = theta-Pi;
    return Lobachevsky(translated);
  }
  if( (-theta).trulyGreaterThan(Pi/2.0) ){
    Affine1Jet translated = theta+Pi;
    return Lobachevsky(translated);
  }
  if( theta.center() < 0.0 ){
    Affine1Jet negtheta = -theta;
    return -Lobachevsky(negtheta);
  }

  static const int NUM_COEFFS=30;
  static const double LOBCOEF[NUM_COEFFS] = {
    5.4831135561607547882413838888201e-1,
    1.0823232337111381915160036965412e-1,
    4.8444907713545197129262758561472e-2,
    2.7891037672165120538296812180796e-2,
    1.8199901365960328824311744707278e-2,
    1.2823667776324462157674846128817e-2,
    9.5243928393815114745643670962394e-3,
    7.3530535460250636167039159668208e-3,
    5.8479755397266959054962366178048e-3,
    4.7619093045811136799814912001842e-3,
    3.9525701124525799515137944808229e-3,
    3.3333335320272968375315987081340e-3,
    2.8490028914574211634331659107080e-3,
    2.4630541963678177950454607261557e-3,
    2.1505376364114568439132649094016e-3,
    1.8939393943803620897114593734851e-3,
    1.6806722690053911275277764855335e-3,
    1.5015015015233512340706336099638e-3,
    1.3495276653220485553945730785293e-3,
    1.2195121951230603594927151084491e-3,
    1.1074197120711266596728487987281e-3,
    1.0101010101010675186059356321779e-3,
    9.2506938020352840967144128733280e-4,
    8.5034013605442478972252664720549e-4,
    7.8431372549019677504189889653457e-4,
    7.2568940493468811469129541350086e-4,
    6.7340067340067343805464730535677e-4,
    6.2656641604010025932192218654462e-4,
    5.8445353594389246257711686275038e-4,
    5.4644808743169398954500641421420e-4
  };

  Affine1Jet result(0.0);
  Affine1Jet theta_over_pi_squared = (theta/Pi)*(theta/Pi);
  if( ! (-theta_over_pi_squared).trulyGreaterThan(-0.5) ){
    cerr << "Warning, Lobachevsky function may not be rigorous.";
    cerr << endl;
  }
  Affine1Jet product(1.0);
  Affine1Jet coeff;
  Affine1Jet term;
  int coeff_index = 0;
  do {
    product *= theta_over_pi_squared;
    coeff = Affine1Jet(LOBCOEF[coeff_index++], 0.0, 0.0, 0.0,
		       Affine1Jet::EPS);
    term = coeff * product;
    if( (-term).trulyGreaterThan( -Affine1Jet::EPS ) ){
      // Assuming that (theta/Pi)^2 isn't too large (see warning
      // above) the sum of the remaining terms is guaranteed to be
      // less than 2*EPS. So we cut off the summation.
      result += Affine1Jet(0.0, 0.0, 0.0, 0.0, 2*Affine1Jet::EPS);
      break;
    }
    result += term;
  } while( coeff_index < NUM_COEFFS );

  if( coeff_index == NUM_COEFFS ){
    cerr << "Need more Lobachevsky coefficients!" << endl;
  }

  result -= Log(theta*2.0);
  result += 1.0;
  result *= theta;
  return result;
}

Affine1Jet ComputeVolume( vector<double> & params, double delta )
{
  int num_tets = params.size() / 2;
  Affine1Jet result(0.0);
  Affine1Jet real_part, imag_part;
  Affine1Jet term;
  Affine1Jet theta[3];
  double safety_margin = 10*fabs(delta);

  for( int i=0; i<num_tets; i++ ){
    real_part = Affine1Jet(params[2*i], delta, 0.0, 0.0, Affine1Jet::EPS);
    imag_part = Affine1Jet(params[2*i+1], 0.0, delta, 0.0, Affine1Jet::EPS);

    // Make some attempt to calculate the angles in a "smart" way,
    // where "smart" means "not dividing by anything that's too close
    // to zero".
    if( (real_part-1.0).trulyGreaterThan(safety_margin) ){
      theta[0] = ArcTan(imag_part / real_part);
      theta[1] = Pi - ArcTan(imag_part / (real_part - 1.0));
    } else if( real_part.trulyGreaterThan(safety_margin) &&
	       (-real_part+1.0).trulyGreaterThan(safety_margin) ){
      theta[0] = ArcTan(imag_part / real_part);
      theta[1] = -ArcTan(imag_part / (real_part - 1.0));
    } else if( (-real_part).trulyGreaterThan(safety_margin) ){
      theta[0] = Pi + ArcTan(imag_part / real_part);
      theta[1] = -ArcTan(imag_part / (real_part - 1.0));
    } else { // HACK ALERT: we're assuming imag_part > 0
      theta[0] = (Pi/2) - ArcTan(real_part / imag_part);
      theta[1] = (Pi/2) + ArcTan((real_part - 1.0) / imag_part);
    }
    theta[2] = Pi - (theta[0]+theta[1]);

    term = Lobachevsky(theta[0]);
    term += Lobachevsky(theta[1]);
    term += Lobachevsky(theta[2]);

    // Sadly we can't just add "term" to "result". "term" depends on
    // the two variables associated to a single tetrahedron; adding
    // "term" to "result" would imply that "result" depends on those
    // two variables, when in fact "result" depends on
    // 2*num_tets variables (which we can't properly represent with
    // Affine1Jets). The flatten() function eliminates this unstated
    // dependency, but at the cost of accuracy.
    result += term.flatten();
  }

  return result;
}

int main( int argc, char *argv[] )
{
  // Argument checking
  if( argc != 3 ){
    cerr << USAGE << endl;
    exit(-1);
  }

  ifstream input_file(argv[2]);
  if( !input_file ){
    cerr << FILE_NOT_FOUND << argv[1] << endl;
    exit(-1);
  }

  string current_line;
  vector<double> params;
  Affine1Jet volume_jet;
  double delta;
  double vol_limit;
  int line_no;

  {
    stringstream vol_stream(argv[1]);
    vol_stream >> vol_limit;
  }

  line_no = 0;
  while( !input_file.eof() ){
    // Read in and parse the tetrahedron shapes
    getline(input_file, current_line);
    line_no++;
    if( current_line.length() == 0 ){
      continue;
    }
    if( !ParseLine(current_line, params) ){
      cerr << FORMAT_ERR << line_no << endl;
      getline(input_file, current_line);
      line_no++;
      continue;
    }

    // Read in the Moser \delta parameter
    if( input_file.eof() ){
      cerr << BAD_EOF << endl;
      exit(-1);
    }
    getline(input_file, current_line);
    line_no++;
    {
      stringstream ss(current_line);
      ss >> delta;
      if( ss.bad() || ss.fail() ){
	cerr << FORMAT_ERR << line_no << endl;
	continue;
      }
    }

    // Pass the data to the volume computing function
    try {
      volume_jet = ComputeVolume(params, delta);
      cout << "Manifold " << line_no/2 << ':';
      if( volume_jet.trulyGreaterThan(vol_limit) ){
	// if( volume_jet.trulyGreaterThan(2.848) ){
	// if( volume_jet.trulyGreaterThan(0.943) ){
	cout << "Okay.";
      } else {
	cout << "Not okay.";
      }
      cout << endl;
    } catch( Affine1Jet::LogZeroError ){
      cout << "Manifold " << line_no/2 << ':';
      cout << " a LogZeroError occured." << endl;
      cerr << "Manifold " << line_no/2 << ':';
      cerr << " a LogZeroError occured." << endl;
    } catch( Affine1Jet::DivisionByZeroError ){
      cout << "Manifold " << line_no/2 << ':';
      cout << " a DivisionByZero occured." << endl;
      cerr << "Manifold " << line_no/2 << ':';
      cerr << " a DivisionByZero occured." << endl;
    }
      
    params.clear();
  }
  input_file.close();

  exit(0);
}


==> anc/eleven-torsion/rigorous_volume/volumes.input <==
[0.5887772597357445805060454381 + 1.013520405292509173832166396*I, 0.4246588144032211064864063541 + 0.7266111936364689103581355126*I]~
0.00239663552490392798475018224642729084026782623197687828614953978674165873966593749417682861346197471793981265900286433832863242244566459210157032451428784914301263086750613155672530114965382503330613607436242048
[0.7718333809472525692066742070 + 0.9945830239588546081028671949*I, 0.2703418465471545817917747411 + 0.7133402951585484450883884334*I]~
0.0146205900993925136028580258126227641087765486856097968010021260943955231586188922506200825375308471994757890017912643903620315436800969031734463345163545776631945755444325772410375745438034964616360209604693143
[0.6641492711792514821787880932 + 0.8581596336598318647189014165*I, 0.3358507288207485178212119068 + 0.8581596336598318647189014165*I]~
0.00244684162092304160217796105596687500573016348636507768522093830478323139684042833970937685155207954644231839397347739758160275570739231927760675198147251104584982184339220179043128498966836674513753951614564487
[0.7296581534528454182082252589 + 0.7133402951585484450883884334*I, 0.2281666190527474307933257930 + 0.9945830239588546081028671949*I]~
0.00266395217956960292933221780456000918718254757516075152811658982726170491399670204930862505399213099349827745491029078875411667781346657453157140499021277436605302894804062010491373109081261924679094354353682728
[0.5000000000000000000000000000 + 0.6064488476018894180212339215*I, 0.5000000000000000000000000000 + 1.169913961284748813444069752*I]~
0.00208032858314655890560459705818984898968347695984036029130931954916224258171828313710762514821796023669110560628273293481305686918260799304502502008069995909059375527383795562555466612952692704827412460481096535
[0.5753411855967788935135936459 + 0.7266111936364689103581355126*I, 0.4112227402642554194939545619 + 1.013520405292509173832166396*I]~
0.00144033789617707374699182934827028261831607983270078872603731134106871534202456791057246497953480963934873437958507711881170885774154362849605954021761527464131204795696501877416371203195768969960781048416592979
[0.6126815784116135478226469154 + 0.7838976844819991440421602434*I, 0.5040314274604981445810264806 + 0.7363615451230989669297567764*I]~
0.00308605672516297774432749807931822645452278394483167707210463623072986576201833651203286743969832178684426094448984622519021806358129191291117859145774009769615541250929022424753285437953157499392429082822894233
[0.5963525921400419914768137464 + 0.7512303139311112174050049116*I, 0.4735259255374901157287085376 + 0.7248647018105588806205806651*I]~
0.00217191756102308075103458023321103752747633957016593481841532412209058873038700000773375565018651687580777373342675956026503382432148542964383278096328928060946162498599873989403484483995831644527449664403178257
[0.5640179222559052426187816512 + 0.7287780541884726785657302506*I, 0.4359820777440947573812183488 + 0.7287780541884726785657302506*I]~
0.00156070018545925378889107234892466589529347313812094279749886814260322693912561520977059914708470150697821451186386769690001181029161907133056796955915030379136380260803562292994493336473994342582628780395652399
[0.2047324132162617052080059751 + 0.6062585796598422407152374351*I, -0.2211061066130330381245315246 + 0.9752497575587630300193168638*I]~
0.00255976856863226881438845627675257973279976148312623437569623237515495334742088722049311394555379001025019565612698111756633966745182808974836301203055160981937026088896546840117631825489937710867468426468020606
[0.5264740744625098842712914624 + 0.7248647018105588806205806651*I, 0.4036474078599580085231862536 + 0.7512303139311112174050049116*I]~
0.00120208784453221325547228398371310542361831191891166312064027079012030447258607199210076102344019405731203902861311628225622512757838698809405856862936638501708890892615556331264709058098373980035441234384500638
[0.4959685725395018554189735194 + 0.7363615451230989669297567764*I, 0.3873184215883864521773530846 + 0.7838976844819991440421602434*I]~
0.000982999721662101575759123447789425362365850716392485129565323617964542721439223540502563363949389117725871806288157909163285835641206654778824808544448483278228119000242053657143071295127794261066437620306123128


==> anc/eleven-torsion/rigorous_volume/volumes.output <==
Manifold 1:Okay.
Manifold 2:Okay.
Manifold 3:Okay.
Manifold 4:Okay.
Manifold 5:Okay.
Manifold 6:Okay.
Manifold 7:Okay.
Manifold 8:Okay.
Manifold 9:Okay.
Manifold 10:Not okay.
Manifold 11:Okay.
Manifold 12:Okay.


==> anc/eleven-torsion/smallcalculator.py <==

#run in snappy
import math
import snappy

def gcd(a,b):
        while b != 0:
            rem = a % b
            a = b
            b = rem
        return a

#here's a dictionary that converts snappea notation into snap notation
moms = ['m003','m004','m006','m007','m009','m010','m011','m015','m016','m017']
snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}

#length_bound Calculates upper bound for the length of a slope s such that
#filling cusped manifold 'manifold' along s results in volume less than 'bound' using
#Futer-Kalfagianni-Purcell
def length_bound(manifold, bound): 
    return 2*math.pi / math.sqrt(1 - (bound/manifold.volume())**(2.0/3.0))

#length of p,q curve in manifold
def length( p, q , manifold):
    C = manifold.cusp_neighborhood()
    r = C.translations()[0]
    s = C.translations()[1]
    x = r.real
    y = r.imag
    u = s.real
    v = s.imag
    return math.sqrt((p*x+q*u)**2 + (p*y+q*v)**2)
	 
#small_filling_params Finds filling parameters (p,q) such that filling cusped manifold 'manifold' along
#(p,q) curve gives orbifold of volume less than 'bound' with singular locus a
#knot labeled 'order'
def small_filling_params_of_order(manifold, bound, order):
    params = []
    C = manifold.cusp_neighborhood()
    r = C.translations()[0]
    s = C.translations()[1]
    t = length_bound(manifold, bound)
    a = t/math.sqrt((r.real)**2 + (r.imag)**2)
    b = t/math.sqrt((s.real)**2 + (s.imag)**2)
    for p in range(-int(math.ceil(a)),int(math.ceil(a))):
        for q in range(-int(math.ceil(b)),int(math.ceil(b))):
            if length( p, q, manifold) < t and gcd(p,q)==order:
                params.append((p,q))
    return params

def small_filling_params(manifold, bound):
    params = []
    C = manifold.cusp_neighborhood()
    r = C.translations()[0]
    s = C.translations()[1]
    t = length_bound(manifold, bound)
    a = t/math.sqrt((r.real)**2 + (r.imag)**2)
    b = t/math.sqrt((s.real)**2 + (s.imag)**2)
    for p in range(-int(math.ceil(a)),int(math.ceil(a))):
        for q in range(-int(math.ceil(b)),int(math.ceil(b))):
            if length( p, q, manifold) < t and gcd(p,q) != 1:
                params.append((p,q))
    return params


	
	

#small_volumes returns a list of volumes of hyperbolic results along with the corresponding surgery
#parameters where the volume is the volume of 'manifold' filled along the
#parameter where the parameters are taken over all possible parameters coming
#from small_filling_params(manifold, bound, order)

def small_volumes_of_order(manifold, bound, order):
    params = small_filling_params_of_order(manifold, bound, order)
    small_volumes = []
    for param in params:
        mfld = manifold.copy()
        mfld.dehn_fill(param)
        small_volumes.append([param, mfld.volume(), mfld.solution_type()])
    return small_volumes

def small_shapes_of_order(manifold, bound, order):
    params = small_filling_params_of_order(manifold, bound, order)
    small_volumes = []
    for param in params:
        mfld = manifold.copy()
        mfld.dehn_fill(param)
        small_volumes.append([param, mfld.volume(), mfld.tetrahedra_shapes()])
    return small_volumes

def small_volumes(manifold, bound):
    params = small_filling_params(manifold, bound)
    small_volumes = []
    for param in params:
        mfld = manifold.copy()
        mfld.dehn_fill(param)
        if mfld.volume() < bound:
            small_volumes.append([mfld, mfld.volume(), gcd(param[0],param[1]), mfld.solution_type()])
    return small_volumes
			
#generate list:
def list_small_fillings(bound, listofmanifolds):
    mflds=[]
    data=[]
    for m in listofmanifolds:
        mflds.append(snappy.Manifold(m))
    for m in mflds:
        data.append(small_volumes(m, bound))
    return data

def list_small_fillings_of_order(bound, listofmanifolds, order):
    mflds=[]
    data=[]
    for m in listofmanifolds:
        mflds.append(snappy.Manifold(m))
    for m in mflds:
        data.append([m,small_volumes_of_order(m, bound, order)])
    return data

def list_small_fillings_with_shapes_of_order(bound, listofmanifolds, order):
    mflds=[]
    data=[]
    for m in listofmanifolds:
        mflds.append(snappy.Manifold(m))
    for m in mflds:
        data.append([m,small_shapes_of_order(m, bound, order)])
    return data

def look_for_pos_orient(manifold, p,q):
    i = 0
    while i < 100:
        M = snappy.Manifold(manifold)
        M.randomize()
        M.dehn_fill((p,q))
        if M.solution_type() == 'all tetrahedra positively oriented':
            return M
        i += 1

def generate_snap_files(bound, listofmanifolds, order):
	snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}
	for m in listofmanifolds:
		mfile = open(m+'.snap',"w")
		mfile.write('r c ' + snapnot[m]+'\n')
		mfile.close()
		manif = snappy.Manifold(m)
		params = small_filling_params_of_order(manif, bound, order)
		mfile = open(m+'.snap', "a")
		for p in params:
			mfile.write('sur '+str(p[0])+' '+str(p[1])+' clear sur\n')
		mfile.close()





==> anc/eleven-torsion/snap.results <==
pari initialized
r c 5 3
sur -22 11 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5887772597357445805060454381+1.013520405292509173832166396*I,0.4246588144032211064864063541+0.7266111936364689103581355126*I]~
[0,-22,-33,11,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -11 11 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7718333809472525692066742070+0.9945830239588546081028671949*I,0.2703418465471545817917747411+0.7133402951585484450883884334*I]~
[0,0,-11,11,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -11 22 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6641492711792514821787880932+0.8581596336598318647189014165*I,0.3358507288207485178212119068+0.8581596336598318647189014165*I]~
[0,22,0,22,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 0 11 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7296581534528454182082252589+0.7133402951585484450883884334*I,0.2281666190527474307933257930+0.9945830239588546081028671949*I]~
[0,22,11,11,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 11 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5000000000000000000000000000+0.6064488476018894180212339215*I,0.5000000000000000000000000000+1.169913961284748813444069752*I]~
[0,22,22,0,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 11 11 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5753411855967788935135936459+0.7266111936364689103581355126*I,0.4112227402642554194939545619+1.013520405292509173832166396*I]~
[0,44,33,11,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 4
sur -22 11 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6126815784116135478226469154+0.7838976844819991440421602434*I,0.5040314274604981445810264806+0.7363615451230989669297567764*I]~
[-22,-22,0,22,20;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur -11 11 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5963525921400419914768137464+0.7512303139311112174050049116*I,0.4735259255374901157287085376+0.7248647018105588806205806651*I]~
[-11,-22,0,33,20;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 0 11 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5640179222559052426187816512+0.7287780541884726785657302506*I,0.4359820777440947573812183488+0.7287780541884726785657302506*I]~
[0,-22,0,44,20;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 11 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.2047324132162617052080059751+0.6062585796598422407152374351*I,-0.2211061066130330381245315246+0.9752497575587630300193168638*I]~
[11,0,0,11,-2;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 11 11 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5264740744625098842712914624+0.7248647018105588806205806651*I,0.4036474078599580085231862536+0.7512303139311112174050049116*I]~
[11,-22,0,55,20;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 22 11 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.4959685725395018554189735194+0.7363615451230989669297567764*I,0.3873184215883864521773530846+0.7838976844819991440421602434*I]~
[22,-22,0,66,20;2,-1,-1,2,0;-2,1,1,-2,0]


==> anc/eleven-torsion/snapoutfile <==
pari initialized
r c 5 3
sur -22 11 pr ac sh pr -pa fi clear sur
[0.5887772597357445805060454381+1.013520405292509173832166396*I,0.4246588144032211064864063541+0.7266111936364689103581355126*I]~
[0,-22,-33,11,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -11 11 pr ac sh pr -pa fi clear sur
[0.7718333809472525692066742070+0.9945830239588546081028671949*I,0.2703418465471545817917747411+0.7133402951585484450883884334*I]~
[0,0,-11,11,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -11 22 pr ac sh pr -pa fi clear sur
[0.6641492711792514821787880932+0.8581596336598318647189014165*I,0.3358507288207485178212119068+0.8581596336598318647189014165*I]~
[0,22,0,22,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 0 11 pr ac sh pr -pa fi clear sur
[0.7296581534528454182082252589+0.7133402951585484450883884334*I,0.2281666190527474307933257930+0.9945830239588546081028671949*I]~
[0,22,11,11,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 11 0 pr ac sh pr -pa fi clear sur
[0.5000000000000000000000000000+0.6064488476018894180212339215*I,0.5000000000000000000000000000+1.169913961284748813444069752*I]~
[0,22,22,0,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 11 11 pr ac sh pr -pa fi clear sur
[0.5753411855967788935135936459+0.7266111936364689103581355126*I,0.4112227402642554194939545619+1.013520405292509173832166396*I]~
[0,44,33,11,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 4
sur -22 11 pr ac sh pr -pa fi clear sur
[0.6126815784116135478226469154+0.7838976844819991440421602434*I,0.5040314274604981445810264806+0.7363615451230989669297567764*I]~
[-22,-22,0,22,20;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur -11 11 pr ac sh pr -pa fi clear sur
[0.5963525921400419914768137464+0.7512303139311112174050049116*I,0.4735259255374901157287085376+0.7248647018105588806205806651*I]~
[-11,-22,0,33,20;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 0 11 pr ac sh pr -pa fi clear sur
[0.5640179222559052426187816512+0.7287780541884726785657302506*I,0.4359820777440947573812183488+0.7287780541884726785657302506*I]~
[0,-22,0,44,20;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 11 0 pr ac sh pr -pa fi clear sur
[0.2047324132162617052080059751+0.6062585796598422407152374351*I,-0.2211061066130330381245315246+0.9752497575587630300193168638*I]~
[11,0,0,11,-2;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 11 11 pr ac sh pr -pa fi clear sur
[0.5264740744625098842712914624+0.7248647018105588806205806651*I,0.4036474078599580085231862536+0.7512303139311112174050049116*I]~
[11,-22,0,55,20;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 22 11 pr ac sh pr -pa fi clear sur
[0.4959685725395018554189735194+0.7363615451230989669297567764*I,0.3873184215883864521773530846+0.7838976844819991440421602434*I]~
[22,-22,0,66,20;2,-1,-1,2,0;-2,1,1,-2,0]


==> anc/eleven-torsion/stripper.py <==
#!/usr/bin/python

#This thing strips out the 'solution type:...' lines.  This is needed to use
#Purcells reworking of moser's algorithm without massive headaches.



snapoutfile = open('snapoutfile', "a")
results = open('snap.results', "r")
lines = results.readlines()
for i in range(len(lines)):
	if not 'solution' in lines[i]:
		snapoutfile.write(lines[i])
results.close()
snapoutfile.close()




==> anc/eleven-torsion/volumecomp/deltas <==
0.00239663552490392798475018224642729084026782623197687828614953978674165873966593749417682861346197471793981265900286433832863242244566459210157032451428784914301263086750613155672530114965382503330613607436242048
0.0146205900993925136028580258126227641087765486856097968010021260943955231586188922506200825375308471994757890017912643903620315436800969031734463345163545776631945755444325772410375745438034964616360209604693143
0.00244684162092304160217796105596687500573016348636507768522093830478323139684042833970937685155207954644231839397347739758160275570739231927760675198147251104584982184339220179043128498966836674513753951614564487
0.00266395217956960292933221780456000918718254757516075152811658982726170491399670204930862505399213099349827745491029078875411667781346657453157140499021277436605302894804062010491373109081261924679094354353682728
0.00208032858314655890560459705818984898968347695984036029130931954916224258171828313710762514821796023669110560628273293481305686918260799304502502008069995909059375527383795562555466612952692704827412460481096535
0.00144033789617707374699182934827028261831607983270078872603731134106871534202456791057246497953480963934873437958507711881170885774154362849605954021761527464131204795696501877416371203195768969960781048416592979
0.00308605672516297774432749807931822645452278394483167707210463623072986576201833651203286743969832178684426094448984622519021806358129191291117859145774009769615541250929022424753285437953157499392429082822894233
0.00217191756102308075103458023321103752747633957016593481841532412209058873038700000773375565018651687580777373342675956026503382432148542964383278096328928060946162498599873989403484483995831644527449664403178257
0.00156070018545925378889107234892466589529347313812094279749886814260322693912561520977059914708470150697821451186386769690001181029161907133056796955915030379136380260803562292994493336473994342582628780395652399
0.00255976856863226881438845627675257973279976148312623437569623237515495334742088722049311394555379001025019565612698111756633966745182808974836301203055160981937026088896546840117631825489937710867468426468020606
0.00120208784453221325547228398371310542361831191891166312064027079012030447258607199210076102344019405731203902861311628225622512757838698809405856862936638501708890892615556331264709058098373980035441234384500638
0.000982999721662101575759123447789425362365850716392485129565323617964542721439223540502563363949389117725871806288157909163285835641206654778824808544448483278228119000242053657143071295127794261066437620306123128


==> anc/eleven-torsion/volumecomp/interleave.pl <==
#!/usr/bin/perl

use strict;

$#ARGV == 1 or die "USAGE: interleave.pl file1 file2\n";

open(my $input1, $ARGV[0]) or die "Unable to open $ARGV[0]!\n";
open(my $input2, $ARGV[1]) or die "Unable to open $ARGV[1]!\n";
my ($line1, $line2);

while(!eof($input1) && !eof($input2)){
    $line1=<$input1>;
    $line2=<$input2>;
    print $line1;
    print $line2;
}
while(<$input1>){
    print;
}
while(<$input2>){
    print;
}
close $input1;
close $input2;


==> anc/eleven-torsion/volumecomp/moseralg.output <==
   realprecision = 211 significant digits (210 digits displayed)
manifold 11 is complete hyperbolic, delta=0.00239663552490392798475018224642729084026782623197687828614953978674165873966593749417682861346197471793981265900286433832863242244566459210157032451428784914301263086750613155672530114965382503330613607436242048
manifold 12 is complete hyperbolic, delta=0.0146205900993925136028580258126227641087765486856097968010021260943955231586188922506200825375308471994757890017912643903620315436800969031734463345163545776631945755444325772410375745438034964616360209604693143
manifold 13 is complete hyperbolic, delta=0.00244684162092304160217796105596687500573016348636507768522093830478323139684042833970937685155207954644231839397347739758160275570739231927760675198147251104584982184339220179043128498966836674513753951614564487
manifold 14 is complete hyperbolic, delta=0.00266395217956960292933221780456000918718254757516075152811658982726170491399670204930862505399213099349827745491029078875411667781346657453157140499021277436605302894804062010491373109081261924679094354353682728
manifold 15 is complete hyperbolic, delta=0.00208032858314655890560459705818984898968347695984036029130931954916224258171828313710762514821796023669110560628273293481305686918260799304502502008069995909059375527383795562555466612952692704827412460481096535
manifold 16 is complete hyperbolic, delta=0.00144033789617707374699182934827028261831607983270078872603731134106871534202456791057246497953480963934873437958507711881170885774154362849605954021761527464131204795696501877416371203195768969960781048416592979
manifold 17 is complete hyperbolic, delta=0.00308605672516297774432749807931822645452278394483167707210463623072986576201833651203286743969832178684426094448984622519021806358129191291117859145774009769615541250929022424753285437953157499392429082822894233
manifold 18 is complete hyperbolic, delta=0.00217191756102308075103458023321103752747633957016593481841532412209058873038700000773375565018651687580777373342675956026503382432148542964383278096328928060946162498599873989403484483995831644527449664403178257
manifold 19 is complete hyperbolic, delta=0.00156070018545925378889107234892466589529347313812094279749886814260322693912561520977059914708470150697821451186386769690001181029161907133056796955915030379136380260803562292994493336473994342582628780395652399
manifold 20 is complete hyperbolic, delta=0.00255976856863226881438845627675257973279976148312623437569623237515495334742088722049311394555379001025019565612698111756633966745182808974836301203055160981937026088896546840117631825489937710867468426468020606
manifold 21 is complete hyperbolic, delta=0.00120208784453221325547228398371310542361831191891166312064027079012030447258607199210076102344019405731203902861311628225622512757838698809405856862936638501708890892615556331264709058098373980035441234384500638
manifold 22 is complete hyperbolic, delta=0.000982999721662101575759123447789425362365850716392485129565323617964542721439223540502563363949389117725871806288157909163285835641206654778824808544448483278228119000242053657143071295127794261066437620306123128
[0m

==> anc/eleven-torsion/volumecomp/shapes <==
[0.5887772597357445805060454381+1.013520405292509173832166396*I,0.4246588144032211064864063541+0.7266111936364689103581355126*I]~
[0.7718333809472525692066742070+0.9945830239588546081028671949*I,0.2703418465471545817917747411+0.7133402951585484450883884334*I]~
[0.6641492711792514821787880932+0.8581596336598318647189014165*I,0.3358507288207485178212119068+0.8581596336598318647189014165*I]~
[0.7296581534528454182082252589+0.7133402951585484450883884334*I,0.2281666190527474307933257930+0.9945830239588546081028671949*I]~
[0.5000000000000000000000000000+0.6064488476018894180212339215*I,0.5000000000000000000000000000+1.169913961284748813444069752*I]~
[0.5753411855967788935135936459+0.7266111936364689103581355126*I,0.4112227402642554194939545619+1.013520405292509173832166396*I]~
[0.6126815784116135478226469154+0.7838976844819991440421602434*I,0.5040314274604981445810264806+0.7363615451230989669297567764*I]~
[0.5963525921400419914768137464+0.7512303139311112174050049116*I,0.4735259255374901157287085376+0.7248647018105588806205806651*I]~
[0.5640179222559052426187816512+0.7287780541884726785657302506*I,0.4359820777440947573812183488+0.7287780541884726785657302506*I]~
[0.2047324132162617052080059751+0.6062585796598422407152374351*I,-0.2211061066130330381245315246+0.9752497575587630300193168638*I]~
[0.5264740744625098842712914624+0.7248647018105588806205806651*I,0.4036474078599580085231862536+0.7512303139311112174050049116*I]~
[0.4959685725395018554189735194+0.7363615451230989669297567764*I,0.3873184215883864521773530846+0.7838976844819991440421602434*I]~


==> anc/eleven-torsion/volumecomp/snap.results <==
pari initialized
r c 5 3
sur -22 11 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5887772597357445805060454381+1.013520405292509173832166396*I,0.4246588144032211064864063541+0.7266111936364689103581355126*I]~
[0,-22,-33,11,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -11 11 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7718333809472525692066742070+0.9945830239588546081028671949*I,0.2703418465471545817917747411+0.7133402951585484450883884334*I]~
[0,0,-11,11,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -11 22 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6641492711792514821787880932+0.8581596336598318647189014165*I,0.3358507288207485178212119068+0.8581596336598318647189014165*I]~
[0,22,0,22,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 0 11 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7296581534528454182082252589+0.7133402951585484450883884334*I,0.2281666190527474307933257930+0.9945830239588546081028671949*I]~
[0,22,11,11,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 11 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5000000000000000000000000000+0.6064488476018894180212339215*I,0.5000000000000000000000000000+1.169913961284748813444069752*I]~
[0,22,22,0,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 11 11 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5753411855967788935135936459+0.7266111936364689103581355126*I,0.4112227402642554194939545619+1.013520405292509173832166396*I]~
[0,44,33,11,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 4
sur -22 11 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6126815784116135478226469154+0.7838976844819991440421602434*I,0.5040314274604981445810264806+0.7363615451230989669297567764*I]~
[-22,-22,0,22,20;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur -11 11 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5963525921400419914768137464+0.7512303139311112174050049116*I,0.4735259255374901157287085376+0.7248647018105588806205806651*I]~
[-11,-22,0,33,20;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 0 11 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5640179222559052426187816512+0.7287780541884726785657302506*I,0.4359820777440947573812183488+0.7287780541884726785657302506*I]~
[0,-22,0,44,20;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 11 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.2047324132162617052080059751+0.6062585796598422407152374351*I,-0.2211061066130330381245315246+0.9752497575587630300193168638*I]~
[11,0,0,11,-2;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 11 11 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5264740744625098842712914624+0.7248647018105588806205806651*I,0.4036474078599580085231862536+0.7512303139311112174050049116*I]~
[11,-22,0,55,20;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 22 11 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.4959685725395018554189735194+0.7363615451230989669297567764*I,0.3873184215883864521773530846+0.7838976844819991440421602434*I]~
[22,-22,0,66,20;2,-1,-1,2,0;-2,1,1,-2,0]


==> anc/eleven-torsion/volumecomp/volumecomp <==
#!/bin/bash

grep "~" snap.results > shapes 
perl -nle 'if( /delta=(.*)/ ){ print $1 }' moseralg.output > deltas
./interleave.pl shapes deltas > volumes.input
perl -pi -e 's/\+/ \+ /g' volumes.input
perl -pi -e 's/,/, /g' volumes.input
cp volumes.input ../rigorous_volume


==> anc/eleven-torsion/volumecomp/volumes.input <==
[0.5887772597357445805060454381 + 1.013520405292509173832166396*I, 0.4246588144032211064864063541 + 0.7266111936364689103581355126*I]~
0.00239663552490392798475018224642729084026782623197687828614953978674165873966593749417682861346197471793981265900286433832863242244566459210157032451428784914301263086750613155672530114965382503330613607436242048
[0.7718333809472525692066742070 + 0.9945830239588546081028671949*I, 0.2703418465471545817917747411 + 0.7133402951585484450883884334*I]~
0.0146205900993925136028580258126227641087765486856097968010021260943955231586188922506200825375308471994757890017912643903620315436800969031734463345163545776631945755444325772410375745438034964616360209604693143
[0.6641492711792514821787880932 + 0.8581596336598318647189014165*I, 0.3358507288207485178212119068 + 0.8581596336598318647189014165*I]~
0.00244684162092304160217796105596687500573016348636507768522093830478323139684042833970937685155207954644231839397347739758160275570739231927760675198147251104584982184339220179043128498966836674513753951614564487
[0.7296581534528454182082252589 + 0.7133402951585484450883884334*I, 0.2281666190527474307933257930 + 0.9945830239588546081028671949*I]~
0.00266395217956960292933221780456000918718254757516075152811658982726170491399670204930862505399213099349827745491029078875411667781346657453157140499021277436605302894804062010491373109081261924679094354353682728
[0.5000000000000000000000000000 + 0.6064488476018894180212339215*I, 0.5000000000000000000000000000 + 1.169913961284748813444069752*I]~
0.00208032858314655890560459705818984898968347695984036029130931954916224258171828313710762514821796023669110560628273293481305686918260799304502502008069995909059375527383795562555466612952692704827412460481096535
[0.5753411855967788935135936459 + 0.7266111936364689103581355126*I, 0.4112227402642554194939545619 + 1.013520405292509173832166396*I]~
0.00144033789617707374699182934827028261831607983270078872603731134106871534202456791057246497953480963934873437958507711881170885774154362849605954021761527464131204795696501877416371203195768969960781048416592979
[0.6126815784116135478226469154 + 0.7838976844819991440421602434*I, 0.5040314274604981445810264806 + 0.7363615451230989669297567764*I]~
0.00308605672516297774432749807931822645452278394483167707210463623072986576201833651203286743969832178684426094448984622519021806358129191291117859145774009769615541250929022424753285437953157499392429082822894233
[0.5963525921400419914768137464 + 0.7512303139311112174050049116*I, 0.4735259255374901157287085376 + 0.7248647018105588806205806651*I]~
0.00217191756102308075103458023321103752747633957016593481841532412209058873038700000773375565018651687580777373342675956026503382432148542964383278096328928060946162498599873989403484483995831644527449664403178257
[0.5640179222559052426187816512 + 0.7287780541884726785657302506*I, 0.4359820777440947573812183488 + 0.7287780541884726785657302506*I]~
0.00156070018545925378889107234892466589529347313812094279749886814260322693912561520977059914708470150697821451186386769690001181029161907133056796955915030379136380260803562292994493336473994342582628780395652399
[0.2047324132162617052080059751 + 0.6062585796598422407152374351*I, -0.2211061066130330381245315246 + 0.9752497575587630300193168638*I]~
0.00255976856863226881438845627675257973279976148312623437569623237515495334742088722049311394555379001025019565612698111756633966745182808974836301203055160981937026088896546840117631825489937710867468426468020606
[0.5264740744625098842712914624 + 0.7248647018105588806205806651*I, 0.4036474078599580085231862536 + 0.7512303139311112174050049116*I]~
0.00120208784453221325547228398371310542361831191891166312064027079012030447258607199210076102344019405731203902861311628225622512757838698809405856862936638501708890892615556331264709058098373980035441234384500638
[0.4959685725395018554189735194 + 0.7363615451230989669297567764*I, 0.3873184215883864521773530846 + 0.7838976844819991440421602434*I]~
0.000982999721662101575759123447789425362365850716392485129565323617964542721439223540502563363949389117725871806288157909163285835641206654778824808544448483278228119000242053657143071295127794261066437620306123128


==> anc/five_torsion/README.txt <==
This directory contains the files necessary to create the list of orbifolds used in the proof of Theorem 4.3.  It also contains Peter Milley's code to verify their volumes (in 'rigorous_volume').

To verify these computations, you need to have working installations of:
C/C++
Perl
Python 2.7
snap
SnapPy
Pari/GP


1:  Run generate_snap_files (in smallcalculator.py) to generate the files
containing list of surgeries to be checked in snap.  Run this from inside
SnapPy.  Note that in the 5-torsion case, we don't need to use the full list
of mom manifolds from the theorem of Gabai-Meyerhoff-Milley.  The following
command generates the files m0*.snap.  Each one of these '.snap' files
contains filling information that will be processed with Snap.

generate_snap_files(0.94, [‘m003’,’m004’], 5)

2: Run create_snap_files. This runs each surgery in each m0*.snap file through
Snap to check for a geometric structure.  The results are written as the
m0*.out files.

3: Run extract_geometric.py, extract_nonhyperbolic.py and
extract_nongeometric.py to create geometric.snap, nongeometric.txt, and
nonhyperbolic.txt.  These sort the fillings into geometric, non-geometric, and
non-hyperbolic.  

./extract_geometric.py m003 m004
./extract_nongeometric.py m003 m004
./extract_nonhyperbolic.py m003 m004

4: geometric.snap reads each of the files in geometric.snap and prints out
tetrahedra shapes and filling equations to the file snap.results. Run:

snap -b <geometric.snap >snap.results

5: Run ./stripper to clean up snap.results for further steps.  Creates a file called snapoutfile

6: Run Moser's algorithm on snapoutfile.  This implementation of Moser's algorithm is hardcoded for the number of fillings we are checking and for input file called 'snapoutfile'.  There are 12 for the 5-torsion case.  See lines 165-6 of moser-algorithm.pari. Run:

gp -s 900M -q <moser-algorithm.pari >moseralg.output

7: Copy snap.results and moseralg.output into volumecomp. Go into volumecomp and do the following to prepare the files needed for rigorous volume computation:

grep "~" snap.results > shapes 
perl -nle 'if( /delta=(.*)/ ){ print $1 }' moseralg.output > deltas
./interleave.pl shapes deltas > volumes.input
perl -pi -e 's/\+/ \+ /g' volumes.input
perl -pi -e 's/,/, /g' volumes.input

8: Copy volumes.input into ../rigorous_volume.  Run rigorous_volume with the volume bound of 0.94.  Check the output by inspecting the file volumes.output.  This is the step where we rigorously verify that the volumes reported by Snap are at least 0.94.

rigorous_volume 0.94 volumes.input > volumes.output



==> anc/five_torsion/cleanup.sh <==
#!/bin/bash

rm geometric.snap m0* moseralg.output non* snap.results snapoutfile
cd volumecomp
rm deltas moseralg.output shapes snap.results volumes.input
cd ../rigorous_volume
rm volumes.input volumes.output


==> anc/five_torsion/create_snap_files <==
#!/bin/bash

/usr/local/bin/snap -b <m003.snap >m003.out
/usr/local/bin/snap -b <m004.snap >m004.out


==> anc/five_torsion/extract_geometric.py <==
#!/usr/bin/python

#This thing should generate a snap file from all geometric guys in m**.out
# give the m**.out's as arguments without the '.out'


import sys

args = sys.argv[1:]
geomfile = open('geometric.snap', "a")

for mout in args:
	snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}
	outfile = open(mout+'.out',"r")
	lines = outfile.readlines()
	for i in range(len(lines)-1):
		if ' geometric' in lines[i+1]:
			param = lines[i][4:-11]
			geomfile.write('r c '+snapnot[mout]+'\n'+'sur '+param+' pr ac sh pr -pa fi clear sur\n')
	outfile.close()
geomfile.close()


==> anc/five_torsion/extract_nongeometric.py <==
#!/usr/bin/python

#This thing should generate a snap file from all nongeometric guys in m**.out
# give the m**.out's as arguments without the '.out'


import sys

args = sys.argv[1:]
geomfile = open('nongeometric.txt', "a")

for mout in args:
	snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}
	outfile = open(mout+'.out',"r")
	lines = outfile.readlines()
	for i in range(len(lines)-1):
		if 'nongeometric' in lines[i+1]:
			param = lines[i][4:-11]
			geomfile.write('r c '+snapnot[mout]+'\n')
			geomfile.write(param+'\n')
	outfile.close()
geomfile.close()


==> anc/five_torsion/extract_nonhyperbolic.py <==
#!/usr/bin/python

#This thing should generate a snap file from all nongeometric guys in m**.out
# give the m**.out's as arguments without the '.out'


import sys

args = sys.argv[1:]
geomfile = open('nonhyperbolic.txt', "a")

for mout in args:
	snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}
	outfile = open(mout+'.out',"r")
	lines = outfile.readlines()
	for i in range(len(lines)-1):
		if 'solution' in lines[i+1] and not 'geometric' in lines[i+1]:
			param = lines[i][4:-11]
			geomfile.write('r c '+snapnot[mout]+'\n')
			geomfile.write(param+'\n')
	outfile.close()
geomfile.close()


==> anc/five_torsion/extractor <==
#!/bin/bash

./extract_geometric.py m003 m004 
./extract_nongeometric.py m003 m004
./extract_nonhyperbolic.py m003 m004



==> anc/five_torsion/generate_snap_files.py <==

#run in snappy
#import math
#import snappy

def gcd(a,b):
        while b != 0:
            rem = a % b
            a = b
            b = rem
        return a

moms = ['m003','m004','m006','m007','m009','m010','m011','m015','m016','m017']
fewer_moms = ['m003','m004','m006','m007','m009','m010']

#here's a dictionary that converts snappea notation into snap notation
snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}

#length_bound Calculates upper bound for the length of a slope s such that
#filling cusped manifold 'manifold' along s results in volume less than 'bound' using
#Futer-Kalfagianni-Purcell
def length_bound(manifold, bound): 
    return 2*math.pi / math.sqrt(1 - (bound/manifold.volume())**(2.0/3.0))

#length of p,q curve in manifold
def length( p, q , manifold):
    C = manifold.cusp_neighborhood()
    r = C.translations()[0]
    s = C.translations()[1]
    x = r.real
    y = r.imag
    u = s.real
    v = s.imag
    return math.sqrt((p*x+q*u)**2 + (p*y+q*v)**2)
	 
#small_filling_params Finds filling parameters (p,q) such that filling cusped manifold 'manifold' along
#(p,q) curve gives orbifold of volume less than 'bound' with singular locus a
#knot labeled 'order'
def small_filling_params_of_order(manifold, bound, order):
    params = []
    C = manifold.cusp_neighborhood()
    r = C.translations()[0]
    s = C.translations()[1]
    t = length_bound(manifold, bound)
    a = t/math.sqrt((r.real)**2 + (r.imag)**2)
    b = t/math.sqrt((s.real)**2 + (s.imag)**2)
    for p in range(int(math.ceil(a))):
        for q in range(int(math.ceil(b))):
            if length( p, q, manifold) < t and gcd(p,q)==order:
                params.append((p,q))
    return params

def generate_snap_files(bound, listofmanifolds, order):
	snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}
	for m in listofmanifolds:
		mfile = open(m+'.snap',"w")
		mfile.write('r c ' + snapnot[m]+'\n')
		mfile.close()
		manif = Manifold(m)
		params = small_filling_params_of_order(manif, bound, order)
		mfile = open(m+'.snap', "a")
		for p in params:
			mfile.write('sur '+str(p[0])+' '+str(p[1])+' clear sur\n')
		mfile.close()













==> anc/five_torsion/geometric.snap <==
r c 5 3
sur -10 5 pr ac sh pr -pa fi clear sur
r c 5 3
sur -5 5 pr ac sh pr -pa fi clear sur
r c 5 3
sur -5 10 pr ac sh pr -pa fi clear sur
r c 5 3
sur 0 5 pr ac sh pr -pa fi clear sur
r c 5 3
sur 5 0 pr ac sh pr -pa fi clear sur
r c 5 3
sur 5 5 pr ac sh pr -pa fi clear sur
r c 5 4
sur -10 5 pr ac sh pr -pa fi clear sur
r c 5 4
sur -5 5 pr ac sh pr -pa fi clear sur
r c 5 4
sur 0 5 pr ac sh pr -pa fi clear sur
r c 5 4
sur 5 0 pr ac sh pr -pa fi clear sur
r c 5 4
sur 5 5 pr ac sh pr -pa fi clear sur
r c 5 4
sur 10 5 pr ac sh pr -pa fi clear sur


==> anc/five_torsion/m003.out <==
pari initialized
r c 5 3
sur -10 5 clear sur
solution type: geometric
sur -5 5 clear sur
solution type: geometric
sur -5 10 clear sur
solution type: geometric
sur 0 5 clear sur
solution type: geometric
sur 5 0 clear sur
solution type: geometric
sur 5 5 clear sur
solution type: geometric


==> anc/five_torsion/m003.snap <==
r c 5 3
sur -10 5 clear sur
sur -5 5 clear sur
sur -5 10 clear sur
sur 0 5 clear sur
sur 5 0 clear sur
sur 5 5 clear sur


==> anc/five_torsion/m004.out <==
pari initialized
r c 5 4
sur -10 5 clear sur
solution type: geometric
sur -5 5 clear sur
solution type: geometric
sur 0 5 clear sur
solution type: geometric
sur 5 0 clear sur
solution type: geometric
sur 5 5 clear sur
solution type: geometric
sur 10 5 clear sur
solution type: geometric


==> anc/five_torsion/m004.snap <==
r c 5 4
sur -10 5 clear sur
sur -5 5 clear sur
sur 0 5 clear sur
sur 5 0 clear sur
sur 5 5 clear sur
sur 10 5 clear sur


==> anc/five_torsion/moser-algorithm.pari <==
/* moser-algorithm.pari */
/* Modified from Harriet Moser.  Run with gp */
/* Verifies hyperbolicity and finds value of DELTA for a hard-coded number \
of manifolds in a hard-coded file, with particular format.  Hard-coding flagged below. */

/* If the following is uncommented, append to logfile. */
/* \l logfile-testme */

/* set precision to 60 (or higher for very large manifolds) from the default of 28 */
\p 210

/* First we define a few functions which are called below. */
v(rr) = vector( (2*n)+1,l,G[rr,l] )
t(ss) = vector( 2*n,l,K[ss,l] )
f(ii) = sum( j = 1, n, F[ii,j]*log(a[j]) ) + sum( j = 1, n, F[ii,n+j]*log(1-a[j]) ) + F[ii,(2*n)+1]*Pi*I
g(ii,jj) = ( F[ii,jj]/a[jj] ) - ( F[ii,n+jj]/(1-a[jj]) )
delta(ii,jj) = if( abs(F[ii,jj])+abs(F[ii,jj+n]), ( Eps/(2*n) )*( 1/( (abs(F[ii,jj])/(abs(a[jj]))^2) + \
                  (abs(F[ii,n+jj])/(abs(1-a[jj]))^2) ) ),((4*normb)/Eta)+1 )
vecdelta(jj) = vector( n, i, delta(i,jj) )
mindelta(jj) = vecmin( vecdelta(jj) )
vecmindelta(jj) = [mindelta(jj),imag(a[jj]),(norml2(a[jj]))/2,(norml2(1-a[jj]))/2]
mmindelta(jj) = vecmin( vecmindelta(jj) )
c(i,j) = (abs(F[i,j])/(abs(a[j]) - 2*normhh)^2) + (abs(F[i,j+n])/(abs(1-a[j]) - 2*normhh)^2) 

/* template */
/* Follow Moser's template, given as additional material in AGT paper. */
/* n is number of tetrahedra. \
 k is number of cusps, total \
 a is a vector containing gluing equations, obtained from SNAP by 'print shapes' \
 FF is the cusp equations matrix \
 GG is the consistency equation matrix \
 ccounter is the number of the manifold
 */
template(n,k,a,FF,GG,ccounter,compare=5) = 
{local(F,G,H,K,r);
F=FF;
G=GG;

/* define matrix H, by eliminating the last column of F representing the Pi*I coefficient */
H = matrix (k,2*n,i,j,F[i,j]);

/*   define matrix K, by eliminating the last column of G representing the Pi*I coefficient */
K = matrix (n,2*n,i,j,G[i,j]);
/* redefine F and H by adding rows to them from G  and K respectively\
   until the rank of F and H are both n */
r=1;
/* v(r)= vector( (2*n)+1,l,G[r,l] );*/
/* t(r)=vector( 2*n,l,K[r,l] );*/
while( n - matrank(H) && (n+1-r), 
      if( (matrank(concat(F,v(r))) - matrank(F)) && (matrank(concat(H,t(r))) - matrank(H)),
            F = concat(F,v(r));
            H = concat(H,t(r)),
            r=r++
         )
      );

eval(F);
eval(H);
/* set up the filling equations as log functions evaluated at a*/
/* f(i) = sum( j = 1, n, F[i,j]*log(a[j]) ) + sum( j = 1, n, F[i,n+j]*log(1-a[j]) ) + F[i,(2*n)+1]*Pi*I; */

/* define the vector b in C^n */
b = vector( n, i, f(i) );

/* identify the norm of b */
normb = sqrt( norml2(b) );

/* identify A, the derivative matrix for f at a */
/* g(i,j) = ( F[i,j]/a[j] ) - ( F[i,n+j]/(1-a[j]) ); */
A = matrix( n, n, i, j, g(i,j) );

/* check that determinant of A is not zero */
matdet(A);

/* find eigen values for M=(conjugate of A) * (transpose of A) */
M = conj(A)*mattranspose(A);
wapprox = polroots( charpoly(M,x) );
w = real( wapprox );

/* define Eta = (square root of smallest eigen value of M)/2 */
Eta = sqrt ( vecmin( w ) )/2;

/* define  Eps = ((square root of smallest eigen value of M) - Eta)/n */
Eps = ( sqrt( vecmin( w ) ) - Eta )/n;

/* Identify DELTA */
/* If not both F[i,j ] and F[i,j+n] are equal to zero, \
select delta(i,j) according to instructions.\
   If both equal zero, then we get zero as the denominator;\
	 however any arbitrarily large delta will \
   work for this i and j, so select  delta(i,j)=(4*normb)/Eta + 1 */
/* delta(i,j) = if( abs(F[i,j])+abs(F[i,j+n]), ( Eps/(2*n) )*( 1/( (abs(F[i,j])/(abs(a[j]))^2) + \
                  (abs(F[i,n+j])/(abs(1-a[j]))^2) ) ),((4*normb)/Eta)+1 ); */
/* vecdelta(j) = vector( n, i, delta(i,j) ); */
/* mindelta(j) = vecmin( vecdelta(j) ); */
/* vecmindelta(j) = [mindelta(j),imag(a[j]),(norml2(a[j]))/2,(norml2(1-a[j]))/2]; */
/* mmindelta(j) = vecmin( vecmindelta(j) ); */
VECDELTA = vector( n, j, mmindelta(j) );
DELTA  = vecmin( VECDELTA );

/* find the value that the norm of b must be less than */
(Eta*DELTA)/4;

/* compare norm of b to above */
if(normb < ( (Eta*DELTA)/4 ),compare=2);

/* change b into a matrix to do matrix multiplication */
B = matrix(n,1,j,i,b[j]);

/* define the vector hh */
hhh = -(A)^(-1)*(B);
hh = vector(n, j, hhh[j,1]);

/* compare length of hh to DELTA to see if Kantorovich region is included in the Whitney region */
normhh =sqrt(norml2(hh));
2*(normhh) < DELTA;

/* perform the first three tests to see if this method is applicable */
atilde = a + hh;
/* test 1 to see if fat solution; if j > n */
for(j = 1, n, if(normhh < imag(atilde[j]), ,error("failure at atilde[", j, "]")));

/* test 2 to see if cijj can be defined */
for(j = 1, n, if(normhh < (1/2)*abs(a[j]), ,error("failure at atilde[", j, "]")));

/* test 3; other test to see if cijj can be defined */
for(j = 1, n, if(normhh < (1/2)*abs(1 - a[j]), ,error("failure at atilde[", j, "]")));

/* identify the Lipschitz ratio, Mlips */
/* c(i,j) = (abs(F[i,j])/(abs(a[j]) - 2*normhh)^2) + (abs(F[i,j+n])/(abs(1-a[j]) - 2*normhh)^2); */
Mlips = sqrt( sum( j = 1, n, sum(i = 1, n, c(i,j)^2) ) );

/* identify normAinv, the norm of A^(-1), using the definition of matrix \
  norm as the supremum of A^(-1)v for v on the n-sphere */
/* find the eigen values for MM = (transpose of A) * (conjugate of A) */
/* MM = mattranspose(A) * conj(A); */
/* wwapprox = polroots( charpoly(MM,y) ); */
/* ww = real( wwapprox ); */
normAinv = 1/(2 * Eta);

/* do the Kantorovich tests */
/* find the value that the norm of b must be less than or equal to wrt supremum norm */
1/(2*(normAinv)^2 * Mlips );
if( normb  <= 1/(2*(normAinv)^2 * Mlips ),compare=2);

/* find the length norm and the value that the norm of b must be less than or equal \
    to wrt length norm */
sqrt(norml2(A^(-1)));
1/(2 * norml2(A^(-1)) * Mlips );
if( normb <= 1/(2* norml2(A^(-1)) * Mlips ),compare=3);

if(compare<4,
  print("manifold ",ccounter+10," is complete hyperbolic, delta=", DELTA),
	print("manifold ",ccounter+10," cannot be proven to be complete hyperbolic"))
}


/*  This is where the program starts running. */
trap()
counter = 1;
cancel = 0;

/* Here counter steps through all manifolds in the file snapoutfile. \
  Must ensure that last value of counter matches file number of manifold data in file. \
	In case of 5-torsion, we need to check 12 fillings */
{ for(counter=1,12,
	ID = counter;

/* va is a vector containing all tetrahedra shapes, from SNAP. \
SNAP commands to obtain this data:  read file <filename>, pr sol  \
(Note if sol is not geometric, then Moser's test will not work) \
pr ac sh (=print accurate shapes) */
	va = Vec(extern("sed -n " (4*counter)"p snapoutfile"));
/* once get shape vector, find vn=length of vector */
	vn = matsize(va)[2];
/* soltype determines whether solution is geometric or not. \
 If tetrahedra are negatively oriented or flat, soltype is >2 */
	soltype=2;
  for(imm=1,vn,if(imag(va[imm])<0,soltype=3));
  for(imm=1,vn,if(imag(va[imm])<10^(-28),soltype=4));

/* Now get the filling equations, found in snapoutfile */
	FG = extern("sed -n "(4*counter+1)"p snapoutfile");
/* find total number of equations: n+k */
	numalleq = matsize(FG)[1];
/* find number of cusps */
	vk = numalleq - vn;
/* initialize the cusp equations matrix */
	vF = matrix(vk,2*(vn) +1,ii,jj,FG[ii,jj]);
/* initialize the consistency equation matrix */ 
	vG = matrix(vn,2*(vn) +1,ii,jj,FG[vk+ii,jj]);	
/* if manifold not geometric solution, do not call function, otherwise call funtion */
/*	if(cancel,cancel=0,template(vn,vk,vF,vG));*/
/* JSP:  What does the following do?  seems specific to Moser's data.  Comment out */
/*	if( (counter/2)<= 415, */
/*		tet="5 "; */
/*		mfld=(counter/2)-1, */
/*		newcounter=counter - 830; */
/*		if( (newcounter/2)<=962, */
/*			tet="6 "; */
/*			mfld=(newcounter/2)-1, */
/*			tet="7 "; */
/*			mfld=(newcounter/2) - 963 */
/*		) 	); */
	if(soltype<3,template(vn,vk,va,vF,vG,counter),
		print("manifold ",counter," has param with neg or <10^(-28) imag component as approx sol")
	);
    )
}
	


==> anc/five_torsion/moseralg.output <==
   realprecision = 211 significant digits (210 digits displayed)
manifold 11 is complete hyperbolic, delta=0.00316086616836867214701300762590198256759093790049737630207806304908077495377707523229855984908602031331452612403254547316536020905715883805823403856430406192739360911154002188305914375782003904627462452939230839
manifold 12 is complete hyperbolic, delta=0.0361109522694667634397059517386059121241438192460271183837858066112757571319078257922472748527863136591784981289705510633183315437540470202917750201900316136508346237743519243415563167672099148725184416290014365
manifold 13 is complete hyperbolic, delta=0.00527799859195393531639908598165699567113709694857074913991607429327471617285578743795077659405049786952095093938855221079762748057960740481341632101531171789062571973220085788141538509899711980262859639972926645
manifold 14 is complete hyperbolic, delta=0.00375121726645357182164808717114592801121099209425491396717454378252293999526290651987193569583846194232447786777188715332268716403392751383340972557118420321767439266726178943549198323712831443915802042795560123
manifold 15 is complete hyperbolic, delta=0.00260519755687465289501108729497062662415953757511333008497293969647748362472281369682786751840147521701836715793303991495295992778249524093962573013041712167320114670181039311613166917497920805980021167311365594
manifold 16 is complete hyperbolic, delta=0.00181926448582899179094107358151674430923178667788264857835647236199375511157651297184480657895439282151974252734495196977342911938689023365040185800155257088356752578334291703000293369754456639148686935522285491
manifold 17 is complete hyperbolic, delta=0.00599970448027473907458414517075892103719923721664691170352501078116110508204298093230866183313295385349699443223539789624798645284656241540065290878734379592018588662320547117611411687118001498834643495297660729
manifold 18 is complete hyperbolic, delta=0.00425439626941393046732423205391613517066387952575380070951747106179192104709615261964711417320475935347773544456098767126662738307891773597031657574453043637560646955878133275975533842373403767314296028118421506
manifold 19 is complete hyperbolic, delta=0.00327895086492182798253378902334651252069218405422570054729598648537977262321645994102500864602280376542348616992143084839168407859176003898874995976889604843003122690722648706752932021283502184763791683419380305
manifold 20 is complete hyperbolic, delta=0.00281015012981652309742440179454014427265620620772100005649903074573996016060308143526824703097746869012798225068830239534327297164685194606839795583503777282962651396455007944884620683435657187248797235949576050
manifold 21 is complete hyperbolic, delta=0.00268078207600140631980132167937092067316743350422326637266839719059053303716999087006501627329753370483047876305686017780901282510605020049903446555920874944375788106785053975660180217602315616839724044898434560
manifold 22 is complete hyperbolic, delta=0.00229207519490480707850924117601612782883673171428558957201553141525691955232965963835713632829699165517416381476130539954854766384737586649808177220207068252302230589822662940257406315518264403891669793224788698
[0m

==> anc/five_torsion/rigorous_volume/AJet.C <==
/* AJet.C
 *
 * Written by: Peter Milley
 * Inspired heavily by existing code from Nathaniel Thurston
 */

#include "AJet.H"
#include <iostream>

// EPS refers to the smallest positive real number such that 1+EPS has
// a floating-point representation distinct from 1.
#include <float.h>
const double Affine1Jet::EPS = DBL_EPSILON;
const double Affine1Jet::EPS_by_2 = EPS / 2;

Affine1Jet::Affine1Jet( double f0, double df1, double df2,
			double df3, double e )
{
  _f0 = f0;
  _df1 = df1;
  _df2 = df2;
  _df3 = df3;
  _error = e;
}

Affine1Jet::Affine1Jet( )
{
  _f0 = 0.0;
  _df1 = 0.0;
  _df2 = 0.0;
  _df3 = 0.0;
  _error = 0.0;
}

Affine1Jet::Affine1Jet( const Affine1Jet & j )
{
  _f0 = j._f0;
  _df1 = j._df1;
  _df2 = j._df2;
  _df3 = j._df3;
  _error = j._error;
}

Affine1Jet & Affine1Jet::operator=( const Affine1Jet & j )
{
  _f0 = j._f0;
  _df1 = j._df1;
  _df2 = j._df2;
  _df3 = j._df3;
  _error = j._error;

  return (*this);
}

// Arithmetic assignment operators are all defined in terms of the
// corresponding arithmetic operator.

Affine1Jet & Affine1Jet::operator+= ( const Affine1Jet & w )
{
  Affine1Jet result = (*this) + w;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator+= ( double d )
{
  Affine1Jet result = (*this) + d;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator-= ( const Affine1Jet & w )
{
  Affine1Jet result = (*this) - w;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator-= ( double d )
{
  Affine1Jet result = (*this) - d;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator*= ( const Affine1Jet & w )
{
  Affine1Jet result = (*this) * w;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator*= ( double d )
{
  Affine1Jet result = (*this) * d;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator/= ( const Affine1Jet & w )
{
  Affine1Jet result = (*this) / w;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator/= ( double d )
{
  Affine1Jet result = (*this) / d;
  (*this) = result;
  return (*this);
}

/* trulyGreaterThan returns "true" only if the range of the 1-jet
 * definitely lies strictly above the given argument, even given the
 * floating-point error which occurs during the computation of that
 * range. It assumes the argument (if a double) is given exactly.
 */
bool Affine1Jet::trulyGreaterThan( double d ) const
{
  double boundary_est = d + ((fabs(_df1) + fabs(_df2)) +
			     (fabs(_df3) + _error));
  // Account for the floating point error in the above calculation.
  if( boundary_est >= 0 ){
    boundary_est *= 1.0 + 3 * EPS;
  } else {
    boundary_est *= 1.0 - 3 * EPS;
  }

  return boundary_est < _f0;
}

bool Affine1Jet::trulyGreaterThan( const Affine1Jet & w ) const
{
  double boundary_est = w._f0 + (((fabs(w._df1) + fabs(w._df2)) +
				  (fabs(w._df3) + w._error)) +
				 ((fabs(_df1) + fabs(_df2)) +
				  (fabs(_df3) + _error)));
  // Account for the floating point error in the above calculation.
  if( boundary_est >= 0 ){
    boundary_est *= 1.0 + 3 * EPS;
  } else {
    boundary_est *= 1.0 - 3 * EPS;
  }

  return boundary_est < _f0;
}
    

/* mayContainZero returns "false" only if the range of the 1-jet
 * definitely does NOT contain zero, even given the floating-point
 * error which occurs during the computation of that range.
 */
bool Affine1Jet::mayContainZero() const
{
  // Compute the 'diameter' of the 1-jet.
  double diameter_est = (fabs(_df1) + fabs(_df2)) + (fabs(_df3) + _error);
  // Account for the floating-point error in the above calculation.
  diameter_est *= 1.0 + 2 * EPS;

  if( fabs(_f0) <= diameter_est ){
    return true;
  }
  return false;
}

// squeezeLeft() and squeezeRight() return the "left" or "right" half
// of the Affine1Jet, with respect to the dimension given by "index".

Affine1Jet & Affine1Jet::squeezeLeft( int index )
{
  if( index < 0 || index >= 3 ){
    return (*this);
  }

  // The "Taylor" error remains unchanged.
  double error = _error;

  // Add the floating-point error.
  switch( index ){
  case 0:
    error += EPS_by_2 * fabs(_f0 - 0.5 * _df1);
    break;
  case 1:
    error += EPS_by_2 * fabs(_f0 - 0.5 * _df2);
    break;
  case 2:
    error += EPS_by_2 * fabs(_f0 - 0.5 * _df3);
    break;
  }

  // Account for error while calculating the error
  error *= 1.0 + EPS;

  // Now update the jet. The linear term corresponding to index is
  // divided by two and then subtracted from the constant term.
  switch( index ){
  case 0:
    _df1 *= 0.5;
    _f0 -= _df1;
    break;
  case 1:
    _df2 *= 0.5;
    _f0 -= _df2;
    break;
  case 2:
    _df3 *= 0.5;
    _f0 -= _df3;
    break;
  }

  _error = error;
  
  return (*this);
}

Affine1Jet & Affine1Jet::squeezeRight( int index )
{
  if( index < 0 || index >= 3 ){
    return (*this);
  }

  // The "Taylor" error remains unchanged.
  double error = _error;

  // Add the floating-point error.
  switch( index ){
  case 0:
    error += EPS_by_2 * fabs(_f0 + 0.5 * _df1);
    break;
  case 1:
    error += EPS_by_2 * fabs(_f0 + 0.5 * _df2);
    break;
  case 2:
    error += EPS_by_2 * fabs(_f0 + 0.5 * _df3);
    break;
  }

  // Account for error while calculating the error
  error *= 1.0 + EPS;

  // Now update the jet. The linear term corresponding to index is
  // divided by two and then added to the constant term.
  switch( index ){
  case 0:
    _df1 *= 0.5;
    _f0 += _df1;
    break;
  case 1:
    _df2 *= 0.5;
    _f0 += _df2;
    break;
  case 2:
    _df3 *= 0.5;
    _f0 += _df3;
    break;
  }

  _error = error;

  return (*this);
}

// "flatten" turns the Affine1Jet from a small neighbourhood of a 3-D
// interval into a larger neighbourhood of the point at the centre of
// that interval. This represents an enormous loss of accuracy but is
// occasionally mathematically necessary.

Affine1Jet & Affine1Jet::flatten()
{
  double error = (fabs(_df1) + fabs(_df2)) + (fabs(_df3) + _error);

  // Account for floating-point error in this calculation
  error *= 1.0 + 2 * EPS;

  _df1 = _df2 = _df3 = 0.0;
  _error = error;

  return (*this);
}

// Arithmetic operators. In each case, the hardest part is calculating
// the new error term. For each function, the error term consists of:
//  1) The error inherited from the operands,
//  2) The error introducted by taking a Taylor approximation to the
//     result of the operation,
//  (#1 and #2 are grouped together and called the "Taylor error" in
// the calculations below)
//  3) The floating-point error, typically proportional to the sum of
//     the absolute values of all the intermediate results from step
//     1, step 2, and from computing the actual result of the
//     operation,
//  4) The floating-point error involved in calculating the
//     floating-point error. This last error is accounted for by
//     multiplying the error term to that point by (1+n*EPS) where n
//     is roughly proportional to the logarithm of the number of
//     operations used up to that point.
//
// For details of how to calculate the error term in steps 3 and 4,
// see "Homotopy hyperbolic 3-manifolds are hyperbolic" by Gabai,
// Meyerhoff, and Thurston, Annals of Mathematics 157 (2003)
// pp335--431.
//
// One consequence of the method used to calculate the error term in
// step 4 is that the precise order of operations is VERY
// IMPORTANT. What may seem like excessive use of parentheses is
// actually critical to ensuring that the error term calculated in
// step 4 is correct.

Affine1Jet operator+( const Affine1Jet & v, const Affine1Jet & w )
{
  // First, compute the "Taylor error".
  double error = (v._error + w._error);
  // Then, add the floating-point error.
  error += Affine1Jet::EPS_by_2 *
    ((fabs(v._f0 + w._f0) + fabs(v._df1 + w._df1)) +
     (fabs(v._df2 + w._df2) + fabs(v._df3 + w._df3)));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 3 * Affine1Jet::EPS;

  return Affine1Jet(v._f0 + w._f0,
		    v._df1 + w._df1,
		    v._df2 + w._df2,
		    v._df3 + w._df3,
		    error
		    );
}

Affine1Jet operator+( const Affine1Jet & v, double d )
{
  // First, compute the "Taylor error".
  double error = v._error;
  // Then, add the floating-point error.
  error += Affine1Jet::EPS_by_2 * fabs(v._f0 + d);
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + Affine1Jet::EPS;

  return Affine1Jet(v._f0 + d,
		    v._df1, v._df2, v._df3,
		    error
		    );
}

Affine1Jet operator+( double d, const Affine1Jet & v )
{
  return v+d;
}

// unary minus
Affine1Jet operator-( const Affine1Jet & v )
{
  // Since unary negation is an exact operation,
  // we don't have to worry about changes to _error.
  return Affine1Jet(-v._f0, -v._df1, -v._df2, -v._df3, v._error);
}

Affine1Jet operator-( const Affine1Jet & v, const Affine1Jet & w )
{
  return v + (-w);
}

Affine1Jet operator-( const Affine1Jet & v, double d )
{
  return v + (-d);
}

Affine1Jet operator-( double d, const Affine1Jet & v )
{
  return (-v) + d;
}

Affine1Jet operator*( const Affine1Jet & v, const Affine1Jet & w )
{
  // First, compute the "Taylor error".
  double error = (fabs(v._f0) * w._error + fabs(w._f0) * v._error) +
    ((fabs(v._df1) + fabs(v._df2)) + (fabs(v._df3) + v._error)) *
    ((fabs(w._df1) + fabs(w._df2)) + (fabs(w._df3) + w._error));
  // Then, add the floating point error.
  error += Affine1Jet::EPS_by_2 * ((fabs(v._f0 * w._f0) + fabs(v._f0 * w._df1)) +
		       (((fabs(v._df1 * w._f0) +
			  fabs(v._f0 * w._df1 + v._df1 * w._f0)) +
			 (fabs(v._f0 * w._df2) + fabs(v._df2 * w._f0))) +
			((fabs(v._f0 * w._df2 + v._df2 * w._f0) +
			  fabs(v._f0 * w._df3)) +
			 (fabs(v._df3 * w._f0) +
			  fabs(v._f0 * w._df3 + v._df3 * w._f0)))));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 4 * Affine1Jet::EPS;

  return Affine1Jet(v._f0 * w._f0,
		    v._f0 * w._df1 + v._df1 * w._f0,
		    v._f0 * w._df2 + v._df2 * w._f0,
		    v._f0 * w._df3 + v._df3 * w._f0,
		    error
		    );
}

Affine1Jet operator*( const Affine1Jet & v, double d )
{
  // First, compute the "Taylor error".
  double error = fabs(v._error * d);
  // Then, add the floating-point error.
  error += Affine1Jet::EPS_by_2 * ((fabs(v._f0 * d) + fabs(v._df1 * d)) +
		       (fabs(v._df2 * d) + fabs(v._df3 * d)));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 3 * Affine1Jet::EPS;

  return Affine1Jet(v._f0 * d,
		    v._df1 * d,
		    v._df2 * d,
		    v._df3 * d,
		    error
		    );
}

Affine1Jet operator*( double d, const Affine1Jet & v )
{
  return v*d;
}

Affine1Jet operator/( const Affine1Jet & v, const Affine1Jet & w )
{
  // Need to check for division by zero.
  if( w.mayContainZero() ){
    throw Affine1Jet::DivisionByZeroError();
  }

  // First, compute the "Taylor error".
  double error =
    (fabs(v._f0) + ((fabs(v._df1) + fabs(v._df2)) + (fabs(v._df3) + v._error))) /
    (fabs(w._f0) - ((fabs(w._df1) + fabs(w._df2)) + (fabs(w._df3) + w._error))) -
    ((((fabs(v._f0) + fabs(v._df1)) + (fabs(v._df2) + fabs(v._df3))) /
      fabs(w._f0)) +
     (fabs(w._df1) + (fabs(w._df2) + fabs(w._df3))) * (fabs(v._f0) /
     (fabs(w._f0) * fabs(w._f0))));
  // Next, add the floating-point error.
  error += Affine1Jet::EPS_by_2 * ((fabs(v._f0 / w._f0) +
		       ((fabs(v._df1 / w._f0) +
		       2.0 * (1.0 + 2 * Affine1Jet::EPS) *
		       (fabs(v._f0 * w._df1) / fabs(w._f0 * w._f0))) +
		       (fabs((v._f0 * w._df1) / (w._f0 * w._f0)) +
		       fabs(v._df1/w._f0 - (v._f0*w._df1)/(w._f0*w._f0))))) +
		       (((fabs(v._df2 / w._f0) +
		       2.0 * (1.0 + 2 * Affine1Jet::EPS) *
		       (fabs(v._f0 * w._df2) / fabs(w._f0 * w._f0))) +
		       (fabs((v._f0 * w._df2) / (w._f0 * w._f0)) +
		       fabs(v._df2/w._f0 - (v._f0*w._df2)/(w._f0*w._f0)))) +
		       ((fabs(v._df3 / w._f0) +
		       2.0 * (1.0 + 2 * Affine1Jet::EPS) *
		       (fabs(v._f0 * w._df3) / fabs(w._f0 * w._f0))) +
		       (fabs((v._f0 * w._df3) / (w._f0 * w._f0)) +
		       fabs(v._df3/w._f0 - (v._f0*w._df3)/(w._f0*w._f0))))));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 4 * Affine1Jet::EPS;

  return Affine1Jet(v._f0 / w._f0,
		    -v._f0 * w._df1 / (w._f0 * w._f0) + v._df1 / w._f0,
		    -v._f0 * w._df2 / (w._f0 * w._f0) + v._df2 / w._f0,
		    -v._f0 * w._df3 / (w._f0 * w._f0) + v._df3 / w._f0,
		    error
		    );
}

Affine1Jet operator/( const Affine1Jet & v, double d )
{
  // Check for division by zero.
  if( d == 0.0 ){
    throw Affine1Jet::DivisionByZeroError();
  }
  // Compute the "Taylor error".
  double error = v._error / fabs(d);
  // Next, add the floating-point error.
  error += Affine1Jet::EPS_by_2 * ((fabs(v._f0 / d) + fabs(v._df1 / d)) +
		       (fabs(v._df2 / d) + fabs(v._df3 / d)));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 3 * Affine1Jet::EPS;

  return Affine1Jet(v._f0 / d,
		    v._df1 / d,
		    v._df2 / d,
		    v._df3 / d,
		    error
		    );
}

Affine1Jet operator/( double d, const Affine1Jet & w )
{
  // Check for division by zero.
  if( w.mayContainZero() ){
    throw Affine1Jet::DivisionByZeroError();
  }

  // First, compute the "Taylor error".
  double error = fabs(d) / (fabs(w._f0) - ((fabs(w._df1) + fabs(w._df2)) +
			   (fabs(w._df2) + w._error))) -
    (fabs(d) / fabs(w._f0) +
    (fabs(w._df1) + (fabs(w._df2) + fabs(w._df3))) * (fabs(d) / 
    (fabs(w._f0) * fabs(w._f0))));
  // Then, add the floating point error.
  error += Affine1Jet::EPS_by_2 * ((fabs(d/ w._f0) +
		       (fabs((d * w._df1) / (w._f0 * w._f0)) +
		       2 * (1 + 2 * Affine1Jet::EPS) *
			(fabs(d * w._df1) / fabs(w._f0 * w._f0)))) +
		       ((fabs((d * w._df2) / (w._f0 * w._f0)) +
		       2 * (1 + 2 * Affine1Jet::EPS) *
			 (fabs(d * w._df2) / fabs(w._f0 * w._f0))) +
		       (fabs((d * w._df3) / (w._f0 * w._f0)) +
		       2 * (1 + 2 * Affine1Jet::EPS) *
			(fabs(d * w._df3) / fabs(w._f0 * w._f0)))));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 4 * Affine1Jet::EPS;

  return Affine1Jet(d / w._f0,
		    -d * w._df1 / (w._f0 * w._f0),
		    -d * w._df2 / (w._f0 * w._f0),
		    -d * w._df3 / (w._f0 * w._f0),
		    error
		    );
}

bool operator==( const Affine1Jet & v, const Affine1Jet & w )
{
  // Just test for strict equality of all terms.
  return (v._f0 == w._f0)
    && (v._df1 == w._df1)
    && (v._df2 == w._df2)
    && (v._df3 == w._df3)
    && (v._error == w._error);
}

// The remaining functions are not rational polynomials in their
// arguments, and hence computing them rigorously is a bit more involved.

Affine1Jet Power( const Affine1Jet & v, int p )
{
  if( p == 0 ){
    // Check that we're not computing 0^0.
    if( v.mayContainZero() ){
      throw Affine1Jet::ZeroToTheZeroError();
    }
    return Affine1Jet(1.0);
  }

  if( p < 0 ){
    return Power(1.0 / v, -p);
  }
  if( p == 1 ){
    return v;
  }

  // It would be nice to compute this in a more direct manner
  // that doesn't cause the error term to balloon, but for now we'll
  // just try to multiply the power out in an efficient way. (By
  // 'efficient' here I mean 'using the fewest multiplications'.)

  int half_p = p / 2;
  Affine1Jet temp = Power(v, half_p);

  if( p % 2 == 1 ){
    return temp * (temp * v);
  } else {
    return temp * temp;
  }
}

Affine1Jet Log( Affine1Jet v )
{
  // Logarithm is obviously not a rational polynomial. However, its
  // derivatives are all rational polynomials. So to compute a
  // "rigorous" logarithm, we use a Taylor approximation. The
  // difference between log and the approximation (which is bounded
  // above thanks to Taylor's theorem) is included in the resulting
  // error term.
  
  // Can't take the log of zero.
  if( v.mayContainZero() ){
    throw Affine1Jet::LogZeroError();
  }

  // This is tricky. First, make sure we aren't taking the log
  // of a negative number. I.e., check to see if:
  //  v._f0 - sum(|v._dfi|) - v._error <= 0

  double diameter_est = (fabs(v._df1) + fabs(v._df2)) + (fabs(v._df3) + v._error);
  if( v._f0 <= (1.0 + 2 * Affine1Jet::EPS) * diameter_est ){
    throw Affine1Jet::LogIsComplexError();
  }

  // Since we're only using a crude polynomial approximation to log,
  // it helps to perform some elaborate chicanery to try and ensure
  // that the argument is close to 1.
  // Note that RHO is chosen to be an exact floating-point value.
  static const double RHO = 9. / 8;
  static const Affine1Jet LOG_RHO(0.11778303565638345454,
				  0., 0., 0., Affine1Jet::EPS);
  double center_log = log(v._f0) / log(RHO);
  int num_factors = (int) floor(fabs(center_log));
  if( center_log > 0.0 ){
    for( int i=0; i<num_factors; i++ ){
      v /= RHO;
    }
  } else if( center_log < 0.0 ){
    for( int i=0; i<num_factors; i++ ){
      v *= RHO;
    }
  }
  
  // The computation below depends on a Taylor approximation of log
  // around the point x=1, so to compute the error term correctly we
  // need to know if 1 is less than all points in the range of v.
  // I.e. we need to know if v._f0 - sum(|v._dfi|) - v.error <= 1.
  double size = (fabs(v._df1) + fabs(v._df2)) + (fabs(v._df3) + v._error);
  bool mightnt_exceed_one =
    v._f0 <= (1.0 + 3 * Affine1Jet::EPS) * (size + 1.0);

  // We're using the equation log(x) == (x-1)-(x-1)^2/2 +
  // (x-1)^3/(3*c^3) where c is between 1 and x. We choose a
  // worst-case scenario for c. 

  // Compute the "Taylor error".
  double error;
  double cubic = fabs(v._f0 - 1.0) + size;
  if( mightnt_exceed_one ){
    double c = v._f0 - size;
    error = ((v._error + (fabs(v._f0 - 1.0) * v._error)) + 0.5*(size * size)) +
      (cubic * cubic) * (cubic / ((3.0 * c) * (c * c)));
  } else {
    error = ((v._error + (fabs(v._f0 - 1.0) * v._error)) + 0.5*(size * size)) +
      (cubic * cubic) * (cubic / 3.0);
  }

  // Next, add the floating point error.
  error += Affine1Jet::EPS_by_2 * ((((fabs(v._f0 - 1.0) +
			  0.5 * fabs((v._f0 - 1.0) * (v._f0 - 1.0))) +
			 (fabs((v._f0 - 1.0) - 0.5 * ((v._f0 - 1.0) * (v._f0 - 1.0))) +
			  fabs(v._df1 * (2.0 - v._f0)))) +
			((fabs(v._df2 * (2.0 - v._f0)) +
			  fabs(v._df3 * (2.0 - v._f0))) +
			 fabs(v._df1) * fabs(2.0 - v._f0))) +
		       ((fabs(v._df2) * fabs(2.0 - v._f0) +
			 fabs(v._df3) * fabs(2.0 - v._f0)) +
			(1.0 + 2 * Affine1Jet::EPS) *
			(fabs(v._f0 - 1.0) * fabs(v._f0 - 1.0))));

  // Finally, account for the error from computing the errors.
  if( mightnt_exceed_one ){
    error *= 1.0 + 6 * Affine1Jet::EPS;
  } else {
    error *= 1.0 + 5 * Affine1Jet::EPS;
  }

  Affine1Jet result((v._f0 - 1.0) - 0.5 * ((v._f0 - 1.0) * (v._f0 - 1.0)),
		    v._df1 * (2.0 - v._f0),
		    v._df2 * (2.0 - v._f0),
		    v._df3 * (2.0 - v._f0),
		    error);
  
  // Undo the changes we made to v to ensure that v was close to 1:
  if( center_log > 0.0 ){
    result += (LOG_RHO * num_factors);
  } else if( center_log < 0.0 ){
    result -= (LOG_RHO * num_factors);
  }

  return result;
}

Affine1Jet Max0( const Affine1Jet & v )
{
  // We wish to compute an Affine1Jet corresponding to Max(v,0). But
  // if 0 is in the range of v to begin with, then Max(v,0) is very
  // much not a linear function. The best we can do is approximate
  // Max(v,0) with a constant function and use a very large error
  // term, and hope that's good enough.
  if( v.mayContainZero() ){
    double size = v._f0 + ((fabs(v._df1)+fabs(v._df2))+(fabs(v._df3)+v._error));
    size *= 1 + 3 * Affine1Jet::EPS;
    size /= 2; // Exact operation

    return Affine1Jet(size, 0.0, 0.0, 0.0, size);
  }

  // If 0 isn't in the range of v, things are much simpler.

  if( v._f0 >= 0.0 ){
    // Note that v._f0 == 0 should actually be covered by the previous
    // case.
    return v;
  }

  // At this point, the range of v is strictly below 0.
  return Affine1Jet(0.0, 0.0, 0.0, 0.0, 0.0);
}

Affine1Jet ArcTan( Affine1Jet v )
{
  // Like the logarithm, all of the derivatives of ArcTan are rational
  // polynomials. So we will use a Taylor approximation to compute the
  // arctangent and use Taylor's theorem to bound the difference
  // between the arctangent and the approximation.

  // ArcTan is odd, might as well use the symmetry.
  bool negated = false;
  if( v._f0 < 0 ){
    negated = true;
    v = -v;
  }

  // Since we're only using a crude polynomial approximation to arctan
  // we prefer to deal with arguments as close to zero as
  // possible. We start with the formula
  //   ArcTan(a) + ArcTan(b) = ArcTan((a+b)/(1-a*b))
  // Let c = (a+b)/(1-a*b) and solve for b:
  //   ArcTan(c) = ArcTan(a) + ArcTan((c-a)/(a*c+1))
  // If c is positive and a is a positive constant less than c then
  // the second argument on the right will be smaller than c. Repeat
  // until you end up with an argument smaller than a.
  // Currently as a constant I use a number with an exact binary
  // representation which is smaller than tan(Pi/12).
  static const double RHO = 137. / 512;
  static const Affine1Jet ARCTAN_RHO(0.26145314506663815251,
				     0., 0., 0., Affine1Jet::EPS);
  int num_translations = 0;
  while( v._f0 > RHO ){
    num_translations++;
    v = (v-RHO) / (v*RHO+1);
  }

  // We use the equation arctan(x) == x-x^3/3 +
  // x^4*(c-2*c^3)/(2*(c^2+1)^4) where c is between 0 and x, and
  // choose a worst-case scenario for c.

  // To find the worst-case scenario for c, we need to know whether or
  // the range of |v| extends to the right of the global maximum of
  // the function (c-2*c^3)/(2*(c^2+1)^4). This isn't pretty, but it
  // works.
  double size = (fabs(v._df1) + fabs(v._df2)) + (fabs(v._df3) + v._error);
  bool includes_max =
    300466. / 1048576 <= (1.0 + 3 * Affine1Jet::EPS) * (fabs(v._f0) + size);

  // Now we can compute the "Taylor error".
  double error;
  error = (v._error + v._error * fabs(v._f0 * v._f0)) +
    (fabs(v._f0) * (size * size) + (size * size) * (size / 3.0));
  if( includes_max ){
    double c = 91575. / 1048576;
    double c2p1 = c * c + 1.0;
    error += ((((fabs(v._f0) + size) * (fabs(v._f0) + size)) *
	       ((fabs(v._f0) + size) * (fabs(v._f0) + size))) *
	      ((c - (2.0 * c) * (c * c)) / 2.0)) /
      ((c2p1 * c2p1) * (c2p1 * c2p1));
  } else {
    double c = fabs(v._f0) + size;
    double c2p1 = c * c + 1.0;
    error += (((c * c) * (c * c)) * ((c - (2.0 * c) * (c * c)) / 2.0)) /
      ((c2p1 * c2p1) * (c2p1 * c2p1));
  }

  // Next, add the floating point error.
  error += Affine1Jet::EPS_by_2 * (((2 * (1 + 2 * Affine1Jet::EPS) *
				     fabs(v._f0 * v._f0) * fabs(v._f0 / 3.0) +
				     fabs((v._f0 * v._f0) * (v._f0 / 3.0))) +
				    (fabs(v._f0 - (v._f0 * v._f0) * (v._f0 / 3.0)) +
				     fabs(v._df1) * fabs(v._f0 * v._f0))) +
				   (((fabs(v._df1 * (v._f0 * v._f0)) +
				      fabs(v._df1 - v._df1 * (v._f0 * v._f0))) +
				     (fabs(v._df2) * fabs(v._f0 * v._f0) +
				      fabs(v._df2 * (v._f0 * v._f0)))) +
				    ((fabs(v._df2 - v._df2 * (v._f0 * v._f0)) +
				      fabs(v._df3) * fabs(v._f0 * v._f0)) +
				     (fabs(v._df3 * (v._f0 * v._f0)) +
				      fabs(v._df3 - v._df3 * (v._f0 * v._f0))))));

  // Finally, account for the error from computing the errors.
  if( includes_max ){
    error *= 1.0 + 6 * Affine1Jet::EPS;
  } else {
    error *= 1.0 + 7 * Affine1Jet::EPS;
  }

  Affine1Jet result(v._f0 - (v._f0 * v._f0) * (v._f0 / 3.0),
		    v._df1 - v._df1 * (v._f0*v._f0),
		    v._df2 - v._df2 * (v._f0*v._f0),
		    v._df3 - v._df3 * (v._f0*v._f0),
		    error);

  // Undo the transformations that we performed to get the argument
  // close to zero.
  while( num_translations > 0 ){
    result += ARCTAN_RHO;
    num_translations--;
  }

  if( negated ){
    result = -result;
  }

  return result;
}


==> anc/five_torsion/rigorous_volume/AJet.H <==
/* AJet.h
 *
 * Written by: Peter Milley
 *
 * An Affine1Jet represents a set of functions f with domain the
 * standard cube in R^3 (i.e. the cube {|x|<=1, |y|<=1, |z|<=1}), such
 * that |f(v)-f0-(df1,df2,df3).v| < error for all v and f.
 */

#ifndef _AJet_h_
#define _AJet_h_

#include <math.h> // for fabs, log

class Affine1Jet
{
public:
  // Constructors and destructors
  Affine1Jet( double f0, double df1=0, double df2=0, double df3=0,
	      double e=0 );
  Affine1Jet();
  Affine1Jet( const Affine1Jet & );
  Affine1Jet & operator= ( const Affine1Jet & );

  ~Affine1Jet() { }; // empty

  // Useful constants
  static const double EPS;
  static const double EPS_by_2;

  // Exception classes.
  class DivisionByZeroError {
  public:
    DivisionByZeroError() {} // empty;
  };
  class ZeroToTheZeroError {
  public:
    ZeroToTheZeroError() {} // empty;
  };
  class LogZeroError {
  public:
    LogZeroError() {} // empty;
  };
  class LogIsComplexError {
  public:
    LogIsComplexError() {} // empty;
  };

  // Access functions
  inline double center() const;
  inline double size() const;
  inline double slope( int ) const;
  inline double error() const;

  // Some "arithmetic functions" defined specially.
  Affine1Jet & squeezeLeft( int index );
  Affine1Jet & squeezeRight( int index );
  Affine1Jet & flatten();

  // Arithmetic assignment operators.
  Affine1Jet & operator+= ( const Affine1Jet & );
  Affine1Jet & operator+= ( double );
  Affine1Jet & operator-= ( const Affine1Jet & );
  Affine1Jet & operator-= ( double );
  Affine1Jet & operator*= ( const Affine1Jet & );
  Affine1Jet & operator*= ( double );
  Affine1Jet & operator/= ( const Affine1Jet & );
  Affine1Jet & operator/= ( double );

  // A test function. Returns true if every point in the range of the
  // jet is greater than the given argument.
  // Not defined as an operator; the semantics aren't quite right.
  bool trulyGreaterThan( double d ) const;
  bool trulyGreaterThan( const Affine1Jet & w ) const;

  // Arithmetic operators.
  friend Affine1Jet operator+ ( const Affine1Jet &, const Affine1Jet & );
  friend Affine1Jet operator+ ( const Affine1Jet &, double );
  friend Affine1Jet operator+ ( double, const Affine1Jet & );

  friend Affine1Jet operator- ( const Affine1Jet &, const Affine1Jet & );
  friend Affine1Jet operator- ( const Affine1Jet &, double );
  friend Affine1Jet operator- ( double, const Affine1Jet & );

  friend Affine1Jet operator- ( const Affine1Jet & );

  friend Affine1Jet operator* ( const Affine1Jet &, const Affine1Jet & );
  friend Affine1Jet operator* ( const Affine1Jet &, double );
  friend Affine1Jet operator* ( double, const Affine1Jet & );

  friend Affine1Jet operator/ ( const Affine1Jet &, const Affine1Jet & );
  friend Affine1Jet operator/ ( const Affine1Jet &, double );
  friend Affine1Jet operator/ ( double, const Affine1Jet & );

  // Test for equality. Nothing approximate here; this is exact equality.
  friend bool operator==( const Affine1Jet &, const Affine1Jet & );

  // Other useful mathematical functions.
  friend Affine1Jet Power ( const Affine1Jet &, int );
  friend Affine1Jet Log ( Affine1Jet );
  friend Affine1Jet Max0 ( const Affine1Jet & );

  friend Affine1Jet ArcTan ( Affine1Jet );

private:
  bool mayContainZero() const;

  double _f0;
  double _df1, _df2, _df3;
  double _error;
  double _size;
};

#include "AJet.inline"

#endif // _AJet_h_


==> anc/five_torsion/rigorous_volume/AJet.inline <==
/* AJet.inline
 *
 * Written by: Peter Milley
 */

double
Affine1Jet::center() const
{
  return _f0;
}

double
Affine1Jet::size() const
{
  return fabs(_df1)+fabs(_df2)+fabs(_df3);
}

double
Affine1Jet::slope( int i ) const
{
  if( i==1 ) return _df1;
  if( i==2 ) return _df2;
  if( i==3 ) return _df3;
  return 0.0;
}

double
Affine1Jet::error() const
{
  return _error;
}


==> anc/five_torsion/rigorous_volume/Makefile <==
# Written by: Peter Milley

# A word about the compiler options below: it is VERY IMPORTANT that
# the compiler does NOT try to optimize the arithmetic expressions in
# AJet.C. The error estimates for all of the operations defined in
# AJet.C depend on the height of the expression trees used to compute
# the results of those operations. Rearranging those expressions to
# optimize them make the error estimates invalid.
#
# That is why I've used the -O0 compiler flag below, even though
# that's technically the default anyway: to remind myself NOT to try
# and optimize the code.
#
# This is only a requirement for AJet.C, so if you absolutely have to
# turn on optimizations for Position.o, area_jets.o, and
# area_jets_bdry.o you may do so...just remember to compile AJet.o
# separately without optimizations and you should be fine.

COPTS=-ggdb -O0 -Wall -fexceptions
CPP=g++

.SUFFIXES: .o .m .C

.C.o:
	$(CPP) $(COPTS) -c ${@:o=C}

all: rigorous_volume

rigorous_volume: rigorous_volume.o AJet.o
	$(CPP) $(COPTS) -o rigorous_volume rigorous_volume.o AJet.o

clean:
	rm *.o


==> anc/five_torsion/rigorous_volume/README.txt <==
rigorous_volume.C

Written by: Peter Milley

Usage: rigorous_volume vol input_file

This program reads Snap triangulation data along with the delta
constant computed by Harriet Moser's algorithm from "input_file" and
uses them to rigorously determine whether or not the volume of the
manifolds thus describes are greater than "vol".

Output: for each line in "input_file" the program will print either
"Manifold N:Okay" if it can determine that the volume is strictly
greater than "vol", or "Manifold N:Not Okay" otherwise (where N is the
index of the corresponding manifold in the input file).

Five input files are provided:

"volumes.input": fillings on two-cusped manifolds. Test with
"vol"=2.848.

"m019_volume_input": alternate triangulation of m019. Test with
"vol"=2.848. (There are triangulations of m019 present in
"volumes.input", but for those triangulations the program cannot
guarantee sufficient volume due to floating-point error.)

"one_cusped_volumes.input": fillings on one-cusped manifolds. Test
with "vol"=0.943.

"vol2_volume.input": an alternate triangulation of Vol2. Test with
"vol"=0.943.

"vol3_cover_volume.input": a positively-oriented triangulation of a
two-fold cover of Vol3. (Harriet Moser's algorithm, and hence this
program, only work with positively oriented ideal triangulations.)
Test with "vol"=1.886.

Note copies of these sample files and instructions on how to recreate
them are in the "twocusped/volume_comp/", "onecusped/volume_comp/",
and "onecusped/vol3/" directories.


==> anc/five_torsion/rigorous_volume/rigorous_volume.C <==
/* rigorous_volume.C
 *
 * Determine rigorous lower bounds on the volume of a hyperbolic
 * manifold given shape data for an ideal triangulation and the error
 * term \delta determined by Moser's algorithm.
 */

#include <iostream>
#include <cstdlib>
#include <fstream>
#include <sstream>
#include <string>
#include <vector>
#include <cmath>
#include "AJet.H"

using namespace std;

static const string USAGE="Usage: rigorous_volume vol input_file";
static const string FILE_NOT_FOUND="Error, unable to open ";
static const string BAD_EOF="Error, unexpected EOF";
static const string FORMAT_ERR="Badly formatted input at line ";

static const Affine1Jet Pi(M_PI, 0.0, 0.0, 0.0, 2*Affine1Jet::EPS);

class FormatException
{
public:
  FormatException() {} // empty
};

bool ParseLine( string line, vector<double> & params )
{
  bool result = true;
  stringstream ss(line);
  vector<double>::iterator insert_point = params.end();
  double real, imag;

  try {
    ss.ignore(1);
    while( !ss.eof() ){
      ss >> real;
      if( !ss.good() ){
	throw FormatException();
      }
      ss.ignore(3);
      ss >> imag;
      if( !ss.good() ){
	throw FormatException();
      }
      ss.ignore(2);
      params.push_back(real);
      params.push_back(imag);
      if( ss.peek() == ']' ){
	break;
      } else {
	ss.ignore(2);
      }
    }
  } catch( FormatException ){
    params.erase(insert_point, params.end());
    result = false;
  }

  return result;
}

Affine1Jet Lobachevsky( Affine1Jet & theta )
{
  if( theta.trulyGreaterThan(Pi/2.0) ){
    Affine1Jet translated = theta-Pi;
    return Lobachevsky(translated);
  }
  if( (-theta).trulyGreaterThan(Pi/2.0) ){
    Affine1Jet translated = theta+Pi;
    return Lobachevsky(translated);
  }
  if( theta.center() < 0.0 ){
    Affine1Jet negtheta = -theta;
    return -Lobachevsky(negtheta);
  }

  static const int NUM_COEFFS=30;
  static const double LOBCOEF[NUM_COEFFS] = {
    5.4831135561607547882413838888201e-1,
    1.0823232337111381915160036965412e-1,
    4.8444907713545197129262758561472e-2,
    2.7891037672165120538296812180796e-2,
    1.8199901365960328824311744707278e-2,
    1.2823667776324462157674846128817e-2,
    9.5243928393815114745643670962394e-3,
    7.3530535460250636167039159668208e-3,
    5.8479755397266959054962366178048e-3,
    4.7619093045811136799814912001842e-3,
    3.9525701124525799515137944808229e-3,
    3.3333335320272968375315987081340e-3,
    2.8490028914574211634331659107080e-3,
    2.4630541963678177950454607261557e-3,
    2.1505376364114568439132649094016e-3,
    1.8939393943803620897114593734851e-3,
    1.6806722690053911275277764855335e-3,
    1.5015015015233512340706336099638e-3,
    1.3495276653220485553945730785293e-3,
    1.2195121951230603594927151084491e-3,
    1.1074197120711266596728487987281e-3,
    1.0101010101010675186059356321779e-3,
    9.2506938020352840967144128733280e-4,
    8.5034013605442478972252664720549e-4,
    7.8431372549019677504189889653457e-4,
    7.2568940493468811469129541350086e-4,
    6.7340067340067343805464730535677e-4,
    6.2656641604010025932192218654462e-4,
    5.8445353594389246257711686275038e-4,
    5.4644808743169398954500641421420e-4
  };

  Affine1Jet result(0.0);
  Affine1Jet theta_over_pi_squared = (theta/Pi)*(theta/Pi);
  if( ! (-theta_over_pi_squared).trulyGreaterThan(-0.5) ){
    cerr << "Warning, Lobachevsky function may not be rigorous.";
    cerr << endl;
  }
  Affine1Jet product(1.0);
  Affine1Jet coeff;
  Affine1Jet term;
  int coeff_index = 0;
  do {
    product *= theta_over_pi_squared;
    coeff = Affine1Jet(LOBCOEF[coeff_index++], 0.0, 0.0, 0.0,
		       Affine1Jet::EPS);
    term = coeff * product;
    if( (-term).trulyGreaterThan( -Affine1Jet::EPS ) ){
      // Assuming that (theta/Pi)^2 isn't too large (see warning
      // above) the sum of the remaining terms is guaranteed to be
      // less than 2*EPS. So we cut off the summation.
      result += Affine1Jet(0.0, 0.0, 0.0, 0.0, 2*Affine1Jet::EPS);
      break;
    }
    result += term;
  } while( coeff_index < NUM_COEFFS );

  if( coeff_index == NUM_COEFFS ){
    cerr << "Need more Lobachevsky coefficients!" << endl;
  }

  result -= Log(theta*2.0);
  result += 1.0;
  result *= theta;
  return result;
}

Affine1Jet ComputeVolume( vector<double> & params, double delta )
{
  int num_tets = params.size() / 2;
  Affine1Jet result(0.0);
  Affine1Jet real_part, imag_part;
  Affine1Jet term;
  Affine1Jet theta[3];
  double safety_margin = 10*fabs(delta);

  for( int i=0; i<num_tets; i++ ){
    real_part = Affine1Jet(params[2*i], delta, 0.0, 0.0, Affine1Jet::EPS);
    imag_part = Affine1Jet(params[2*i+1], 0.0, delta, 0.0, Affine1Jet::EPS);

    // Make some attempt to calculate the angles in a "smart" way,
    // where "smart" means "not dividing by anything that's too close
    // to zero".
    if( (real_part-1.0).trulyGreaterThan(safety_margin) ){
      theta[0] = ArcTan(imag_part / real_part);
      theta[1] = Pi - ArcTan(imag_part / (real_part - 1.0));
    } else if( real_part.trulyGreaterThan(safety_margin) &&
	       (-real_part+1.0).trulyGreaterThan(safety_margin) ){
      theta[0] = ArcTan(imag_part / real_part);
      theta[1] = -ArcTan(imag_part / (real_part - 1.0));
    } else if( (-real_part).trulyGreaterThan(safety_margin) ){
      theta[0] = Pi + ArcTan(imag_part / real_part);
      theta[1] = -ArcTan(imag_part / (real_part - 1.0));
    } else { // HACK ALERT: we're assuming imag_part > 0
      theta[0] = (Pi/2) - ArcTan(real_part / imag_part);
      theta[1] = (Pi/2) + ArcTan((real_part - 1.0) / imag_part);
    }
    theta[2] = Pi - (theta[0]+theta[1]);

    term = Lobachevsky(theta[0]);
    term += Lobachevsky(theta[1]);
    term += Lobachevsky(theta[2]);

    // Sadly we can't just add "term" to "result". "term" depends on
    // the two variables associated to a single tetrahedron; adding
    // "term" to "result" would imply that "result" depends on those
    // two variables, when in fact "result" depends on
    // 2*num_tets variables (which we can't properly represent with
    // Affine1Jets). The flatten() function eliminates this unstated
    // dependency, but at the cost of accuracy.
    result += term.flatten();
  }

  return result;
}

int main( int argc, char *argv[] )
{
  // Argument checking
  if( argc != 3 ){
    cerr << USAGE << endl;
    exit(-1);
  }

  ifstream input_file(argv[2]);
  if( !input_file ){
    cerr << FILE_NOT_FOUND << argv[1] << endl;
    exit(-1);
  }

  string current_line;
  vector<double> params;
  Affine1Jet volume_jet;
  double delta;
  double vol_limit;
  int line_no;

  {
    stringstream vol_stream(argv[1]);
    vol_stream >> vol_limit;
  }

  line_no = 0;
  while( !input_file.eof() ){
    // Read in and parse the tetrahedron shapes
    getline(input_file, current_line);
    line_no++;
    if( current_line.length() == 0 ){
      continue;
    }
    if( !ParseLine(current_line, params) ){
      cerr << FORMAT_ERR << line_no << endl;
      getline(input_file, current_line);
      line_no++;
      continue;
    }

    // Read in the Moser \delta parameter
    if( input_file.eof() ){
      cerr << BAD_EOF << endl;
      exit(-1);
    }
    getline(input_file, current_line);
    line_no++;
    {
      stringstream ss(current_line);
      ss >> delta;
      if( ss.bad() || ss.fail() ){
	cerr << FORMAT_ERR << line_no << endl;
	continue;
      }
    }

    // Pass the data to the volume computing function
    try {
      volume_jet = ComputeVolume(params, delta);
	  cout << volume_jet.center();
      cout << " Manifold " << line_no/2 << ':';
      if( volume_jet.trulyGreaterThan(vol_limit) ){
	// if( volume_jet.trulyGreaterThan(2.848) ){
	// if( volume_jet.trulyGreaterThan(0.943) ){
	cout << "Okay.";
      } else {
	cout << "Not okay.";
      }
      cout << endl;
    } catch( Affine1Jet::LogZeroError ){
      cout << "Manifold " << line_no/2 << ':';
      cout << " a LogZeroError occured." << endl;
      cerr << "Manifold " << line_no/2 << ':';
      cerr << " a LogZeroError occured." << endl;
    } catch( Affine1Jet::DivisionByZeroError ){
      cout << "Manifold " << line_no/2 << ':';
      cout << " a DivisionByZero occured." << endl;
      cerr << "Manifold " << line_no/2 << ':';
      cerr << " a DivisionByZero occured." << endl;
    }
      
    params.clear();
  }
  input_file.close();

  exit(0);
}


==> anc/five_torsion/rigorous_volume/volumes.input <==
[0.7075350476391259522476811556 + 1.209196493182101501893754540*I, 0.3541289788603000906028613500 + 0.5663268485824373545141209613*I]~
0.00316086616836867214701300762590198256759093790049737630207806304908077495377707523229855984908602031331452612403254547316536020905715883805823403856430406192739360911154002188305914375782003904627462452939230839
[1.193237924992727383188586841 + 1.078300081661406684673815361*I, 0.03418948359482709592851670547 + 0.5169932380289557517607517987*I]~
0.0361109522694667634397059517386059121241438192460271183837858066112757571319078257922472748527863136591784981289705510633183315437540470202917750201900316136508346237743519243415563167672099148725184416290014365
[0.8550702463146690485152005452 + 0.8277027692311456638836242035*I, 0.1449297536853309514847994548 + 0.8277027692311456638836242035*I]~
0.00527799859195393531639908598165699567113709694857074913991607429327471617285578743795077659405049786952095093938855221079762748057960740481341632101531171789062571973220085788141538509899711980262859639972926645
[0.9658105164051729040714832945 + 0.5169932380289557517607517987*I, -0.1932379249927273831885868412 + 1.078300081661406684673815361*I]~
0.00375121726645357182164808717114592801121099209425491396717454378252293999526290651987193569583846194232447786777188715332268716403392751383340972557118420321767439266726178943549198323712831443915802042795560123
[0.5000000000000000000000000000 + 0.3632712640026804429477333787*I, 0.5000000000000000000000000000 + 1.538841768587626701285145288*I]~
0.00260519755687465289501108729497062662415953757511333008497293969647748362472281369682786751840147521701836715793303991495295992778249524093962573013041712167320114670181039311613166917497920805980021167311365594
[0.6458710211396999093971386500 + 0.5663268485824373545141209613*I, 0.2924649523608740477523188444 + 1.209196493182101501893754540*I]~
0.00181926448582899179094107358151674430923178667788264857835647236199375511157651297184480657895439282151974252734495196977342911938689023365040185800155257088356752578334291703000293369754456639148686935522285491
[0.7151576133639403979087893961 + 0.6640176900526853225959036791*I, 0.5151127951180412063211279854 + 0.6076586022790956918456629953*I]~
0.00599970448027473907458414517075892103719923721664691170352501078116110508204298093230866183313295385349699443223539789624798645284656241540065290878734379592018588662320547117611411687118001498834643495297660729
[0.6679434195332298783405200095 + 0.6114788972123061087357541438*I, 0.4614252864135316128804786981 + 0.5848294323352354728618592441*I]~
0.00425439626941393046732423205391613517066387952575380070951747106179192104709615261964711417320475935347773544456098767126662738307891773597031657574453043637560646955878133275975533842373403767314296028118421506
[0.6037621147577155253186668317 + 0.5844380347645839368249259320*I, 0.3962378852422844746813331683 + 0.5844380347645839368249259320*I]~
0.00327895086492182798253378902334651252069218405422570054729598648537977262321645994102500864602280376542348616992143084839168407859176003898874995976889604843003122690722648706752932021283502184763791683419380305
[0.1254662489010083245851722846 + 0.4849646566387357640198935920*I, -0.9925677398488865236194145498 + 0.1216933926360553210721602133*I]~
0.00281015012981652309742440179454014427265620620772100005649903074573996016060308143526824703097746869012798225068830239534327297164685194606839795583503777282962651396455007944884620683435657187248797235949576050
[0.5385747135864683871195213019 + 0.5848294323352354728618592441*I, 0.3320565804667701216594799905 + 0.6114788972123061087357541438*I]~
0.00268078207600140631980132167937092067316743350422326637266839719059053303716999087006501627329753370483047876305686017780901282510605020049903446555920874944375788106785053975660180217602315616839724044898434560
[0.4848872048819587936788720146 + 0.6076586022790956918456629953*I, 0.2848423866360596020912106039 + 0.6640176900526853225959036791*I]~
0.00229207519490480707850924117601612782883673171428558957201553141525691955232965963835713632829699165517416381476130539954854766384737586649808177220207068252302230589822662940257406315518264403891669793224788698


==> anc/five_torsion/rigorous_volume/volumes.output <==
Manifold 1:Okay.
Manifold 2:Okay.
Manifold 3:Okay.
Manifold 4:Okay.
Manifold 5:Okay.
Manifold 6:Okay.
Manifold 7:Okay.
Manifold 8:Okay.
Manifold 9:Okay.
Manifold 10:Not okay.
Manifold 11:Okay.
Manifold 12:Okay.


==> anc/five_torsion/smallcalculator.py <==

#run in snappy
import math
import snappy

def gcd(a,b):
        while b != 0:
            rem = a % b
            a = b
            b = rem
        return a

#here's a dictionary that converts snappea notation into snap notation
moms = ['m003','m004','m006','m007','m009','m010','m011','m015','m016','m017']
snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}

#length_bound Calculates upper bound for the length of a slope s such that
#filling cusped manifold 'manifold' along s results in volume less than 'bound' using
#Futer-Kalfagianni-Purcell
def length_bound(manifold, bound): 
    return 2*math.pi / math.sqrt(1 - (bound/manifold.volume())**(2.0/3.0))

#length of p,q curve in manifold
def length( p, q , manifold):
    C = manifold.cusp_neighborhood()
    r = C.translations()[0]
    s = C.translations()[1]
    x = r.real
    y = r.imag
    u = s.real
    v = s.imag
    return math.sqrt((p*x+q*u)**2 + (p*y+q*v)**2)
	 
#small_filling_params Finds filling parameters (p,q) such that filling cusped manifold 'manifold' along
#(p,q) curve gives orbifold of volume less than 'bound' with singular locus a
#knot labeled 'order'
def small_filling_params_of_order(manifold, bound, order):
    params = []
    C = manifold.cusp_neighborhood()
    r = C.translations()[0]
    s = C.translations()[1]
    t = length_bound(manifold, bound)
    a = t/math.sqrt((r.real)**2 + (r.imag)**2)
    b = t/math.sqrt((s.real)**2 + (s.imag)**2)
    for p in range(-int(math.ceil(a)),int(math.ceil(a))):
        for q in range(-int(math.ceil(b)),int(math.ceil(b))):
            if length( p, q, manifold) < t and gcd(p,q)==order:
                params.append((p,q))
    return params

def small_filling_params(manifold, bound):
    params = []
    C = manifold.cusp_neighborhood()
    r = C.translations()[0]
    s = C.translations()[1]
    t = length_bound(manifold, bound)
    a = t/math.sqrt((r.real)**2 + (r.imag)**2)
    b = t/math.sqrt((s.real)**2 + (s.imag)**2)
    for p in range(-int(math.ceil(a)),int(math.ceil(a))):
        for q in range(-int(math.ceil(b)),int(math.ceil(b))):
            if length( p, q, manifold) < t and gcd(p,q) != 1:
                params.append((p,q))
    return params


	
	

#small_volumes returns a list of volumes of hyperbolic results along with the corresponding surgery
#parameters where the volume is the volume of 'manifold' filled along the
#parameter where the parameters are taken over all possible parameters coming
#from small_filling_params(manifold, bound, order)

def small_volumes_of_order(manifold, bound, order):
    params = small_filling_params_of_order(manifold, bound, order)
    small_volumes = []
    for param in params:
        mfld = manifold.copy()
        mfld.dehn_fill(param)
        small_volumes.append([param, mfld.volume(), mfld.solution_type()])
    return small_volumes

def small_shapes_of_order(manifold, bound, order):
    params = small_filling_params_of_order(manifold, bound, order)
    small_volumes = []
    for param in params:
        mfld = manifold.copy()
        mfld.dehn_fill(param)
        small_volumes.append([param, mfld.volume(), mfld.tetrahedra_shapes()])
    return small_volumes

def small_volumes(manifold, bound):
    params = small_filling_params(manifold, bound)
    small_volumes = []
    for param in params:
        mfld = manifold.copy()
        mfld.dehn_fill(param)
        if mfld.volume() < bound:
            small_volumes.append([mfld, mfld.volume(), gcd(param[0],param[1]), mfld.solution_type()])
    return small_volumes
			
#generate list:
def list_small_fillings(bound, listofmanifolds):
    mflds=[]
    data=[]
    for m in listofmanifolds:
        mflds.append(snappy.Manifold(m))
    for m in mflds:
        data.append(small_volumes(m, bound))
    return data

def list_small_fillings_of_order(bound, listofmanifolds, order):
    mflds=[]
    data=[]
    for m in listofmanifolds:
        mflds.append(snappy.Manifold(m))
    for m in mflds:
        data.append([m,small_volumes_of_order(m, bound, order)])
    return data

def list_small_fillings_with_shapes_of_order(bound, listofmanifolds, order):
    mflds=[]
    data=[]
    for m in listofmanifolds:
        mflds.append(snappy.Manifold(m))
    for m in mflds:
        data.append([m,small_shapes_of_order(m, bound, order)])
    return data

def look_for_pos_orient(manifold, p,q):
    i = 0
    while i < 100:
        M = snappy.Manifold(manifold)
        M.randomize()
        M.dehn_fill((p,q))
        if M.solution_type() == 'all tetrahedra positively oriented':
            return M
        i += 1

def generate_snap_files(bound, listofmanifolds, order):
	snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}
	for m in listofmanifolds:
		mfile = open(m+'.snap',"w")
		mfile.write('r c ' + snapnot[m]+'\n')
		mfile.close()
		manif = snappy.Manifold(m)
		params = small_filling_params_of_order(manif, bound, order)
		mfile = open(m+'.snap', "a")
		for p in params:
			mfile.write('sur '+str(p[0])+' '+str(p[1])+' clear sur\n')
		mfile.close()





==> anc/five_torsion/snap.results <==
pari initialized
r c 5 3
sur -10 5 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7075350476391259522476811556+1.209196493182101501893754540*I,0.3541289788603000906028613500+0.5663268485824373545141209613*I]~
[0,-10,-15,5,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -5 5 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.193237924992727383188586841+1.078300081661406684673815361*I,0.03418948359482709592851670547+0.5169932380289557517607517987*I]~
[0,0,-5,5,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -5 10 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.8550702463146690485152005452+0.8277027692311456638836242035*I,0.1449297536853309514847994548+0.8277027692311456638836242035*I]~
[0,10,0,10,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 0 5 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.9658105164051729040714832945+0.5169932380289557517607517987*I,-0.1932379249927273831885868412+1.078300081661406684673815361*I]~
[0,10,5,5,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 5 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5000000000000000000000000000+0.3632712640026804429477333787*I,0.5000000000000000000000000000+1.538841768587626701285145288*I]~
[0,10,10,0,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 5 5 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6458710211396999093971386500+0.5663268485824373545141209613*I,0.2924649523608740477523188444+1.209196493182101501893754540*I]~
[0,20,15,5,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 4
sur -10 5 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7151576133639403979087893961+0.6640176900526853225959036791*I,0.5151127951180412063211279854+0.6076586022790956918456629953*I]~
[-10,-10,0,10,8;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur -5 5 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6679434195332298783405200095+0.6114788972123061087357541438*I,0.4614252864135316128804786981+0.5848294323352354728618592441*I]~
[-5,-10,0,15,8;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 0 5 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6037621147577155253186668317+0.5844380347645839368249259320*I,0.3962378852422844746813331683+0.5844380347645839368249259320*I]~
[0,-10,0,20,8;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 5 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.1254662489010083245851722846+0.4849646566387357640198935920*I,-0.9925677398488865236194145498+0.1216933926360553210721602133*I]~
[5,0,0,5,-2;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 5 5 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5385747135864683871195213019+0.5848294323352354728618592441*I,0.3320565804667701216594799905+0.6114788972123061087357541438*I]~
[5,-10,0,25,8;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 10 5 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.4848872048819587936788720146+0.6076586022790956918456629953*I,0.2848423866360596020912106039+0.6640176900526853225959036791*I]~
[10,-10,0,30,8;2,-1,-1,2,0;-2,1,1,-2,0]


==> anc/five_torsion/snapoutfile <==
pari initialized
r c 5 3
sur -10 5 pr ac sh pr -pa fi clear sur
[0.7075350476391259522476811556+1.209196493182101501893754540*I,0.3541289788603000906028613500+0.5663268485824373545141209613*I]~
[0,-10,-15,5,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -5 5 pr ac sh pr -pa fi clear sur
[1.193237924992727383188586841+1.078300081661406684673815361*I,0.03418948359482709592851670547+0.5169932380289557517607517987*I]~
[0,0,-5,5,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -5 10 pr ac sh pr -pa fi clear sur
[0.8550702463146690485152005452+0.8277027692311456638836242035*I,0.1449297536853309514847994548+0.8277027692311456638836242035*I]~
[0,10,0,10,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 0 5 pr ac sh pr -pa fi clear sur
[0.9658105164051729040714832945+0.5169932380289557517607517987*I,-0.1932379249927273831885868412+1.078300081661406684673815361*I]~
[0,10,5,5,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 5 0 pr ac sh pr -pa fi clear sur
[0.5000000000000000000000000000+0.3632712640026804429477333787*I,0.5000000000000000000000000000+1.538841768587626701285145288*I]~
[0,10,10,0,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 5 5 pr ac sh pr -pa fi clear sur
[0.6458710211396999093971386500+0.5663268485824373545141209613*I,0.2924649523608740477523188444+1.209196493182101501893754540*I]~
[0,20,15,5,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 4
sur -10 5 pr ac sh pr -pa fi clear sur
[0.7151576133639403979087893961+0.6640176900526853225959036791*I,0.5151127951180412063211279854+0.6076586022790956918456629953*I]~
[-10,-10,0,10,8;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur -5 5 pr ac sh pr -pa fi clear sur
[0.6679434195332298783405200095+0.6114788972123061087357541438*I,0.4614252864135316128804786981+0.5848294323352354728618592441*I]~
[-5,-10,0,15,8;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 0 5 pr ac sh pr -pa fi clear sur
[0.6037621147577155253186668317+0.5844380347645839368249259320*I,0.3962378852422844746813331683+0.5844380347645839368249259320*I]~
[0,-10,0,20,8;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 5 0 pr ac sh pr -pa fi clear sur
[0.1254662489010083245851722846+0.4849646566387357640198935920*I,-0.9925677398488865236194145498+0.1216933926360553210721602133*I]~
[5,0,0,5,-2;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 5 5 pr ac sh pr -pa fi clear sur
[0.5385747135864683871195213019+0.5848294323352354728618592441*I,0.3320565804667701216594799905+0.6114788972123061087357541438*I]~
[5,-10,0,25,8;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 10 5 pr ac sh pr -pa fi clear sur
[0.4848872048819587936788720146+0.6076586022790956918456629953*I,0.2848423866360596020912106039+0.6640176900526853225959036791*I]~
[10,-10,0,30,8;2,-1,-1,2,0;-2,1,1,-2,0]


==> anc/five_torsion/stripper.py <==
#!/usr/bin/python

#This thing strips out the 'solution type:...' lines.  This is needed to use
#Purcells reworking of moser's algorithm without massive headaches.



snapoutfile = open('snapoutfile', "a")
results = open('snap.results', "r")
lines = results.readlines()
for i in range(len(lines)):
	if not 'solution' in lines[i]:
		snapoutfile.write(lines[i])
results.close()
snapoutfile.close()




==> anc/five_torsion/volumecomp/deltas <==
0.00316086616836867214701300762590198256759093790049737630207806304908077495377707523229855984908602031331452612403254547316536020905715883805823403856430406192739360911154002188305914375782003904627462452939230839
0.0361109522694667634397059517386059121241438192460271183837858066112757571319078257922472748527863136591784981289705510633183315437540470202917750201900316136508346237743519243415563167672099148725184416290014365
0.00527799859195393531639908598165699567113709694857074913991607429327471617285578743795077659405049786952095093938855221079762748057960740481341632101531171789062571973220085788141538509899711980262859639972926645
0.00375121726645357182164808717114592801121099209425491396717454378252293999526290651987193569583846194232447786777188715332268716403392751383340972557118420321767439266726178943549198323712831443915802042795560123
0.00260519755687465289501108729497062662415953757511333008497293969647748362472281369682786751840147521701836715793303991495295992778249524093962573013041712167320114670181039311613166917497920805980021167311365594
0.00181926448582899179094107358151674430923178667788264857835647236199375511157651297184480657895439282151974252734495196977342911938689023365040185800155257088356752578334291703000293369754456639148686935522285491
0.00599970448027473907458414517075892103719923721664691170352501078116110508204298093230866183313295385349699443223539789624798645284656241540065290878734379592018588662320547117611411687118001498834643495297660729
0.00425439626941393046732423205391613517066387952575380070951747106179192104709615261964711417320475935347773544456098767126662738307891773597031657574453043637560646955878133275975533842373403767314296028118421506
0.00327895086492182798253378902334651252069218405422570054729598648537977262321645994102500864602280376542348616992143084839168407859176003898874995976889604843003122690722648706752932021283502184763791683419380305
0.00281015012981652309742440179454014427265620620772100005649903074573996016060308143526824703097746869012798225068830239534327297164685194606839795583503777282962651396455007944884620683435657187248797235949576050
0.00268078207600140631980132167937092067316743350422326637266839719059053303716999087006501627329753370483047876305686017780901282510605020049903446555920874944375788106785053975660180217602315616839724044898434560
0.00229207519490480707850924117601612782883673171428558957201553141525691955232965963835713632829699165517416381476130539954854766384737586649808177220207068252302230589822662940257406315518264403891669793224788698


==> anc/five_torsion/volumecomp/interleave.pl <==
#!/usr/bin/perl

use strict;

$#ARGV == 1 or die "USAGE: interleave.pl file1 file2\n";

open(my $input1, $ARGV[0]) or die "Unable to open $ARGV[0]!\n";
open(my $input2, $ARGV[1]) or die "Unable to open $ARGV[1]!\n";
my ($line1, $line2);

while(!eof($input1) && !eof($input2)){
    $line1=<$input1>;
    $line2=<$input2>;
    print $line1;
    print $line2;
}
while(<$input1>){
    print;
}
while(<$input2>){
    print;
}
close $input1;
close $input2;


==> anc/five_torsion/volumecomp/moseralg.output <==
   realprecision = 211 significant digits (210 digits displayed)
manifold 11 is complete hyperbolic, delta=0.00316086616836867214701300762590198256759093790049737630207806304908077495377707523229855984908602031331452612403254547316536020905715883805823403856430406192739360911154002188305914375782003904627462452939230839
manifold 12 is complete hyperbolic, delta=0.0361109522694667634397059517386059121241438192460271183837858066112757571319078257922472748527863136591784981289705510633183315437540470202917750201900316136508346237743519243415563167672099148725184416290014365
manifold 13 is complete hyperbolic, delta=0.00527799859195393531639908598165699567113709694857074913991607429327471617285578743795077659405049786952095093938855221079762748057960740481341632101531171789062571973220085788141538509899711980262859639972926645
manifold 14 is complete hyperbolic, delta=0.00375121726645357182164808717114592801121099209425491396717454378252293999526290651987193569583846194232447786777188715332268716403392751383340972557118420321767439266726178943549198323712831443915802042795560123
manifold 15 is complete hyperbolic, delta=0.00260519755687465289501108729497062662415953757511333008497293969647748362472281369682786751840147521701836715793303991495295992778249524093962573013041712167320114670181039311613166917497920805980021167311365594
manifold 16 is complete hyperbolic, delta=0.00181926448582899179094107358151674430923178667788264857835647236199375511157651297184480657895439282151974252734495196977342911938689023365040185800155257088356752578334291703000293369754456639148686935522285491
manifold 17 is complete hyperbolic, delta=0.00599970448027473907458414517075892103719923721664691170352501078116110508204298093230866183313295385349699443223539789624798645284656241540065290878734379592018588662320547117611411687118001498834643495297660729
manifold 18 is complete hyperbolic, delta=0.00425439626941393046732423205391613517066387952575380070951747106179192104709615261964711417320475935347773544456098767126662738307891773597031657574453043637560646955878133275975533842373403767314296028118421506
manifold 19 is complete hyperbolic, delta=0.00327895086492182798253378902334651252069218405422570054729598648537977262321645994102500864602280376542348616992143084839168407859176003898874995976889604843003122690722648706752932021283502184763791683419380305
manifold 20 is complete hyperbolic, delta=0.00281015012981652309742440179454014427265620620772100005649903074573996016060308143526824703097746869012798225068830239534327297164685194606839795583503777282962651396455007944884620683435657187248797235949576050
manifold 21 is complete hyperbolic, delta=0.00268078207600140631980132167937092067316743350422326637266839719059053303716999087006501627329753370483047876305686017780901282510605020049903446555920874944375788106785053975660180217602315616839724044898434560
manifold 22 is complete hyperbolic, delta=0.00229207519490480707850924117601612782883673171428558957201553141525691955232965963835713632829699165517416381476130539954854766384737586649808177220207068252302230589822662940257406315518264403891669793224788698
[0m

==> anc/five_torsion/volumecomp/shapes <==
[0.7075350476391259522476811556+1.209196493182101501893754540*I,0.3541289788603000906028613500+0.5663268485824373545141209613*I]~
[1.193237924992727383188586841+1.078300081661406684673815361*I,0.03418948359482709592851670547+0.5169932380289557517607517987*I]~
[0.8550702463146690485152005452+0.8277027692311456638836242035*I,0.1449297536853309514847994548+0.8277027692311456638836242035*I]~
[0.9658105164051729040714832945+0.5169932380289557517607517987*I,-0.1932379249927273831885868412+1.078300081661406684673815361*I]~
[0.5000000000000000000000000000+0.3632712640026804429477333787*I,0.5000000000000000000000000000+1.538841768587626701285145288*I]~
[0.6458710211396999093971386500+0.5663268485824373545141209613*I,0.2924649523608740477523188444+1.209196493182101501893754540*I]~
[0.7151576133639403979087893961+0.6640176900526853225959036791*I,0.5151127951180412063211279854+0.6076586022790956918456629953*I]~
[0.6679434195332298783405200095+0.6114788972123061087357541438*I,0.4614252864135316128804786981+0.5848294323352354728618592441*I]~
[0.6037621147577155253186668317+0.5844380347645839368249259320*I,0.3962378852422844746813331683+0.5844380347645839368249259320*I]~
[0.1254662489010083245851722846+0.4849646566387357640198935920*I,-0.9925677398488865236194145498+0.1216933926360553210721602133*I]~
[0.5385747135864683871195213019+0.5848294323352354728618592441*I,0.3320565804667701216594799905+0.6114788972123061087357541438*I]~
[0.4848872048819587936788720146+0.6076586022790956918456629953*I,0.2848423866360596020912106039+0.6640176900526853225959036791*I]~


==> anc/five_torsion/volumecomp/snap.results <==
pari initialized
r c 5 3
sur -10 5 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7075350476391259522476811556+1.209196493182101501893754540*I,0.3541289788603000906028613500+0.5663268485824373545141209613*I]~
[0,-10,-15,5,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -5 5 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.193237924992727383188586841+1.078300081661406684673815361*I,0.03418948359482709592851670547+0.5169932380289557517607517987*I]~
[0,0,-5,5,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -5 10 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.8550702463146690485152005452+0.8277027692311456638836242035*I,0.1449297536853309514847994548+0.8277027692311456638836242035*I]~
[0,10,0,10,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 0 5 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.9658105164051729040714832945+0.5169932380289557517607517987*I,-0.1932379249927273831885868412+1.078300081661406684673815361*I]~
[0,10,5,5,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 5 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5000000000000000000000000000+0.3632712640026804429477333787*I,0.5000000000000000000000000000+1.538841768587626701285145288*I]~
[0,10,10,0,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 5 5 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6458710211396999093971386500+0.5663268485824373545141209613*I,0.2924649523608740477523188444+1.209196493182101501893754540*I]~
[0,20,15,5,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 4
sur -10 5 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7151576133639403979087893961+0.6640176900526853225959036791*I,0.5151127951180412063211279854+0.6076586022790956918456629953*I]~
[-10,-10,0,10,8;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur -5 5 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6679434195332298783405200095+0.6114788972123061087357541438*I,0.4614252864135316128804786981+0.5848294323352354728618592441*I]~
[-5,-10,0,15,8;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 0 5 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6037621147577155253186668317+0.5844380347645839368249259320*I,0.3962378852422844746813331683+0.5844380347645839368249259320*I]~
[0,-10,0,20,8;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 5 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.1254662489010083245851722846+0.4849646566387357640198935920*I,-0.9925677398488865236194145498+0.1216933926360553210721602133*I]~
[5,0,0,5,-2;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 5 5 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5385747135864683871195213019+0.5848294323352354728618592441*I,0.3320565804667701216594799905+0.6114788972123061087357541438*I]~
[5,-10,0,25,8;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 10 5 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.4848872048819587936788720146+0.6076586022790956918456629953*I,0.2848423866360596020912106039+0.6640176900526853225959036791*I]~
[10,-10,0,30,8;2,-1,-1,2,0;-2,1,1,-2,0]


==> anc/five_torsion/volumecomp/volumecomp.sh <==
#!/bin/bash

grep "~" snap.results > shapes 
perl -nle 'if( /delta=(.*)/ ){ print $1 }' moseralg.output > deltas
./interleave.pl shapes deltas > volumes.input
perl -pi -e 's/\+/ \+ /g' volumes.input
perl -pi -e 's/,/, /g' volumes.input


==> anc/five_torsion/volumecomp/volumes.input <==
[0.7075350476391259522476811556 + 1.209196493182101501893754540*I, 0.3541289788603000906028613500 + 0.5663268485824373545141209613*I]~
0.00316086616836867214701300762590198256759093790049737630207806304908077495377707523229855984908602031331452612403254547316536020905715883805823403856430406192739360911154002188305914375782003904627462452939230839
[1.193237924992727383188586841 + 1.078300081661406684673815361*I, 0.03418948359482709592851670547 + 0.5169932380289557517607517987*I]~
0.0361109522694667634397059517386059121241438192460271183837858066112757571319078257922472748527863136591784981289705510633183315437540470202917750201900316136508346237743519243415563167672099148725184416290014365
[0.8550702463146690485152005452 + 0.8277027692311456638836242035*I, 0.1449297536853309514847994548 + 0.8277027692311456638836242035*I]~
0.00527799859195393531639908598165699567113709694857074913991607429327471617285578743795077659405049786952095093938855221079762748057960740481341632101531171789062571973220085788141538509899711980262859639972926645
[0.9658105164051729040714832945 + 0.5169932380289557517607517987*I, -0.1932379249927273831885868412 + 1.078300081661406684673815361*I]~
0.00375121726645357182164808717114592801121099209425491396717454378252293999526290651987193569583846194232447786777188715332268716403392751383340972557118420321767439266726178943549198323712831443915802042795560123
[0.5000000000000000000000000000 + 0.3632712640026804429477333787*I, 0.5000000000000000000000000000 + 1.538841768587626701285145288*I]~
0.00260519755687465289501108729497062662415953757511333008497293969647748362472281369682786751840147521701836715793303991495295992778249524093962573013041712167320114670181039311613166917497920805980021167311365594
[0.6458710211396999093971386500 + 0.5663268485824373545141209613*I, 0.2924649523608740477523188444 + 1.209196493182101501893754540*I]~
0.00181926448582899179094107358151674430923178667788264857835647236199375511157651297184480657895439282151974252734495196977342911938689023365040185800155257088356752578334291703000293369754456639148686935522285491
[0.7151576133639403979087893961 + 0.6640176900526853225959036791*I, 0.5151127951180412063211279854 + 0.6076586022790956918456629953*I]~
0.00599970448027473907458414517075892103719923721664691170352501078116110508204298093230866183313295385349699443223539789624798645284656241540065290878734379592018588662320547117611411687118001498834643495297660729
[0.6679434195332298783405200095 + 0.6114788972123061087357541438*I, 0.4614252864135316128804786981 + 0.5848294323352354728618592441*I]~
0.00425439626941393046732423205391613517066387952575380070951747106179192104709615261964711417320475935347773544456098767126662738307891773597031657574453043637560646955878133275975533842373403767314296028118421506
[0.6037621147577155253186668317 + 0.5844380347645839368249259320*I, 0.3962378852422844746813331683 + 0.5844380347645839368249259320*I]~
0.00327895086492182798253378902334651252069218405422570054729598648537977262321645994102500864602280376542348616992143084839168407859176003898874995976889604843003122690722648706752932021283502184763791683419380305
[0.1254662489010083245851722846 + 0.4849646566387357640198935920*I, -0.9925677398488865236194145498 + 0.1216933926360553210721602133*I]~
0.00281015012981652309742440179454014427265620620772100005649903074573996016060308143526824703097746869012798225068830239534327297164685194606839795583503777282962651396455007944884620683435657187248797235949576050
[0.5385747135864683871195213019 + 0.5848294323352354728618592441*I, 0.3320565804667701216594799905 + 0.6114788972123061087357541438*I]~
0.00268078207600140631980132167937092067316743350422326637266839719059053303716999087006501627329753370483047876305686017780901282510605020049903446555920874944375788106785053975660180217602315616839724044898434560
[0.4848872048819587936788720146 + 0.6076586022790956918456629953*I, 0.2848423866360596020912106039 + 0.6640176900526853225959036791*I]~
0.00229207519490480707850924117601612782883673171428558957201553141525691955232965963835713632829699165517416381476130539954854766384737586649808177220207068252302230589822662940257406315518264403891669793224788698


==> anc/four_torsion/README.txt <==
This directory contains the files necessary to create the list of orbifolds used in the proof of Theorem 4.3.  It also contains Peter Milley's code to verify their volumes (in 'rigorous_volume').

To verify these computations, you need to have working installations of:
C/C++
Perl
Python 2.7
snap
SnapPy
Pari/GP


1:  Run generate_snap_files (in smallcalculator.py) to generate the files
containing list of surgeries to be checked in snap.  Run this from inside
SnapPy.  Note that in the 4-torsion case, we don't need to use the full list
of mom manifolds from the theorem of Gabai-Meyerhoff-Milley.  The following
command generates the files m0*.snap.  Each one of these '.snap' files
contains filling information that will be processed with Snap.

generate_snap_files(0.51, fewer_moms, 4)

2: Run create_snap_files. This runs each surgery in each m0*.snap file through
Snap to check for a geometric structure.  The results are written as the
m0*.out files.

3: Run extract_geometric.py, extract_nonhyperbolic.py and
extract_nongeometric.py to create geometric.snap, nongeometric.txt, and
nonhyperbolic.txt.  These sort the fillings into geometric, non-geometric, and
non-hyperbolic.  

./extract_geometric.py m003 m004 m006 m007 m009 m010
./extract_nongeometric.py m003 m004 m006 m007 m009 m010
./extract_nonhyperbolic.py m003 m004 m006 m007 m009 m010

4: geometric.snap reads each of the files in geometric.snap and prints out
tetrahedra shapes and filling equations to the file snap.results. Run:

snap -b <geometric.snap >snap.results

5: Run ./stripper to clean up snap.results for further steps.  Creates a file called snapoutfile

6: Run Moser's algorithm on snapoutfile.  This implementation of Moser's algorithm is hardcoded for the number of fillings we are checking and for input file called 'snapoutfile'.  Run:

gp -s 900M -q <moser-algorithm.pari >moseralg.output

7: Copy snap.results and moseralg.output into volumecomp. Go into volumecomp and do the following to prepare the files needed for rigorous volume computation:

grep "~" snap.results > shapes 
perl -nle 'if( /delta=(.*)/ ){ print $1 }' moseralg.output > deltas
./interleave.pl shapes deltas > volumes.input
perl -pi -e 's/\+/ \+ /g' volumes.input

8: Copy volumes.input into ../rigorous_volume.  Run rigorous_volume with the volume bound of 0.51.  Check the output by inspecting the file volumes.output.  This is the step where we rigorously verify that the volumes reported by Snap are at least 0.51.

rigorous_volume 0.51 volumes.input > volumes.output



==> anc/four_torsion/create_snap_files <==
#!/bin/tcsh

/usr/local/bin/snap -b <m003.snap >m003.out
/usr/local/bin/snap -b <m004.snap >m004.out
/usr/local/bin/snap -b <m006.snap >m006.out
/usr/local/bin/snap -b <m007.snap >m007.out
/usr/local/bin/snap -b <m009.snap >m009.out
/usr/local/bin/snap -b <m010.snap >m010.out
/usr/local/bin/snap -b <m011.snap >m011.out
/usr/local/bin/snap -b <m015.snap >m015.out
/usr/local/bin/snap -b <m016.snap >m016.out
/usr/local/bin/snap -b <m017.snap >m017.out


==> anc/four_torsion/extract_geometric.py <==
#!/usr/bin/python

#This thing should generate a snap file from all geometric guys in m**.out
# give the m**.out's as arguments without the '.out'


import sys

args = sys.argv[1:]
geomfile = open('geometric.snap', "a")

for mout in args:
	snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}
	outfile = open(mout+'.out',"r")
	lines = outfile.readlines()
	for i in range(len(lines)-1):
		if ' geometric' in lines[i+1]:
			param = lines[i][4:-11]
			geomfile.write('r c '+snapnot[mout]+'\n'+'sur '+param+' pr ac sh pr -pa fi clear sur\n')
	outfile.close()
geomfile.close()


==> anc/four_torsion/extract_nongeometric.py <==
#!/usr/bin/python

#This thing should generate a snap file from all nongeometric guys in m**.out
# give the m**.out's as arguments without the '.out'


import sys

args = sys.argv[1:]
geomfile = open('nongeometric.txt', "a")

for mout in args:
	snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}
	outfile = open(mout+'.out',"r")
	lines = outfile.readlines()
	for i in range(len(lines)-1):
		if 'nongeometric' in lines[i+1]:
			param = lines[i][4:-11]
			geomfile.write('r c '+snapnot[mout]+'\n')
			geomfile.write(param+'\n')
	outfile.close()
geomfile.close()


==> anc/four_torsion/extract_nonhyperbolic.py <==
#!/usr/bin/python

#This thing should generate a snap file from all nongeometric guys in m**.out
# give the m**.out's as arguments without the '.out'


import sys

args = sys.argv[1:]
geomfile = open('nonhyperbolic.txt', "a")

for mout in args:
	snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}
	outfile = open(mout+'.out',"r")
	lines = outfile.readlines()
	for i in range(len(lines)-1):
		if 'solution' in lines[i+1] and not 'geometric' in lines[i+1]:
			param = lines[i][4:-11]
			geomfile.write('r c '+snapnot[mout]+'\n')
			geomfile.write(param+'\n')
	outfile.close()
geomfile.close()


==> anc/four_torsion/generate_snap_files.py <==

#run in snappy
#import math
#import snappy

def gcd(a,b):
        while b != 0:
            rem = a % b
            a = b
            b = rem
        return a

moms = ['m003','m004','m006','m007','m009','m010','m011','m015','m016','m017']
fewer_moms = ['m003','m004','m006','m007','m009','m010']

#here's a dictionary that converts snappea notation into snap notation
snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}

#length_bound Calculates upper bound for the length of a slope s such that
#filling cusped manifold 'manifold' along s results in volume less than 'bound' using
#Futer-Kalfagianni-Purcell
def length_bound(manifold, bound): 
    return 2*math.pi / math.sqrt(1 - (bound/manifold.volume())**(2.0/3.0))

#length of p,q curve in manifold
def length( p, q , manifold):
    C = manifold.cusp_neighborhood()
    r = C.translations()[0]
    s = C.translations()[1]
    x = r.real
    y = r.imag
    u = s.real
    v = s.imag
    return math.sqrt((p*x+q*u)**2 + (p*y+q*v)**2)
	 
#small_filling_params Finds filling parameters (p,q) such that filling cusped manifold 'manifold' along
#(p,q) curve gives orbifold of volume less than 'bound' with singular locus a
#knot labeled 'order'
def small_filling_params_of_order(manifold, bound, order):
    params = []
    C = manifold.cusp_neighborhood()
    r = C.translations()[0]
    s = C.translations()[1]
    t = length_bound(manifold, bound)
    a = t/math.sqrt((r.real)**2 + (r.imag)**2)
    b = t/math.sqrt((s.real)**2 + (s.imag)**2)
    for p in range(int(math.ceil(a))):
        for q in range(int(math.ceil(b))):
            if length( p, q, manifold) < t and gcd(p,q)==order:
                params.append((p,q))
    return params

def generate_snap_files(bound, listofmanifolds, order):
	snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}
	for m in listofmanifolds:
		mfile = open(m+'.snap',"w")
		mfile.write('r c ' + snapnot[m]+'\n')
		mfile.close()
		manif = Manifold(m)
		params = small_filling_params_of_order(manif, bound, order)
		mfile = open(m+'.snap', "a")
		for p in params:
			mfile.write('sur '+str(p[0])+' '+str(p[1])+' clear sur\n')
		mfile.close()













==> anc/four_torsion/geometric.snap <==
r c 5 3
sur 0 4 pr ac sh pr -pa fi clear sur
r c 5 3
sur 4 0 pr ac sh pr -pa fi clear sur
r c 5 3
sur 4 4 pr ac sh pr -pa fi clear sur
r c 5 4
sur 0 4 pr ac sh pr -pa fi clear sur
r c 5 4
sur 4 4 pr ac sh pr -pa fi clear sur
r c 5 4
sur 8 4 pr ac sh pr -pa fi clear sur
r c 5 4
sur 12 4 pr ac sh pr -pa fi clear sur
r c 5 6
sur 0 4 pr ac sh pr -pa fi clear sur
r c 5 6
sur 4 4 pr ac sh pr -pa fi clear sur
r c 5 6
sur 8 4 pr ac sh pr -pa fi clear sur
r c 5 7
sur 0 4 pr ac sh pr -pa fi clear sur
r c 5 7
sur 4 0 pr ac sh pr -pa fi clear sur
r c 5 7
sur 4 4 pr ac sh pr -pa fi clear sur
r c 5 7
sur 8 4 pr ac sh pr -pa fi clear sur
r c 5 9
sur 0 4 pr ac sh pr -pa fi clear sur
r c 5 9
sur 4 4 pr ac sh pr -pa fi clear sur
r c 5 9
sur 8 4 pr ac sh pr -pa fi clear sur
r c 5 10
sur 0 4 pr ac sh pr -pa fi clear sur
r c 5 10
sur 4 0 pr ac sh pr -pa fi clear sur
r c 5 10
sur 4 4 pr ac sh pr -pa fi clear sur
r c 5 3
sur -8 4 pr ac sh pr -pa fi clear sur
r c 5 3
sur -4 4 pr ac sh pr -pa fi clear sur
r c 5 3
sur -4 8 pr ac sh pr -pa fi clear sur
r c 5 3
sur 0 4 pr ac sh pr -pa fi clear sur
r c 5 3
sur 4 0 pr ac sh pr -pa fi clear sur
r c 5 3
sur 4 4 pr ac sh pr -pa fi clear sur
r c 5 4
sur -12 4 pr ac sh pr -pa fi clear sur
r c 5 4
sur -8 4 pr ac sh pr -pa fi clear sur
r c 5 4
sur -4 4 pr ac sh pr -pa fi clear sur
r c 5 4
sur 0 4 pr ac sh pr -pa fi clear sur
r c 5 4
sur 4 4 pr ac sh pr -pa fi clear sur
r c 5 4
sur 8 4 pr ac sh pr -pa fi clear sur
r c 5 4
sur 12 4 pr ac sh pr -pa fi clear sur
r c 5 6
sur -8 4 pr ac sh pr -pa fi clear sur
r c 5 6
sur -4 4 pr ac sh pr -pa fi clear sur
r c 5 6
sur 0 4 pr ac sh pr -pa fi clear sur
r c 5 6
sur 4 4 pr ac sh pr -pa fi clear sur
r c 5 6
sur 8 4 pr ac sh pr -pa fi clear sur
r c 5 7
sur -8 4 pr ac sh pr -pa fi clear sur
r c 5 7
sur -4 4 pr ac sh pr -pa fi clear sur
r c 5 7
sur 0 4 pr ac sh pr -pa fi clear sur
r c 5 7
sur 4 0 pr ac sh pr -pa fi clear sur
r c 5 7
sur 4 4 pr ac sh pr -pa fi clear sur
r c 5 7
sur 8 4 pr ac sh pr -pa fi clear sur
r c 5 9
sur -8 4 pr ac sh pr -pa fi clear sur
r c 5 9
sur -4 4 pr ac sh pr -pa fi clear sur
r c 5 9
sur 0 4 pr ac sh pr -pa fi clear sur
r c 5 9
sur 4 4 pr ac sh pr -pa fi clear sur
r c 5 9
sur 8 4 pr ac sh pr -pa fi clear sur
r c 5 10
sur -8 4 pr ac sh pr -pa fi clear sur
r c 5 10
sur -4 4 pr ac sh pr -pa fi clear sur
r c 5 10
sur 0 4 pr ac sh pr -pa fi clear sur
r c 5 10
sur 4 0 pr ac sh pr -pa fi clear sur
r c 5 10
sur 4 4 pr ac sh pr -pa fi clear sur


==> anc/four_torsion/m003.snap <==
r c 5 3
sur -8 4 clear sur
sur -4 4 clear sur
sur -4 8 clear sur
sur 0 4 clear sur
sur 4 0 clear sur
sur 4 4 clear sur


==> anc/four_torsion/m004.snap <==
r c 5 4
sur -12 4 clear sur
sur -8 4 clear sur
sur -4 4 clear sur
sur 0 4 clear sur
sur 4 0 clear sur
sur 4 4 clear sur
sur 8 4 clear sur
sur 12 4 clear sur


==> anc/four_torsion/m006.snap <==
r c 5 6
sur -8 4 clear sur
sur -4 4 clear sur
sur 0 4 clear sur
sur 4 0 clear sur
sur 4 4 clear sur
sur 8 4 clear sur


==> anc/four_torsion/m007.snap <==
r c 5 7
sur -8 4 clear sur
sur -4 4 clear sur
sur 0 4 clear sur
sur 4 0 clear sur
sur 4 4 clear sur
sur 8 4 clear sur


==> anc/four_torsion/m009.snap <==
r c 5 9
sur -8 4 clear sur
sur -4 4 clear sur
sur 0 4 clear sur
sur 4 0 clear sur
sur 4 4 clear sur
sur 8 4 clear sur


==> anc/four_torsion/m010.snap <==
r c 5 10
sur -8 4 clear sur
sur -4 4 clear sur
sur 0 4 clear sur
sur 4 0 clear sur
sur 4 4 clear sur


==> anc/four_torsion/moser-algorithm.pari <==
/* moser-algorithm.pari */
/* Modified from Harriet Moser.  Run with gp */
/* Verifies hyperbolicity and finds value of DELTA for a hard-coded number \
of manifolds in a hard-coded file, with particular format.  Hard-coding flagged below. */

/* If the following is uncommented, append to logfile. */
/* \l logfile-testme */

/* set precision to 60 (or higher for very large manifolds) from the default of 28 */
\p 210

/* First we define a few functions which are called below. */
v(rr) = vector( (2*n)+1,l,G[rr,l] )
t(ss) = vector( 2*n,l,K[ss,l] )
f(ii) = sum( j = 1, n, F[ii,j]*log(a[j]) ) + sum( j = 1, n, F[ii,n+j]*log(1-a[j]) ) + F[ii,(2*n)+1]*Pi*I
g(ii,jj) = ( F[ii,jj]/a[jj] ) - ( F[ii,n+jj]/(1-a[jj]) )
delta(ii,jj) = if( abs(F[ii,jj])+abs(F[ii,jj+n]), ( Eps/(2*n) )*( 1/( (abs(F[ii,jj])/(abs(a[jj]))^2) + \
                  (abs(F[ii,n+jj])/(abs(1-a[jj]))^2) ) ),((4*normb)/Eta)+1 )
vecdelta(jj) = vector( n, i, delta(i,jj) )
mindelta(jj) = vecmin( vecdelta(jj) )
vecmindelta(jj) = [mindelta(jj),imag(a[jj]),(norml2(a[jj]))/2,(norml2(1-a[jj]))/2]
mmindelta(jj) = vecmin( vecmindelta(jj) )
c(i,j) = (abs(F[i,j])/(abs(a[j]) - 2*normhh)^2) + (abs(F[i,j+n])/(abs(1-a[j]) - 2*normhh)^2) 

/* template */
/* Follow Moser's template, given as additional material in AGT paper. */
/* n is number of tetrahedra. \
 k is number of cusps, total \
 a is a vector containing gluing equations, obtained from SNAP by 'print shapes' \
 FF is the cusp equations matrix \
 GG is the consistency equation matrix \
 ccounter is the number of the manifold
 */
template(n,k,a,FF,GG,ccounter,compare=5) = 
{local(F,G,H,K,r);
F=FF;
G=GG;

/* define matrix H, by eliminating the last column of F representing the Pi*I coefficient */
H = matrix (k,2*n,i,j,F[i,j]);

/*   define matrix K, by eliminating the last column of G representing the Pi*I coefficient */
K = matrix (n,2*n,i,j,G[i,j]);
/* redefine F and H by adding rows to them from G  and K respectively\
   until the rank of F and H are both n */
r=1;
/* v(r)= vector( (2*n)+1,l,G[r,l] );*/
/* t(r)=vector( 2*n,l,K[r,l] );*/
while( n - matrank(H) && (n+1-r), 
      if( (matrank(concat(F,v(r))) - matrank(F)) && (matrank(concat(H,t(r))) - matrank(H)),
            F = concat(F,v(r));
            H = concat(H,t(r)),
            r=r++
         )
      );

eval(F);
eval(H);
/* set up the filling equations as log functions evaluated at a*/
/* f(i) = sum( j = 1, n, F[i,j]*log(a[j]) ) + sum( j = 1, n, F[i,n+j]*log(1-a[j]) ) + F[i,(2*n)+1]*Pi*I; */

/* define the vector b in C^n */
b = vector( n, i, f(i) );

/* identify the norm of b */
normb = sqrt( norml2(b) );

/* identify A, the derivative matrix for f at a */
/* g(i,j) = ( F[i,j]/a[j] ) - ( F[i,n+j]/(1-a[j]) ); */
A = matrix( n, n, i, j, g(i,j) );

/* check that determinant of A is not zero */
matdet(A);

/* find eigen values for M=(conjugate of A) * (transpose of A) */
M = conj(A)*mattranspose(A);
wapprox = polroots( charpoly(M,x) );
w = real( wapprox );

/* define Eta = (square root of smallest eigen value of M)/2 */
Eta = sqrt ( vecmin( w ) )/2;

/* define  Eps = ((square root of smallest eigen value of M) - Eta)/n */
Eps = ( sqrt( vecmin( w ) ) - Eta )/n;

/* Identify DELTA */
/* If not both F[i,j ] and F[i,j+n] are equal to zero, \
select delta(i,j) according to instructions.\
   If both equal zero, then we get zero as the denominator;\
	 however any arbitrarily large delta will \
   work for this i and j, so select  delta(i,j)=(4*normb)/Eta + 1 */
/* delta(i,j) = if( abs(F[i,j])+abs(F[i,j+n]), ( Eps/(2*n) )*( 1/( (abs(F[i,j])/(abs(a[j]))^2) + \
                  (abs(F[i,n+j])/(abs(1-a[j]))^2) ) ),((4*normb)/Eta)+1 ); */
/* vecdelta(j) = vector( n, i, delta(i,j) ); */
/* mindelta(j) = vecmin( vecdelta(j) ); */
/* vecmindelta(j) = [mindelta(j),imag(a[j]),(norml2(a[j]))/2,(norml2(1-a[j]))/2]; */
/* mmindelta(j) = vecmin( vecmindelta(j) ); */
VECDELTA = vector( n, j, mmindelta(j) );
DELTA  = vecmin( VECDELTA );

/* find the value that the norm of b must be less than */
(Eta*DELTA)/4;

/* compare norm of b to above */
if(normb < ( (Eta*DELTA)/4 ),compare=2);

/* change b into a matrix to do matrix multiplication */
B = matrix(n,1,j,i,b[j]);

/* define the vector hh */
hhh = -(A)^(-1)*(B);
hh = vector(n, j, hhh[j,1]);

/* compare length of hh to DELTA to see if Kantorovich region is included in the Whitney region */
normhh =sqrt(norml2(hh));
2*(normhh) < DELTA;

/* perform the first three tests to see if this method is applicable */
atilde = a + hh;
/* test 1 to see if fat solution; if j > n */
for(j = 1, n, if(normhh < imag(atilde[j]), ,error("failure at atilde[", j, "]")));

/* test 2 to see if cijj can be defined */
for(j = 1, n, if(normhh < (1/2)*abs(a[j]), ,error("failure at atilde[", j, "]")));

/* test 3; other test to see if cijj can be defined */
for(j = 1, n, if(normhh < (1/2)*abs(1 - a[j]), ,error("failure at atilde[", j, "]")));

/* identify the Lipschitz ratio, Mlips */
/* c(i,j) = (abs(F[i,j])/(abs(a[j]) - 2*normhh)^2) + (abs(F[i,j+n])/(abs(1-a[j]) - 2*normhh)^2); */
Mlips = sqrt( sum( j = 1, n, sum(i = 1, n, c(i,j)^2) ) );

/* identify normAinv, the norm of A^(-1), using the definition of matrix \
  norm as the supremum of A^(-1)v for v on the n-sphere */
/* find the eigen values for MM = (transpose of A) * (conjugate of A) */
/* MM = mattranspose(A) * conj(A); */
/* wwapprox = polroots( charpoly(MM,y) ); */
/* ww = real( wwapprox ); */
normAinv = 1/(2 * Eta);

/* do the Kantorovich tests */
/* find the value that the norm of b must be less than or equal to wrt supremum norm */
1/(2*(normAinv)^2 * Mlips );
if( normb  <= 1/(2*(normAinv)^2 * Mlips ),compare=2);

/* find the length norm and the value that the norm of b must be less than or equal \
    to wrt length norm */
sqrt(norml2(A^(-1)));
1/(2 * norml2(A^(-1)) * Mlips );
if( normb <= 1/(2* norml2(A^(-1)) * Mlips ),compare=3);

if(compare<4,
  print("manifold ",ccounter+10," is complete hyperbolic, delta=", DELTA),
	print("manifold ",ccounter+10," cannot be proven to be complete hyperbolic"))
}


/*  This is where the program starts running. */
trap()
counter = 1;
cancel = 0;

/* Here counter steps through all manifolds in the file snapoutfile. \
  Must ensure that last value of counter matches file number of manifold data in file. \
	In case of 4-torsion, we need to check 54 fillings */
{ for(counter=1,54,
	ID = counter;

/* va is a vector containing all tetrahedra shapes, from SNAP. \
SNAP commands to obtain this data:  read file <filename>, pr sol  \
(Note if sol is not geometric, then Moser's test will not work) \
pr ac sh (=print accurate shapes) */
	va = Vec(extern("sed -n " (4*counter)"p snapoutfile"));
/* once get shape vector, find vn=length of vector */
	vn = matsize(va)[2];
/* soltype determines whether solution is geometric or not. \
 If tetrahedra are negatively oriented or flat, soltype is >2 */
	soltype=2;
  for(imm=1,vn,if(imag(va[imm])<0,soltype=3));
  for(imm=1,vn,if(imag(va[imm])<10^(-28),soltype=4));

/* Now get the filling equations, found in snapoutfile */
	FG = extern("sed -n "(4*counter+1)"p snapoutfile");
/* find total number of equations: n+k */
	numalleq = matsize(FG)[1];
/* find number of cusps */
	vk = numalleq - vn;
/* initialize the cusp equations matrix */
	vF = matrix(vk,2*(vn) +1,ii,jj,FG[ii,jj]);
/* initialize the consistency equation matrix */ 
	vG = matrix(vn,2*(vn) +1,ii,jj,FG[vk+ii,jj]);	
/* if manifold not geometric solution, do not call function, otherwise call funtion */
/*	if(cancel,cancel=0,template(vn,vk,vF,vG));*/
/* JSP:  What does the following do?  seems specific to Moser's data.  Comment out */
/*	if( (counter/2)<= 415, */
/*		tet="5 "; */
/*		mfld=(counter/2)-1, */
/*		newcounter=counter - 830; */
/*		if( (newcounter/2)<=962, */
/*			tet="6 "; */
/*			mfld=(newcounter/2)-1, */
/*			tet="7 "; */
/*			mfld=(newcounter/2) - 963 */
/*		) 	); */
	if(soltype<3,template(vn,vk,va,vF,vG,counter),
		print("manifold ",counter," has param with neg or <10^(-28) imag component as approx sol")
	);
    )
}
	


==> anc/four_torsion/moseralg.output <==
   realprecision = 211 significant digits (210 digits displayed)
manifold 11 is complete hyperbolic, delta=0.00315887137878639960285838402582178361948029440939153425603839479695707334349659669396757369963399351380186979483088166289397607046435535880255838097966000016182271396958028957778665409509988920510403375970165372
manifold 12 is complete hyperbolic, delta=0.00265917872999725654621649032373584595796328155484625623138767504574090246431528490557185041424717629566641826941617130983061334574853536736782626482710965820025782667577514645452819907639031277175048400570945362
manifold 13 is complete hyperbolic, delta=0.00167426912480508654932066592705198372444166093515020445889744964488369163967730310521924921505409420127991679022608765182477307595052297433589814716754099897779327984442927230822614986527405618626550944577942150
manifold 14 is complete hyperbolic, delta=0.00402899999980320083077641141686992117709916036057069752519276463974131998237759505720400189705503750892153097740497252108245425544938411757670474496793014424441888220750050992724278793173754387355478994918806220
manifold 15 is complete hyperbolic, delta=0.00330859956402693858671562940240403321987975860066132377678626928400946783865718166329818274760157058210286748858808936919180145162827630734312034010462267082266540138670976273655795667185952473675743129586745319
manifold 16 is complete hyperbolic, delta=0.00284545797633912489756383266793433638018200313285844014613376697523724067438662134087019986507364100424609527884017374823690144064353202173175736166564694070583495417235139701468256848814929216409637628625950895
manifold 17 is complete hyperbolic, delta=0.00256676975959974243177272700857835813096507571144965569810341365081255125692249617283133612565511069970585021453431308461079080169253351754244137843983806702484511511773132261504080297781881074653666341373426161
manifold 18 is complete hyperbolic, delta=0.00169853685810329857995068349063844505954678738172518230030644631135814529896450677347579342549454313452696111142513650754482412528671133778130157578652122988659639793212375987636399177857713307470344380401292198
manifold 19 is complete hyperbolic, delta=0.00298932620426327289037734036985110629149055005321879590049128139961138233406197050433893853059561864652569831927383255345576853684565209977330766768887805165371422961478479340773338674075482601161607548648766598
manifold 20 is complete hyperbolic, delta=0.00329673095184062989521649745327009154908534790910623162619086190575960641234018051904688456906879929752677515209426063203567875789146713536461149505117853266675184852654953505092816675869997168148918159748037704
manifold 21 is complete hyperbolic, delta=0.00109546017439248392678219907188886852140067070608337016908598594177057565023466180093845628319346620486575463385096718539284768045841376354464233062406776368085440701914707743565562055122080835847896162809044457
manifold 22 is complete hyperbolic, delta=0.0000920842115138131500538538233467446586218059985373887616512364754569939340901437580301249888951727416883443226454044846398178183764035425557331509969593938663830067397296802185464790265019819227959006844759790776
manifold 23 is complete hyperbolic, delta=0.00316715959365316035342250656861114837592839996712080262330849128685793624254060345067793974846857425181581953583907218124669514553755962073254993244962036780955194605628088923304808945608259955662022244651368345
manifold 24 is complete hyperbolic, delta=0.000643188414411906660753959393971504046835492881993156567272282417847483136571840134528854429218741862713011818644556419148961845083621620820893210690646962972170808030773438022629828751213914761308301122937688187
manifold 25 is complete hyperbolic, delta=0.000558525729372002614427072243700171786570746202092263882056277872491748406068105154623592399795064511440731726378216998560766472102639409152475560780669287703272460950576122362198876353832212600868927480779639957
manifold 26 is complete hyperbolic, delta=0.00105395159703986074618482663592366577205584390877143038753820757310527586631794514579954438173625305289603866057079524486288343436009837167212263149587229203202392104443736065133090811302121863357435542277969274
manifold 27 is complete hyperbolic, delta=0.000464907155244397891828763082702190917512241131092066073090557727332248760059816767266243012927830563311726706757947407261396361510296781568920852734554840686526222888690368237839539228684026585985925870923119493
manifold 28 is complete hyperbolic, delta=0.00113653930210160597796619536642041284749468899956132460114750814655343906211892344193516090530899981075782997608372330561445889185798274811942501121320696015983892561331379764334328819258749959104482413912789553
manifold 29 is complete hyperbolic, delta=0.000135933813609809558752814535129901637264775594696982871993993813593063132835730622861412067834419438250733627902230136488228253561414175384154745696442942978264913173509013544518356606263883973477057528458031079
manifold 30 is complete hyperbolic, delta=0.000244444279049628236899654720821731777393652299404702969382331152880546944716907831813300027655002207605020455168345489833113786466775053000803938631798802422680666591097587257179494004241016392787067674768303950
manifold 31 is complete hyperbolic, delta=0.00294310881660022335568156243554904199166286298950194446843794673953702100168994804986312990370580307507921635241871405829314400125182730644042295319819924427892949454580311958631214902945699032518118011543034834
manifold 32 is complete hyperbolic, delta=0.0281618545131435315098620286072960153558447050966397451354961260566242497818371905488050061077714030674292000190865440813040732518935825745033928995421962783845188925822396017993570144375100093433328128634184795
manifold 33 is complete hyperbolic, delta=0.00651337391259557446818506200770435634909180423209954443124531185360880221203252015054830856092866440025397810128771420566004219634044000486970322875679825257230664058682242070157171781493490065245580026827360429
manifold 34 is complete hyperbolic, delta=0.00315887137878639960285838402582178361948029440939153425603839479695707334349659669396757369963399351380186979483088166289397607046435535880255838097966000016182271396958028957778665409509988920510403375970165372
manifold 35 is complete hyperbolic, delta=0.00265917872999725654621649032373584595796328155484625623138767504574090246431528490557185041424717629566641826941617130983061334574853536736782626482710965820025782667577514645452819907639031277175048400570945362
manifold 36 is complete hyperbolic, delta=0.00167426912480508654932066592705198372444166093515020445889744964488369163967730310521924921505409420127991679022608765182477307595052297433589814716754099897779327984442927230822614986527405618626550944577942150
manifold 37 is complete hyperbolic, delta=0.0107886223388862656633617756116233577719076384987311125491998451416983036591003479925789432689342923281044129462289784947534257360825927655296914515923154301258169404330765309194189576196340805877860525710206936
manifold 38 is complete hyperbolic, delta=0.00716990751399413484843112323289299036342548045789153450136707203852362186454234008718078652852970961585305958738396265067223968769834510100025745336852836792649079972219656266278911620362499535575790924283557175
manifold 39 is complete hyperbolic, delta=0.00514763193248454704033184150502567436370613728965664547940660130751787841826753194319598940742109373651514457302456540295778971399413620782847187217559850526813063344174472489084204999233999724322262724892999712
manifold 40 is complete hyperbolic, delta=0.00402899999980320083077641141686992117709916036057069752519276463974131998237759505720400189705503750892153097740497252108245425544938411757670474496793014424441888220750050992724278793173754387355478994918806220
manifold 41 is complete hyperbolic, delta=0.00330859956402693858671562940240403321987975860066132377678626928400946783865718166329818274760157058210286748858808936919180145162827630734312034010462267082266540138670976273655795667185952473675743129586745319
manifold 42 is complete hyperbolic, delta=0.00284545797633912489756383266793433638018200313285844014613376697523724067438662134087019986507364100424609527884017374823690144064353202173175736166564694070583495417235139701468256848814929216409637628625950895
manifold 43 is complete hyperbolic, delta=0.00256676975959974243177272700857835813096507571144965569810341365081255125692249617283133612565511069970585021453431308461079080169253351754244137843983806702484511511773132261504080297781881074653666341373426161
manifold 44 is complete hyperbolic, delta=0.000853256027646266138439182616818438333894067988527853525792462580283627572890640182058886122206219209471061299272520022164375811971064333798067777815369673654174045298663677961183933487553911443978292753165820521
manifold 45 is complete hyperbolic, delta=0.000636692547085194852566793961965492643022047945896019664735714680318253905698926570971842123436922012429144799567988172580047998017651314376747402280438043784808876982616119805251463461377305197468465870378375220
manifold 46 is complete hyperbolic, delta=0.00169853685810329857995068349063844505954678738172518230030644631135814529896450677347579342549454313452696111142513650754482412528671133778130157578652122988659639793212375987636399177857713307470344380401292198
manifold 47 is complete hyperbolic, delta=0.00298932620426327289037734036985110629149055005321879590049128139961138233406197050433893853059561864652569831927383255345576853684565209977330766768887805165371422961478479340773338674075482601161607548648766598
manifold 48 is complete hyperbolic, delta=0.00329673095184062989521649745327009154908534790910623162619086190575960641234018051904688456906879929752677515209426063203567875789146713536461149505117853266675184852654953505092816675869997168148918159748037704
manifold 49 is complete hyperbolic, delta=0.000378654130951399651235683671374985164470074018664519824476873505026662742290601024519983681553182779435358582654382114263447259447772150003606304095858405815694129293420528275254538477828779298055404928169652792
manifold 50 is complete hyperbolic, delta=0.000454599995502968267319612409893152475213520575161538294722792614956925961589953511972486052364199071229355982260425871536064474657819004040044021978739443965227019028770521512484106589551857982405177533983032111
manifold 51 is complete hyperbolic, delta=0.00109546017439248392678219907188886852140067070608337016908598594177057565023466180093845628319346620486575463385096718539284768045841376354464233062406776368085440701914707743565562055122080835847896162809044457
manifold 52 is complete hyperbolic, delta=0.0000920842115138131500538538233467446586218059985373887616512364754569939340901437580301249888951727416883443226454044846398178183764035425557331509969593938663830067397296802185464790265019819227959006844759790776
manifold 53 is complete hyperbolic, delta=0.00316715959365316035342250656861114837592839996712080262330849128685793624254060345067793974846857425181581953583907218124669514553755962073254993244962036780955194605628088923304808945608259955662022244651368345
manifold 54 is complete hyperbolic, delta=0.000643188414411906660753959393971504046835492881993156567272282417847483136571840134528854429218741862713011818644556419148961845083621620820893210690646962972170808030773438022629828751213914761308301122937688187
manifold 55 is complete hyperbolic, delta=0.000190665536373861950938502815365422091087191426344461973068776385955897483431006201158285937619526369772358053712105381714984575192111065088513658551805000125538521439720593589336393736732219288144015677787141554
manifold 56 is complete hyperbolic, delta=0.000307399587777785474476703961364127760425982614934006655198669650151520502193640503265382050697142801833792142483586843138502893400162632549005105501594062489472273351603265939696925147343956578653742231571277197
manifold 57 is complete hyperbolic, delta=0.000558525729372002614427072243700171786570746202092263882056277872491748406068105154623592399795064511440731726378216998560766472102639409152475560780669287703272460950576122362198876353832212600868927480779639957
manifold 58 is complete hyperbolic, delta=0.00105395159703986074618482663592366577205584390877143038753820757310527586631794514579954438173625305289603866057079524486288343436009837167212263149587229203202392104443736065133090811302121863357435542277969274
manifold 59 is complete hyperbolic, delta=0.000464907155244397891828763082702190917512241131092066073090557727332248760059816767266243012927830563311726706757947407261396361510296781568920852734554840686526222888690368237839539228684026585985925870923119493
manifold 60 is complete hyperbolic, delta=0.000249235051701183611305338896034531604801155747213909466990254855839886989242386616411365572099134167368558682650482003101014577811853583371654074546441165819798829278986034511691281039180170016165398037630306121
manifold 61 is complete hyperbolic, delta=0.000478075674651812807529516734830158277359871316229120665724517821590590577235261981839056334785293927356006200400444084124681676337598535277628461305438784352899394082237037994177162443923165350612343058115715596
manifold 62 is complete hyperbolic, delta=0.00113653930210160597796619536642041284749468899956132460114750814655343906211892344193516090530899981075782997608372330561445889185798274811942501121320696015983892561331379764334328819258749959104482413912789553
manifold 63 is complete hyperbolic, delta=0.000135933813609809558752814535129901637264775594696982871993993813593063132835730622861412067834419438250733627902230136488228253561414175384154745696442942978264913173509013544518356606263883973477057528458031079
manifold 64 is complete hyperbolic, delta=0.000244444279049628236899654720821731777393652299404702969382331152880546944716907831813300027655002207605020455168345489833113786466775053000803938631798802422680666591097587257179494004241016392787067674768303950
[0m

==> anc/four_torsion/nongeometric.txt <==
r c 5 4
4 0
r c 5 6
4 0
r c 5 9
4 0


==> anc/four_torsion/rigorous_volume/AJet.C <==
/* AJet.C
 *
 * Written by: Peter Milley
 * Inspired heavily by existing code from Nathaniel Thurston
 */

#include "AJet.H"
#include <iostream>

// EPS refers to the smallest positive real number such that 1+EPS has
// a floating-point representation distinct from 1.
#include <float.h>
const double Affine1Jet::EPS = DBL_EPSILON;
const double Affine1Jet::EPS_by_2 = EPS / 2;

Affine1Jet::Affine1Jet( double f0, double df1, double df2,
			double df3, double e )
{
  _f0 = f0;
  _df1 = df1;
  _df2 = df2;
  _df3 = df3;
  _error = e;
}

Affine1Jet::Affine1Jet( )
{
  _f0 = 0.0;
  _df1 = 0.0;
  _df2 = 0.0;
  _df3 = 0.0;
  _error = 0.0;
}

Affine1Jet::Affine1Jet( const Affine1Jet & j )
{
  _f0 = j._f0;
  _df1 = j._df1;
  _df2 = j._df2;
  _df3 = j._df3;
  _error = j._error;
}

Affine1Jet & Affine1Jet::operator=( const Affine1Jet & j )
{
  _f0 = j._f0;
  _df1 = j._df1;
  _df2 = j._df2;
  _df3 = j._df3;
  _error = j._error;

  return (*this);
}

// Arithmetic assignment operators are all defined in terms of the
// corresponding arithmetic operator.

Affine1Jet & Affine1Jet::operator+= ( const Affine1Jet & w )
{
  Affine1Jet result = (*this) + w;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator+= ( double d )
{
  Affine1Jet result = (*this) + d;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator-= ( const Affine1Jet & w )
{
  Affine1Jet result = (*this) - w;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator-= ( double d )
{
  Affine1Jet result = (*this) - d;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator*= ( const Affine1Jet & w )
{
  Affine1Jet result = (*this) * w;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator*= ( double d )
{
  Affine1Jet result = (*this) * d;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator/= ( const Affine1Jet & w )
{
  Affine1Jet result = (*this) / w;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator/= ( double d )
{
  Affine1Jet result = (*this) / d;
  (*this) = result;
  return (*this);
}

/* trulyGreaterThan returns "true" only if the range of the 1-jet
 * definitely lies strictly above the given argument, even given the
 * floating-point error which occurs during the computation of that
 * range. It assumes the argument (if a double) is given exactly.
 */
bool Affine1Jet::trulyGreaterThan( double d ) const
{
  double boundary_est = d + ((fabs(_df1) + fabs(_df2)) +
			     (fabs(_df3) + _error));
  // Account for the floating point error in the above calculation.
  if( boundary_est >= 0 ){
    boundary_est *= 1.0 + 3 * EPS;
  } else {
    boundary_est *= 1.0 - 3 * EPS;
  }

  return boundary_est < _f0;
}

bool Affine1Jet::trulyGreaterThan( const Affine1Jet & w ) const
{
  double boundary_est = w._f0 + (((fabs(w._df1) + fabs(w._df2)) +
				  (fabs(w._df3) + w._error)) +
				 ((fabs(_df1) + fabs(_df2)) +
				  (fabs(_df3) + _error)));
  // Account for the floating point error in the above calculation.
  if( boundary_est >= 0 ){
    boundary_est *= 1.0 + 3 * EPS;
  } else {
    boundary_est *= 1.0 - 3 * EPS;
  }

  return boundary_est < _f0;
}
    

/* mayContainZero returns "false" only if the range of the 1-jet
 * definitely does NOT contain zero, even given the floating-point
 * error which occurs during the computation of that range.
 */
bool Affine1Jet::mayContainZero() const
{
  // Compute the 'diameter' of the 1-jet.
  double diameter_est = (fabs(_df1) + fabs(_df2)) + (fabs(_df3) + _error);
  // Account for the floating-point error in the above calculation.
  diameter_est *= 1.0 + 2 * EPS;

  if( fabs(_f0) <= diameter_est ){
    return true;
  }
  return false;
}

// squeezeLeft() and squeezeRight() return the "left" or "right" half
// of the Affine1Jet, with respect to the dimension given by "index".

Affine1Jet & Affine1Jet::squeezeLeft( int index )
{
  if( index < 0 || index >= 3 ){
    return (*this);
  }

  // The "Taylor" error remains unchanged.
  double error = _error;

  // Add the floating-point error.
  switch( index ){
  case 0:
    error += EPS_by_2 * fabs(_f0 - 0.5 * _df1);
    break;
  case 1:
    error += EPS_by_2 * fabs(_f0 - 0.5 * _df2);
    break;
  case 2:
    error += EPS_by_2 * fabs(_f0 - 0.5 * _df3);
    break;
  }

  // Account for error while calculating the error
  error *= 1.0 + EPS;

  // Now update the jet. The linear term corresponding to index is
  // divided by two and then subtracted from the constant term.
  switch( index ){
  case 0:
    _df1 *= 0.5;
    _f0 -= _df1;
    break;
  case 1:
    _df2 *= 0.5;
    _f0 -= _df2;
    break;
  case 2:
    _df3 *= 0.5;
    _f0 -= _df3;
    break;
  }

  _error = error;
  
  return (*this);
}

Affine1Jet & Affine1Jet::squeezeRight( int index )
{
  if( index < 0 || index >= 3 ){
    return (*this);
  }

  // The "Taylor" error remains unchanged.
  double error = _error;

  // Add the floating-point error.
  switch( index ){
  case 0:
    error += EPS_by_2 * fabs(_f0 + 0.5 * _df1);
    break;
  case 1:
    error += EPS_by_2 * fabs(_f0 + 0.5 * _df2);
    break;
  case 2:
    error += EPS_by_2 * fabs(_f0 + 0.5 * _df3);
    break;
  }

  // Account for error while calculating the error
  error *= 1.0 + EPS;

  // Now update the jet. The linear term corresponding to index is
  // divided by two and then added to the constant term.
  switch( index ){
  case 0:
    _df1 *= 0.5;
    _f0 += _df1;
    break;
  case 1:
    _df2 *= 0.5;
    _f0 += _df2;
    break;
  case 2:
    _df3 *= 0.5;
    _f0 += _df3;
    break;
  }

  _error = error;

  return (*this);
}

// "flatten" turns the Affine1Jet from a small neighbourhood of a 3-D
// interval into a larger neighbourhood of the point at the centre of
// that interval. This represents an enormous loss of accuracy but is
// occasionally mathematically necessary.

Affine1Jet & Affine1Jet::flatten()
{
  double error = (fabs(_df1) + fabs(_df2)) + (fabs(_df3) + _error);

  // Account for floating-point error in this calculation
  error *= 1.0 + 2 * EPS;

  _df1 = _df2 = _df3 = 0.0;
  _error = error;

  return (*this);
}

// Arithmetic operators. In each case, the hardest part is calculating
// the new error term. For each function, the error term consists of:
//  1) The error inherited from the operands,
//  2) The error introducted by taking a Taylor approximation to the
//     result of the operation,
//  (#1 and #2 are grouped together and called the "Taylor error" in
// the calculations below)
//  3) The floating-point error, typically proportional to the sum of
//     the absolute values of all the intermediate results from step
//     1, step 2, and from computing the actual result of the
//     operation,
//  4) The floating-point error involved in calculating the
//     floating-point error. This last error is accounted for by
//     multiplying the error term to that point by (1+n*EPS) where n
//     is roughly proportional to the logarithm of the number of
//     operations used up to that point.
//
// For details of how to calculate the error term in steps 3 and 4,
// see "Homotopy hyperbolic 3-manifolds are hyperbolic" by Gabai,
// Meyerhoff, and Thurston, Annals of Mathematics 157 (2003)
// pp335--431.
//
// One consequence of the method used to calculate the error term in
// step 4 is that the precise order of operations is VERY
// IMPORTANT. What may seem like excessive use of parentheses is
// actually critical to ensuring that the error term calculated in
// step 4 is correct.

Affine1Jet operator+( const Affine1Jet & v, const Affine1Jet & w )
{
  // First, compute the "Taylor error".
  double error = (v._error + w._error);
  // Then, add the floating-point error.
  error += Affine1Jet::EPS_by_2 *
    ((fabs(v._f0 + w._f0) + fabs(v._df1 + w._df1)) +
     (fabs(v._df2 + w._df2) + fabs(v._df3 + w._df3)));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 3 * Affine1Jet::EPS;

  return Affine1Jet(v._f0 + w._f0,
		    v._df1 + w._df1,
		    v._df2 + w._df2,
		    v._df3 + w._df3,
		    error
		    );
}

Affine1Jet operator+( const Affine1Jet & v, double d )
{
  // First, compute the "Taylor error".
  double error = v._error;
  // Then, add the floating-point error.
  error += Affine1Jet::EPS_by_2 * fabs(v._f0 + d);
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + Affine1Jet::EPS;

  return Affine1Jet(v._f0 + d,
		    v._df1, v._df2, v._df3,
		    error
		    );
}

Affine1Jet operator+( double d, const Affine1Jet & v )
{
  return v+d;
}

// unary minus
Affine1Jet operator-( const Affine1Jet & v )
{
  // Since unary negation is an exact operation,
  // we don't have to worry about changes to _error.
  return Affine1Jet(-v._f0, -v._df1, -v._df2, -v._df3, v._error);
}

Affine1Jet operator-( const Affine1Jet & v, const Affine1Jet & w )
{
  return v + (-w);
}

Affine1Jet operator-( const Affine1Jet & v, double d )
{
  return v + (-d);
}

Affine1Jet operator-( double d, const Affine1Jet & v )
{
  return (-v) + d;
}

Affine1Jet operator*( const Affine1Jet & v, const Affine1Jet & w )
{
  // First, compute the "Taylor error".
  double error = (fabs(v._f0) * w._error + fabs(w._f0) * v._error) +
    ((fabs(v._df1) + fabs(v._df2)) + (fabs(v._df3) + v._error)) *
    ((fabs(w._df1) + fabs(w._df2)) + (fabs(w._df3) + w._error));
  // Then, add the floating point error.
  error += Affine1Jet::EPS_by_2 * ((fabs(v._f0 * w._f0) + fabs(v._f0 * w._df1)) +
		       (((fabs(v._df1 * w._f0) +
			  fabs(v._f0 * w._df1 + v._df1 * w._f0)) +
			 (fabs(v._f0 * w._df2) + fabs(v._df2 * w._f0))) +
			((fabs(v._f0 * w._df2 + v._df2 * w._f0) +
			  fabs(v._f0 * w._df3)) +
			 (fabs(v._df3 * w._f0) +
			  fabs(v._f0 * w._df3 + v._df3 * w._f0)))));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 4 * Affine1Jet::EPS;

  return Affine1Jet(v._f0 * w._f0,
		    v._f0 * w._df1 + v._df1 * w._f0,
		    v._f0 * w._df2 + v._df2 * w._f0,
		    v._f0 * w._df3 + v._df3 * w._f0,
		    error
		    );
}

Affine1Jet operator*( const Affine1Jet & v, double d )
{
  // First, compute the "Taylor error".
  double error = fabs(v._error * d);
  // Then, add the floating-point error.
  error += Affine1Jet::EPS_by_2 * ((fabs(v._f0 * d) + fabs(v._df1 * d)) +
		       (fabs(v._df2 * d) + fabs(v._df3 * d)));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 3 * Affine1Jet::EPS;

  return Affine1Jet(v._f0 * d,
		    v._df1 * d,
		    v._df2 * d,
		    v._df3 * d,
		    error
		    );
}

Affine1Jet operator*( double d, const Affine1Jet & v )
{
  return v*d;
}

Affine1Jet operator/( const Affine1Jet & v, const Affine1Jet & w )
{
  // Need to check for division by zero.
  if( w.mayContainZero() ){
    throw Affine1Jet::DivisionByZeroError();
  }

  // First, compute the "Taylor error".
  double error =
    (fabs(v._f0) + ((fabs(v._df1) + fabs(v._df2)) + (fabs(v._df3) + v._error))) /
    (fabs(w._f0) - ((fabs(w._df1) + fabs(w._df2)) + (fabs(w._df3) + w._error))) -
    ((((fabs(v._f0) + fabs(v._df1)) + (fabs(v._df2) + fabs(v._df3))) /
      fabs(w._f0)) +
     (fabs(w._df1) + (fabs(w._df2) + fabs(w._df3))) * (fabs(v._f0) /
     (fabs(w._f0) * fabs(w._f0))));
  // Next, add the floating-point error.
  error += Affine1Jet::EPS_by_2 * ((fabs(v._f0 / w._f0) +
		       ((fabs(v._df1 / w._f0) +
		       2.0 * (1.0 + 2 * Affine1Jet::EPS) *
		       (fabs(v._f0 * w._df1) / fabs(w._f0 * w._f0))) +
		       (fabs((v._f0 * w._df1) / (w._f0 * w._f0)) +
		       fabs(v._df1/w._f0 - (v._f0*w._df1)/(w._f0*w._f0))))) +
		       (((fabs(v._df2 / w._f0) +
		       2.0 * (1.0 + 2 * Affine1Jet::EPS) *
		       (fabs(v._f0 * w._df2) / fabs(w._f0 * w._f0))) +
		       (fabs((v._f0 * w._df2) / (w._f0 * w._f0)) +
		       fabs(v._df2/w._f0 - (v._f0*w._df2)/(w._f0*w._f0)))) +
		       ((fabs(v._df3 / w._f0) +
		       2.0 * (1.0 + 2 * Affine1Jet::EPS) *
		       (fabs(v._f0 * w._df3) / fabs(w._f0 * w._f0))) +
		       (fabs((v._f0 * w._df3) / (w._f0 * w._f0)) +
		       fabs(v._df3/w._f0 - (v._f0*w._df3)/(w._f0*w._f0))))));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 4 * Affine1Jet::EPS;

  return Affine1Jet(v._f0 / w._f0,
		    -v._f0 * w._df1 / (w._f0 * w._f0) + v._df1 / w._f0,
		    -v._f0 * w._df2 / (w._f0 * w._f0) + v._df2 / w._f0,
		    -v._f0 * w._df3 / (w._f0 * w._f0) + v._df3 / w._f0,
		    error
		    );
}

Affine1Jet operator/( const Affine1Jet & v, double d )
{
  // Check for division by zero.
  if( d == 0.0 ){
    throw Affine1Jet::DivisionByZeroError();
  }
  // Compute the "Taylor error".
  double error = v._error / fabs(d);
  // Next, add the floating-point error.
  error += Affine1Jet::EPS_by_2 * ((fabs(v._f0 / d) + fabs(v._df1 / d)) +
		       (fabs(v._df2 / d) + fabs(v._df3 / d)));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 3 * Affine1Jet::EPS;

  return Affine1Jet(v._f0 / d,
		    v._df1 / d,
		    v._df2 / d,
		    v._df3 / d,
		    error
		    );
}

Affine1Jet operator/( double d, const Affine1Jet & w )
{
  // Check for division by zero.
  if( w.mayContainZero() ){
    throw Affine1Jet::DivisionByZeroError();
  }

  // First, compute the "Taylor error".
  double error = fabs(d) / (fabs(w._f0) - ((fabs(w._df1) + fabs(w._df2)) +
			   (fabs(w._df2) + w._error))) -
    (fabs(d) / fabs(w._f0) +
    (fabs(w._df1) + (fabs(w._df2) + fabs(w._df3))) * (fabs(d) / 
    (fabs(w._f0) * fabs(w._f0))));
  // Then, add the floating point error.
  error += Affine1Jet::EPS_by_2 * ((fabs(d/ w._f0) +
		       (fabs((d * w._df1) / (w._f0 * w._f0)) +
		       2 * (1 + 2 * Affine1Jet::EPS) *
			(fabs(d * w._df1) / fabs(w._f0 * w._f0)))) +
		       ((fabs((d * w._df2) / (w._f0 * w._f0)) +
		       2 * (1 + 2 * Affine1Jet::EPS) *
			 (fabs(d * w._df2) / fabs(w._f0 * w._f0))) +
		       (fabs((d * w._df3) / (w._f0 * w._f0)) +
		       2 * (1 + 2 * Affine1Jet::EPS) *
			(fabs(d * w._df3) / fabs(w._f0 * w._f0)))));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 4 * Affine1Jet::EPS;

  return Affine1Jet(d / w._f0,
		    -d * w._df1 / (w._f0 * w._f0),
		    -d * w._df2 / (w._f0 * w._f0),
		    -d * w._df3 / (w._f0 * w._f0),
		    error
		    );
}

bool operator==( const Affine1Jet & v, const Affine1Jet & w )
{
  // Just test for strict equality of all terms.
  return (v._f0 == w._f0)
    && (v._df1 == w._df1)
    && (v._df2 == w._df2)
    && (v._df3 == w._df3)
    && (v._error == w._error);
}

// The remaining functions are not rational polynomials in their
// arguments, and hence computing them rigorously is a bit more involved.

Affine1Jet Power( const Affine1Jet & v, int p )
{
  if( p == 0 ){
    // Check that we're not computing 0^0.
    if( v.mayContainZero() ){
      throw Affine1Jet::ZeroToTheZeroError();
    }
    return Affine1Jet(1.0);
  }

  if( p < 0 ){
    return Power(1.0 / v, -p);
  }
  if( p == 1 ){
    return v;
  }

  // It would be nice to compute this in a more direct manner
  // that doesn't cause the error term to balloon, but for now we'll
  // just try to multiply the power out in an efficient way. (By
  // 'efficient' here I mean 'using the fewest multiplications'.)

  int half_p = p / 2;
  Affine1Jet temp = Power(v, half_p);

  if( p % 2 == 1 ){
    return temp * (temp * v);
  } else {
    return temp * temp;
  }
}

Affine1Jet Log( Affine1Jet v )
{
  // Logarithm is obviously not a rational polynomial. However, its
  // derivatives are all rational polynomials. So to compute a
  // "rigorous" logarithm, we use a Taylor approximation. The
  // difference between log and the approximation (which is bounded
  // above thanks to Taylor's theorem) is included in the resulting
  // error term.
  
  // Can't take the log of zero.
  if( v.mayContainZero() ){
    throw Affine1Jet::LogZeroError();
  }

  // This is tricky. First, make sure we aren't taking the log
  // of a negative number. I.e., check to see if:
  //  v._f0 - sum(|v._dfi|) - v._error <= 0

  double diameter_est = (fabs(v._df1) + fabs(v._df2)) + (fabs(v._df3) + v._error);
  if( v._f0 <= (1.0 + 2 * Affine1Jet::EPS) * diameter_est ){
    throw Affine1Jet::LogIsComplexError();
  }

  // Since we're only using a crude polynomial approximation to log,
  // it helps to perform some elaborate chicanery to try and ensure
  // that the argument is close to 1.
  // Note that RHO is chosen to be an exact floating-point value.
  static const double RHO = 9. / 8;
  static const Affine1Jet LOG_RHO(0.11778303565638345454,
				  0., 0., 0., Affine1Jet::EPS);
  double center_log = log(v._f0) / log(RHO);
  int num_factors = (int) floor(fabs(center_log));
  if( center_log > 0.0 ){
    for( int i=0; i<num_factors; i++ ){
      v /= RHO;
    }
  } else if( center_log < 0.0 ){
    for( int i=0; i<num_factors; i++ ){
      v *= RHO;
    }
  }
  
  // The computation below depends on a Taylor approximation of log
  // around the point x=1, so to compute the error term correctly we
  // need to know if 1 is less than all points in the range of v.
  // I.e. we need to know if v._f0 - sum(|v._dfi|) - v.error <= 1.
  double size = (fabs(v._df1) + fabs(v._df2)) + (fabs(v._df3) + v._error);
  bool mightnt_exceed_one =
    v._f0 <= (1.0 + 3 * Affine1Jet::EPS) * (size + 1.0);

  // We're using the equation log(x) == (x-1)-(x-1)^2/2 +
  // (x-1)^3/(3*c^3) where c is between 1 and x. We choose a
  // worst-case scenario for c. 

  // Compute the "Taylor error".
  double error;
  double cubic = fabs(v._f0 - 1.0) + size;
  if( mightnt_exceed_one ){
    double c = v._f0 - size;
    error = ((v._error + (fabs(v._f0 - 1.0) * v._error)) + 0.5*(size * size)) +
      (cubic * cubic) * (cubic / ((3.0 * c) * (c * c)));
  } else {
    error = ((v._error + (fabs(v._f0 - 1.0) * v._error)) + 0.5*(size * size)) +
      (cubic * cubic) * (cubic / 3.0);
  }

  // Next, add the floating point error.
  error += Affine1Jet::EPS_by_2 * ((((fabs(v._f0 - 1.0) +
			  0.5 * fabs((v._f0 - 1.0) * (v._f0 - 1.0))) +
			 (fabs((v._f0 - 1.0) - 0.5 * ((v._f0 - 1.0) * (v._f0 - 1.0))) +
			  fabs(v._df1 * (2.0 - v._f0)))) +
			((fabs(v._df2 * (2.0 - v._f0)) +
			  fabs(v._df3 * (2.0 - v._f0))) +
			 fabs(v._df1) * fabs(2.0 - v._f0))) +
		       ((fabs(v._df2) * fabs(2.0 - v._f0) +
			 fabs(v._df3) * fabs(2.0 - v._f0)) +
			(1.0 + 2 * Affine1Jet::EPS) *
			(fabs(v._f0 - 1.0) * fabs(v._f0 - 1.0))));

  // Finally, account for the error from computing the errors.
  if( mightnt_exceed_one ){
    error *= 1.0 + 6 * Affine1Jet::EPS;
  } else {
    error *= 1.0 + 5 * Affine1Jet::EPS;
  }

  Affine1Jet result((v._f0 - 1.0) - 0.5 * ((v._f0 - 1.0) * (v._f0 - 1.0)),
		    v._df1 * (2.0 - v._f0),
		    v._df2 * (2.0 - v._f0),
		    v._df3 * (2.0 - v._f0),
		    error);
  
  // Undo the changes we made to v to ensure that v was close to 1:
  if( center_log > 0.0 ){
    result += (LOG_RHO * num_factors);
  } else if( center_log < 0.0 ){
    result -= (LOG_RHO * num_factors);
  }

  return result;
}

Affine1Jet Max0( const Affine1Jet & v )
{
  // We wish to compute an Affine1Jet corresponding to Max(v,0). But
  // if 0 is in the range of v to begin with, then Max(v,0) is very
  // much not a linear function. The best we can do is approximate
  // Max(v,0) with a constant function and use a very large error
  // term, and hope that's good enough.
  if( v.mayContainZero() ){
    double size = v._f0 + ((fabs(v._df1)+fabs(v._df2))+(fabs(v._df3)+v._error));
    size *= 1 + 3 * Affine1Jet::EPS;
    size /= 2; // Exact operation

    return Affine1Jet(size, 0.0, 0.0, 0.0, size);
  }

  // If 0 isn't in the range of v, things are much simpler.

  if( v._f0 >= 0.0 ){
    // Note that v._f0 == 0 should actually be covered by the previous
    // case.
    return v;
  }

  // At this point, the range of v is strictly below 0.
  return Affine1Jet(0.0, 0.0, 0.0, 0.0, 0.0);
}

Affine1Jet ArcTan( Affine1Jet v )
{
  // Like the logarithm, all of the derivatives of ArcTan are rational
  // polynomials. So we will use a Taylor approximation to compute the
  // arctangent and use Taylor's theorem to bound the difference
  // between the arctangent and the approximation.

  // ArcTan is odd, might as well use the symmetry.
  bool negated = false;
  if( v._f0 < 0 ){
    negated = true;
    v = -v;
  }

  // Since we're only using a crude polynomial approximation to arctan
  // we prefer to deal with arguments as close to zero as
  // possible. We start with the formula
  //   ArcTan(a) + ArcTan(b) = ArcTan((a+b)/(1-a*b))
  // Let c = (a+b)/(1-a*b) and solve for b:
  //   ArcTan(c) = ArcTan(a) + ArcTan((c-a)/(a*c+1))
  // If c is positive and a is a positive constant less than c then
  // the second argument on the right will be smaller than c. Repeat
  // until you end up with an argument smaller than a.
  // Currently as a constant I use a number with an exact binary
  // representation which is smaller than tan(Pi/12).
  static const double RHO = 137. / 512;
  static const Affine1Jet ARCTAN_RHO(0.26145314506663815251,
				     0., 0., 0., Affine1Jet::EPS);
  int num_translations = 0;
  while( v._f0 > RHO ){
    num_translations++;
    v = (v-RHO) / (v*RHO+1);
  }

  // We use the equation arctan(x) == x-x^3/3 +
  // x^4*(c-2*c^3)/(2*(c^2+1)^4) where c is between 0 and x, and
  // choose a worst-case scenario for c.

  // To find the worst-case scenario for c, we need to know whether or
  // the range of |v| extends to the right of the global maximum of
  // the function (c-2*c^3)/(2*(c^2+1)^4). This isn't pretty, but it
  // works.
  double size = (fabs(v._df1) + fabs(v._df2)) + (fabs(v._df3) + v._error);
  bool includes_max =
    300466. / 1048576 <= (1.0 + 3 * Affine1Jet::EPS) * (fabs(v._f0) + size);

  // Now we can compute the "Taylor error".
  double error;
  error = (v._error + v._error * fabs(v._f0 * v._f0)) +
    (fabs(v._f0) * (size * size) + (size * size) * (size / 3.0));
  if( includes_max ){
    double c = 91575. / 1048576;
    double c2p1 = c * c + 1.0;
    error += ((((fabs(v._f0) + size) * (fabs(v._f0) + size)) *
	       ((fabs(v._f0) + size) * (fabs(v._f0) + size))) *
	      ((c - (2.0 * c) * (c * c)) / 2.0)) /
      ((c2p1 * c2p1) * (c2p1 * c2p1));
  } else {
    double c = fabs(v._f0) + size;
    double c2p1 = c * c + 1.0;
    error += (((c * c) * (c * c)) * ((c - (2.0 * c) * (c * c)) / 2.0)) /
      ((c2p1 * c2p1) * (c2p1 * c2p1));
  }

  // Next, add the floating point error.
  error += Affine1Jet::EPS_by_2 * (((2 * (1 + 2 * Affine1Jet::EPS) *
				     fabs(v._f0 * v._f0) * fabs(v._f0 / 3.0) +
				     fabs((v._f0 * v._f0) * (v._f0 / 3.0))) +
				    (fabs(v._f0 - (v._f0 * v._f0) * (v._f0 / 3.0)) +
				     fabs(v._df1) * fabs(v._f0 * v._f0))) +
				   (((fabs(v._df1 * (v._f0 * v._f0)) +
				      fabs(v._df1 - v._df1 * (v._f0 * v._f0))) +
				     (fabs(v._df2) * fabs(v._f0 * v._f0) +
				      fabs(v._df2 * (v._f0 * v._f0)))) +
				    ((fabs(v._df2 - v._df2 * (v._f0 * v._f0)) +
				      fabs(v._df3) * fabs(v._f0 * v._f0)) +
				     (fabs(v._df3 * (v._f0 * v._f0)) +
				      fabs(v._df3 - v._df3 * (v._f0 * v._f0))))));

  // Finally, account for the error from computing the errors.
  if( includes_max ){
    error *= 1.0 + 6 * Affine1Jet::EPS;
  } else {
    error *= 1.0 + 7 * Affine1Jet::EPS;
  }

  Affine1Jet result(v._f0 - (v._f0 * v._f0) * (v._f0 / 3.0),
		    v._df1 - v._df1 * (v._f0*v._f0),
		    v._df2 - v._df2 * (v._f0*v._f0),
		    v._df3 - v._df3 * (v._f0*v._f0),
		    error);

  // Undo the transformations that we performed to get the argument
  // close to zero.
  while( num_translations > 0 ){
    result += ARCTAN_RHO;
    num_translations--;
  }

  if( negated ){
    result = -result;
  }

  return result;
}


==> anc/four_torsion/rigorous_volume/AJet.H <==
/* AJet.h
 *
 * Written by: Peter Milley
 *
 * An Affine1Jet represents a set of functions f with domain the
 * standard cube in R^3 (i.e. the cube {|x|<=1, |y|<=1, |z|<=1}), such
 * that |f(v)-f0-(df1,df2,df3).v| < error for all v and f.
 */

#ifndef _AJet_h_
#define _AJet_h_

#include <math.h> // for fabs, log

class Affine1Jet
{
public:
  // Constructors and destructors
  Affine1Jet( double f0, double df1=0, double df2=0, double df3=0,
	      double e=0 );
  Affine1Jet();
  Affine1Jet( const Affine1Jet & );
  Affine1Jet & operator= ( const Affine1Jet & );

  ~Affine1Jet() { }; // empty

  // Useful constants
  static const double EPS;
  static const double EPS_by_2;

  // Exception classes.
  class DivisionByZeroError {
  public:
    DivisionByZeroError() {} // empty;
  };
  class ZeroToTheZeroError {
  public:
    ZeroToTheZeroError() {} // empty;
  };
  class LogZeroError {
  public:
    LogZeroError() {} // empty;
  };
  class LogIsComplexError {
  public:
    LogIsComplexError() {} // empty;
  };

  // Access functions
  inline double center() const;
  inline double size() const;
  inline double slope( int ) const;
  inline double error() const;

  // Some "arithmetic functions" defined specially.
  Affine1Jet & squeezeLeft( int index );
  Affine1Jet & squeezeRight( int index );
  Affine1Jet & flatten();

  // Arithmetic assignment operators.
  Affine1Jet & operator+= ( const Affine1Jet & );
  Affine1Jet & operator+= ( double );
  Affine1Jet & operator-= ( const Affine1Jet & );
  Affine1Jet & operator-= ( double );
  Affine1Jet & operator*= ( const Affine1Jet & );
  Affine1Jet & operator*= ( double );
  Affine1Jet & operator/= ( const Affine1Jet & );
  Affine1Jet & operator/= ( double );

  // A test function. Returns true if every point in the range of the
  // jet is greater than the given argument.
  // Not defined as an operator; the semantics aren't quite right.
  bool trulyGreaterThan( double d ) const;
  bool trulyGreaterThan( const Affine1Jet & w ) const;

  // Arithmetic operators.
  friend Affine1Jet operator+ ( const Affine1Jet &, const Affine1Jet & );
  friend Affine1Jet operator+ ( const Affine1Jet &, double );
  friend Affine1Jet operator+ ( double, const Affine1Jet & );

  friend Affine1Jet operator- ( const Affine1Jet &, const Affine1Jet & );
  friend Affine1Jet operator- ( const Affine1Jet &, double );
  friend Affine1Jet operator- ( double, const Affine1Jet & );

  friend Affine1Jet operator- ( const Affine1Jet & );

  friend Affine1Jet operator* ( const Affine1Jet &, const Affine1Jet & );
  friend Affine1Jet operator* ( const Affine1Jet &, double );
  friend Affine1Jet operator* ( double, const Affine1Jet & );

  friend Affine1Jet operator/ ( const Affine1Jet &, const Affine1Jet & );
  friend Affine1Jet operator/ ( const Affine1Jet &, double );
  friend Affine1Jet operator/ ( double, const Affine1Jet & );

  // Test for equality. Nothing approximate here; this is exact equality.
  friend bool operator==( const Affine1Jet &, const Affine1Jet & );

  // Other useful mathematical functions.
  friend Affine1Jet Power ( const Affine1Jet &, int );
  friend Affine1Jet Log ( Affine1Jet );
  friend Affine1Jet Max0 ( const Affine1Jet & );

  friend Affine1Jet ArcTan ( Affine1Jet );

private:
  bool mayContainZero() const;

  double _f0;
  double _df1, _df2, _df3;
  double _error;
  double _size;
};

#include "AJet.inline"

#endif // _AJet_h_


==> anc/four_torsion/rigorous_volume/AJet.inline <==
/* AJet.inline
 *
 * Written by: Peter Milley
 */

double
Affine1Jet::center() const
{
  return _f0;
}

double
Affine1Jet::size() const
{
  return fabs(_df1)+fabs(_df2)+fabs(_df3);
}

double
Affine1Jet::slope( int i ) const
{
  if( i==1 ) return _df1;
  if( i==2 ) return _df2;
  if( i==3 ) return _df3;
  return 0.0;
}

double
Affine1Jet::error() const
{
  return _error;
}


==> anc/four_torsion/rigorous_volume/Makefile <==
# Written by: Peter Milley

# A word about the compiler options below: it is VERY IMPORTANT that
# the compiler does NOT try to optimize the arithmetic expressions in
# AJet.C. The error estimates for all of the operations defined in
# AJet.C depend on the height of the expression trees used to compute
# the results of those operations. Rearranging those expressions to
# optimize them make the error estimates invalid.
#
# That is why I've used the -O0 compiler flag below, even though
# that's technically the default anyway: to remind myself NOT to try
# and optimize the code.
#
# This is only a requirement for AJet.C, so if you absolutely have to
# turn on optimizations for Position.o, area_jets.o, and
# area_jets_bdry.o you may do so...just remember to compile AJet.o
# separately without optimizations and you should be fine.

COPTS=-ggdb -O0 -Wall -fexceptions
CPP=g++

.SUFFIXES: .o .m .C

.C.o:
	$(CPP) $(COPTS) -c ${@:o=C}

all: rigorous_volume

rigorous_volume: rigorous_volume.o AJet.o
	$(CPP) $(COPTS) -o rigorous_volume rigorous_volume.o AJet.o

clean:
	rm *.o


==> anc/four_torsion/rigorous_volume/README.txt <==
rigorous_volume.C

Written by: Peter Milley

Usage: rigorous_volume vol input_file

This program reads Snap triangulation data along with the delta
constant computed by Harriet Moser's algorithm from "input_file" and
uses them to rigorously determine whether or not the volume of the
manifolds thus describes are greater than "vol".

Output: for each line in "input_file" the program will print either
"Manifold N:Okay" if it can determine that the volume is strictly
greater than "vol", or "Manifold N:Not Okay" otherwise (where N is the
index of the corresponding manifold in the input file).

Five input files are provided:

"volumes.input": fillings on two-cusped manifolds. Test with
"vol"=2.848.

"m019_volume_input": alternate triangulation of m019. Test with
"vol"=2.848. (There are triangulations of m019 present in
"volumes.input", but for those triangulations the program cannot
guarantee sufficient volume due to floating-point error.)

"one_cusped_volumes.input": fillings on one-cusped manifolds. Test
with "vol"=0.943.

"vol2_volume.input": an alternate triangulation of Vol2. Test with
"vol"=0.943.

"vol3_cover_volume.input": a positively-oriented triangulation of a
two-fold cover of Vol3. (Harriet Moser's algorithm, and hence this
program, only work with positively oriented ideal triangulations.)
Test with "vol"=1.886.

Note copies of these sample files and instructions on how to recreate
them are in the "twocusped/volume_comp/", "onecusped/volume_comp/",
and "onecusped/vol3/" directories.


==> anc/four_torsion/rigorous_volume/rigorous_volume.C <==
/* rigorous_volume.C
 *
 * Determine rigorous lower bounds on the volume of a hyperbolic
 * manifold given shape data for an ideal triangulation and the error
 * term \delta determined by Moser's algorithm.
 */

#include <iostream>
#include <cstdlib>
#include <fstream>
#include <sstream>
#include <string>
#include <vector>
#include <cmath>
#include "AJet.H"

using namespace std;

static const string USAGE="Usage: rigorous_volume vol input_file";
static const string FILE_NOT_FOUND="Error, unable to open ";
static const string BAD_EOF="Error, unexpected EOF";
static const string FORMAT_ERR="Badly formatted input at line ";

static const Affine1Jet Pi(M_PI, 0.0, 0.0, 0.0, 2*Affine1Jet::EPS);

class FormatException
{
public:
  FormatException() {} // empty
};

bool ParseLine( string line, vector<double> & params )
{
  bool result = true;
  stringstream ss(line);
  vector<double>::iterator insert_point = params.end();
  double real, imag;

  try {
    ss.ignore(1);
    while( !ss.eof() ){
      ss >> real;
      if( !ss.good() ){
	throw FormatException();
      }
      ss.ignore(3);
      ss >> imag;
      if( !ss.good() ){
	throw FormatException();
      }
      ss.ignore(2);
      params.push_back(real);
      params.push_back(imag);
      if( ss.peek() == ']' ){
	break;
      } else {
	ss.ignore(2);
      }
    }
  } catch( FormatException ){
    params.erase(insert_point, params.end());
    result = false;
  }

  return result;
}

Affine1Jet Lobachevsky( Affine1Jet & theta )
{
  if( theta.trulyGreaterThan(Pi/2.0) ){
    Affine1Jet translated = theta-Pi;
    return Lobachevsky(translated);
  }
  if( (-theta).trulyGreaterThan(Pi/2.0) ){
    Affine1Jet translated = theta+Pi;
    return Lobachevsky(translated);
  }
  if( theta.center() < 0.0 ){
    Affine1Jet negtheta = -theta;
    return -Lobachevsky(negtheta);
  }

  static const int NUM_COEFFS=30;
  static const double LOBCOEF[NUM_COEFFS] = {
    5.4831135561607547882413838888201e-1,
    1.0823232337111381915160036965412e-1,
    4.8444907713545197129262758561472e-2,
    2.7891037672165120538296812180796e-2,
    1.8199901365960328824311744707278e-2,
    1.2823667776324462157674846128817e-2,
    9.5243928393815114745643670962394e-3,
    7.3530535460250636167039159668208e-3,
    5.8479755397266959054962366178048e-3,
    4.7619093045811136799814912001842e-3,
    3.9525701124525799515137944808229e-3,
    3.3333335320272968375315987081340e-3,
    2.8490028914574211634331659107080e-3,
    2.4630541963678177950454607261557e-3,
    2.1505376364114568439132649094016e-3,
    1.8939393943803620897114593734851e-3,
    1.6806722690053911275277764855335e-3,
    1.5015015015233512340706336099638e-3,
    1.3495276653220485553945730785293e-3,
    1.2195121951230603594927151084491e-3,
    1.1074197120711266596728487987281e-3,
    1.0101010101010675186059356321779e-3,
    9.2506938020352840967144128733280e-4,
    8.5034013605442478972252664720549e-4,
    7.8431372549019677504189889653457e-4,
    7.2568940493468811469129541350086e-4,
    6.7340067340067343805464730535677e-4,
    6.2656641604010025932192218654462e-4,
    5.8445353594389246257711686275038e-4,
    5.4644808743169398954500641421420e-4
  };

  Affine1Jet result(0.0);
  Affine1Jet theta_over_pi_squared = (theta/Pi)*(theta/Pi);
  if( ! (-theta_over_pi_squared).trulyGreaterThan(-0.5) ){
    cerr << "Warning, Lobachevsky function may not be rigorous.";
    cerr << endl;
  }
  Affine1Jet product(1.0);
  Affine1Jet coeff;
  Affine1Jet term;
  int coeff_index = 0;
  do {
    product *= theta_over_pi_squared;
    coeff = Affine1Jet(LOBCOEF[coeff_index++], 0.0, 0.0, 0.0,
		       Affine1Jet::EPS);
    term = coeff * product;
    if( (-term).trulyGreaterThan( -Affine1Jet::EPS ) ){
      // Assuming that (theta/Pi)^2 isn't too large (see warning
      // above) the sum of the remaining terms is guaranteed to be
      // less than 2*EPS. So we cut off the summation.
      result += Affine1Jet(0.0, 0.0, 0.0, 0.0, 2*Affine1Jet::EPS);
      break;
    }
    result += term;
  } while( coeff_index < NUM_COEFFS );

  if( coeff_index == NUM_COEFFS ){
    cerr << "Need more Lobachevsky coefficients!" << endl;
  }

  result -= Log(theta*2.0);
  result += 1.0;
  result *= theta;
  return result;
}

Affine1Jet ComputeVolume( vector<double> & params, double delta )
{
  int num_tets = params.size() / 2;
  Affine1Jet result(0.0);
  Affine1Jet real_part, imag_part;
  Affine1Jet term;
  Affine1Jet theta[3];
  double safety_margin = 10*fabs(delta);

  for( int i=0; i<num_tets; i++ ){
    real_part = Affine1Jet(params[2*i], delta, 0.0, 0.0, Affine1Jet::EPS);
    imag_part = Affine1Jet(params[2*i+1], 0.0, delta, 0.0, Affine1Jet::EPS);

    // Make some attempt to calculate the angles in a "smart" way,
    // where "smart" means "not dividing by anything that's too close
    // to zero".
    if( (real_part-1.0).trulyGreaterThan(safety_margin) ){
      theta[0] = ArcTan(imag_part / real_part);
      theta[1] = Pi - ArcTan(imag_part / (real_part - 1.0));
    } else if( real_part.trulyGreaterThan(safety_margin) &&
	       (-real_part+1.0).trulyGreaterThan(safety_margin) ){
      theta[0] = ArcTan(imag_part / real_part);
      theta[1] = -ArcTan(imag_part / (real_part - 1.0));
    } else if( (-real_part).trulyGreaterThan(safety_margin) ){
      theta[0] = Pi + ArcTan(imag_part / real_part);
      theta[1] = -ArcTan(imag_part / (real_part - 1.0));
    } else { // HACK ALERT: we're assuming imag_part > 0
      theta[0] = (Pi/2) - ArcTan(real_part / imag_part);
      theta[1] = (Pi/2) + ArcTan((real_part - 1.0) / imag_part);
    }
    theta[2] = Pi - (theta[0]+theta[1]);

    term = Lobachevsky(theta[0]);
    term += Lobachevsky(theta[1]);
    term += Lobachevsky(theta[2]);

    // Sadly we can't just add "term" to "result". "term" depends on
    // the two variables associated to a single tetrahedron; adding
    // "term" to "result" would imply that "result" depends on those
    // two variables, when in fact "result" depends on
    // 2*num_tets variables (which we can't properly represent with
    // Affine1Jets). The flatten() function eliminates this unstated
    // dependency, but at the cost of accuracy.
    result += term.flatten();
  }

  return result;
}

int main( int argc, char *argv[] )
{
  // Argument checking
  if( argc != 3 ){
    cerr << USAGE << endl;
    exit(-1);
  }

  ifstream input_file(argv[2]);
  if( !input_file ){
    cerr << FILE_NOT_FOUND << argv[1] << endl;
    exit(-1);
  }

  string current_line;
  vector<double> params;
  Affine1Jet volume_jet;
  double delta;
  double vol_limit;
  int line_no;

  {
    stringstream vol_stream(argv[1]);
    vol_stream >> vol_limit;
  }

  line_no = 0;
  while( !input_file.eof() ){
    // Read in and parse the tetrahedron shapes
    getline(input_file, current_line);
    line_no++;
    if( current_line.length() == 0 ){
      continue;
    }
    if( !ParseLine(current_line, params) ){
      cerr << FORMAT_ERR << line_no << endl;
      getline(input_file, current_line);
      line_no++;
      continue;
    }

    // Read in the Moser \delta parameter
    if( input_file.eof() ){
      cerr << BAD_EOF << endl;
      exit(-1);
    }
    getline(input_file, current_line);
    line_no++;
    {
      stringstream ss(current_line);
      ss >> delta;
      if( ss.bad() || ss.fail() ){
	cerr << FORMAT_ERR << line_no << endl;
	continue;
      }
    }

    // Pass the data to the volume computing function
    try {
      volume_jet = ComputeVolume(params, delta);
      cout << "Manifold " << line_no/2 << ':';
      if( volume_jet.trulyGreaterThan(vol_limit) ){
	// if( volume_jet.trulyGreaterThan(2.848) ){
	// if( volume_jet.trulyGreaterThan(0.943) ){
	cout << "Okay.";
      } else {
	cout << "Not okay.";
      }
      cout << endl;
    } catch( Affine1Jet::LogZeroError ){
      cout << "Manifold " << line_no/2 << ':';
      cout << " a LogZeroError occured." << endl;
      cerr << "Manifold " << line_no/2 << ':';
      cerr << " a LogZeroError occured." << endl;
    } catch( Affine1Jet::DivisionByZeroError ){
      cout << "Manifold " << line_no/2 << ':';
      cout << " a DivisionByZero occured." << endl;
      cerr << "Manifold " << line_no/2 << ':';
      cerr << " a DivisionByZero occured." << endl;
    }
      
    params.clear();
  }
  input_file.close();

  exit(0);
}


==> anc/four_torsion/rigorous_volume/volumes.input <==
[1.057304810908584553251613909 + 0.4285087804361379001724767928*I, -0.4285087804361379001724767928 + 1.057304810908584553251613909*I]~
0.00315887137878639960285838402582178361948029440939153425603839479695707334349659669396757369963399351380186979483088166289397607046435535880255838097966000016182271396958028957778665409509988920510403375970165372
[0.5000000000000000000000000000 + 0.2712115622919684320212600743*I, 0.5000000000000000000000000000 + 1.685425124665063480822948798*I]~
0.00265917872999725654621649032373584595796328155484625623138767504574090246431528490557185041424717629566641826941617130983061334574853536736782626482710965820025782667577514645452819907639031277175048400570945362
[0.6707482087128545802726335951 + 0.4951296362161010719639027188*I, 0.2373212399633473228096006148 + 1.309684703036948187173592639*I]~
0.00167426912480508654932066592705198372444166093515020445889744964488369163967730310521924921505409420127991679022608765182477307595052297433589814716754099897779327984442927230822614986527405618626550944577942150
[0.6132482998565253621419528156 + 0.5265308253109748046451499232*I, 0.3867517001434746378580471844 + 0.5265308253109748046451499232*I]~
0.00402899999980320083077641141686992117709916036057069752519276463974131998237759505720400189705503750892153097740497252108245425544938411757670474496793014424441888220750050992724278793173754387355478994918806220
[0.5404136963133034175947003827 + 0.5293353977809538126955126948*I, 0.3126338609134285517277169702 + 0.5509040764969200026204634327*I]~
0.00330859956402693858671562940240403321987975860066132377678626928400946783865718166329818274760157058210286748858808936919180145162827630734312034010462267082266540138670976273655795667185952473675743129586745319
[0.4788790484055839335773251300 + 0.5556288281522810464568785161*I, 0.2508440106926688261845391621 + 0.6049552782292028839134393575*I]~
0.00284545797633912489756383266793433638018200313285844014613376697523724067438662134087019986507364100424609527884017374823690144064353202173175736166564694070583495417235139701468256848814929216409637628625950895
[0.4381185010807394929097210471 + 0.5956235105022300935855104084*I, 0.2202578720825764957885764093 + 0.6777983492544579575648708016*I]~
0.00256676975959974243177272700857835813096507571144965569810341365081255125692249617283133612565511069970585021453431308461079080169253351754244137843983806702484511511773132261504080297781881074653666341373426161
[0.6180339887498948482045868344 + 0.4858682717566456781828638759*I, 0.6730071696179129419760821863 + 0.3269928303820870580239178137*I, 1.945026819131981906228504648 + 0.9450268191319819062285046481*I]~
0.00169853685810329857995068349063844505954678738172518230030644631135814529896450677347579342549454313452696111142513650754482412528671133778130157578652122988659639793212375987636399177857713307470344380401292198
[0.6712891692867898192459332126 + 0.5940169014140685389538526302*I, 0.5935747936321070415378487700 + 0.6391033597064864214602640771*I, 1.639103359706486421460264077 + 0.4064252063678929584621512300*I]~
0.00298932620426327289037734036985110629149055005321879590049128139961138233406197050433893853059561864652569831927383255345576853684565209977330766768887805165371422961478479340773338674075482601161607548648766598
[0.7161859942376011662384103574 + 0.5696215152610524134044302485*I, 0.7408007705289600958510441008 + 0.7722928118176863488506931273*I, 1.401709264412960487594760123 + 0.4371981120828521904186470162*I]~
0.00329673095184062989521649745327009154908534790910623162619086190575960641234018051904688456906879929752677515209426063203567875789146713536461149505117853266675184852654953505092816675869997168148918159748037704
[-0.4278225295503707803426615105 + 0.2510571438146706719514303241*I, 0.4097562760220129872453082302 + 1.381709443071350613337131046*I, 0.4339594483926821271971539339 + 0.8681757664181793560497584690*I]~
0.00109546017439248392678219907188886852140067070608337016908598594177057565023466180093845628319346620486575463385096718539284768045841376354464233062406776368085440701914707743565562055122080835847896162809044457
[-1.060269889734748316486436073 + 1.719967749026784537769587170*I, -0.6029510668224941097173386485 + 1.505045593666109827830773081*I, 0.1821267778168311803438472621 + 0.04772677075385562106167565631*I]~
0.0000920842115138131500538538233467446586218059985373887616512364754569939340901437580301249888951727416883443226454044846398178183764035425557331509969593938663830067397296802185464790265019819227959006844759790776
[-0.6391033597064864214602640771 + 0.4064252063678929584621512300*I, 0.2868172763796514752893078599 + 1.288800222091313572514623542*I, 0.4064252063678929584621512300 + 0.6391033597064864214602640771*I]~
0.00316715959365316035342250656861114837592839996712080262330849128685793624254060345067793974846857425181581953583907218124669514553755962073254993244962036780955194605628088923304808945608259955662022244651368345
[-0.6088057392849347113253942387 + 0.6832214474693428786087804152*I, 0.1775801204146023100466098407 + 1.349612604327714033333335281*I, 0.2650856872295682095837191425 + 0.5267903781642721895167375021*I]~
0.000643188414411906660753959393971504046835492881993156567272282417847483136571840134528854429218741862713011818644556419148961845083621620820893210690646962972170808030773438022629828751213914761308301122937688187
[-0.1527659439170495663662243511 + 2.185546553060916929156212442*I, 0.3842472232473410138181910689 + 0.2895852636651700340025590681*I, 0.6223833779750866541232109125 + 0.7159291190028798413992258806*I]~
0.000558525729372002614427072243700171786570746202092263882056277872491748406068105154623592399795064511440731726378216998560766472102639409152475560780669287703272460950576122362198876353832212600868927480779639957
[0.2898486753023840751702386452 + 2.432434776211889022421999434*I, 0.3593292703510966612786459440 + 0.2951069267815457464881224581*I, 0.4730068289284552308836017195 + 0.7396209443867426900961337327*I]~
0.00105395159703986074618482663592366577205584390877143038753820757310527586631794514579954438173625305289603866057079524486288343436009837167212263149587229203202392104443736065133090811302121863357435542277969274
[0.7456198367671306090346634600 + 2.260567514629924976872053473*I, 0.3493813101046820973502348177 + 0.3143574158993879508467704532*I, 0.3596429747276660181210047727 + 0.8183211722233096999068114299*I]~
0.000464907155244397891828763082702190917512241131092066073090557727332248760059816767266243012927830563311726706757947407261396361510296781568920852734554840686526222888690368237839539228684026585985925870923119493
[1.842771966335396470849355541 + 1.135665185148848946448511178*I, 0.3535533905932737622004221811 + 0.4097477502237839933826071799*I, -0.1356651851488489464485111785 + 0.8427719663353964708493555406*I]~
0.00113653930210160597796619536642041284749468899956132460114750814655343906211892344193516090530899981075782997608372330561445889185798274811942501121320696015983892561331379764334328819258749959104482413912789553
[0.7798167029180073980546576845 + 0.3832084501819151920316425806*I, 0.4589939797703298878135479681 + 0.2236389499547826586251180489*I, -1.383208450181915192031642581 + 1.779816702918007398054657684*I]~
0.000135933813609809558752814535129901637264775594696982871993993813593063132835730622861412067834419438250733627902230136488228253561414175384154745696442942978264913173509013544518356606263883973477057528458031079
[1.212009399676451841440166166 + 0.9634918264130369956832920612*I, 0.4037073801201379219223197749 + 0.3638398582953392048496485835*I, -0.1959445879975598689113237028 + 1.172141877851653124367494974*I]~
0.000244444279049628236899654720821731777393652299404702969382331152880546944716907831813300027655002207605020455168345489833113786466775053000803938631798802422680666591097587257179494004241016392787067674768303950
[0.7626787600366526771903993852 + 1.309684703036948187173592639*I, 0.3292517912871454197273664049 + 0.4951296362161010719639027188*I]~
0.00294310881660022335568156243554904199166286298950194446843794673953702100168994804986312990370580307507921635241871405829314400125182730644042295319819924427892949454580311958631214902945699032518118011543034834
[1.428508780436137900172476793 + 1.057304810908584553251613909*I, -0.05730481090858455325161390898 + 0.4285087804361379001724767928*I]~
0.0281618545131435315098620286072960153558447050966397451354961260566242497818371905488050061077714030674292000190865440813040732518935825745033928995421962783845188925822396017993570144375100093433328128634184795
[0.9386814857014693772169145965 + 0.8059455484608101029175486077*I, 0.06131851429853062278308540350 + 0.8059455484608101029175486077*I]~
0.00651337391259557446818506200770435634909180423209954443124531185360880221203252015054830856092866440025397810128771420566004219634044000486970322875679825257230664058682242070157171781493490065245580026827360429
[1.057304810908584553251613909 + 0.4285087804361379001724767928*I, -0.4285087804361379001724767928 + 1.057304810908584553251613909*I]~
0.00315887137878639960285838402582178361948029440939153425603839479695707334349659669396757369963399351380186979483088166289397607046435535880255838097966000016182271396958028957778665409509988920510403375970165372
[0.5000000000000000000000000000 + 0.2712115622919684320212600743*I, 0.5000000000000000000000000000 + 1.685425124665063480822948798*I]~
0.00265917872999725654621649032373584595796328155484625623138767504574090246431528490557185041424717629566641826941617130983061334574853536736782626482710965820025782667577514645452819907639031277175048400570945362
[0.6707482087128545802726335951 + 0.4951296362161010719639027188*I, 0.2373212399633473228096006148 + 1.309684703036948187173592639*I]~
0.00167426912480508654932066592705198372444166093515020445889744964488369163967730310521924921505409420127991679022608765182477307595052297433589814716754099897779327984442927230822614986527405618626550944577942150
[0.7797421279174235042114235907 + 0.6777983492544579575648708016*I, 0.5618814989192605070902789529 + 0.5956235105022300935855104084*I]~
0.0107886223388862656633617756116233577719076384987311125491998451416983036591003479925789432689342923281044129462289784947534257360825927655296914515923154301258169404330765309194189576196340805877860525710206936
[0.7491559893073311738154608379 + 0.6049552782292028839134393575*I, 0.5211209515944160664226748700 + 0.5556288281522810464568785161*I]~
0.00716990751399413484843112323289299036342548045789153450136707203852362186454234008718078652852970961585305958738396265067223968769834510100025745336852836792649079972219656266278911620362499535575790924283557175
[0.6873661390865714482722830298 + 0.5509040764969200026204634327*I, 0.4595863036866965824052996173 + 0.5293353977809538126955126948*I]~
0.00514763193248454704033184150502567436370613728965664547940660130751787841826753194319598940742109373651514457302456540295778971399413620782847187217559850526813063344174472489084204999233999724322262724892999712
[0.6132482998565253621419528156 + 0.5265308253109748046451499232*I, 0.3867517001434746378580471844 + 0.5265308253109748046451499232*I]~
0.00402899999980320083077641141686992117709916036057069752519276463974131998237759505720400189705503750892153097740497252108245425544938411757670474496793014424441888220750050992724278793173754387355478994918806220
[0.5404136963133034175947003827 + 0.5293353977809538126955126948*I, 0.3126338609134285517277169702 + 0.5509040764969200026204634327*I]~
0.00330859956402693858671562940240403321987975860066132377678626928400946783865718166329818274760157058210286748858808936919180145162827630734312034010462267082266540138670976273655795667185952473675743129586745319
[0.4788790484055839335773251300 + 0.5556288281522810464568785161*I, 0.2508440106926688261845391621 + 0.6049552782292028839134393575*I]~
0.00284545797633912489756383266793433638018200313285844014613376697523724067438662134087019986507364100424609527884017374823690144064353202173175736166564694070583495417235139701468256848814929216409637628625950895
[0.4381185010807394929097210471 + 0.5956235105022300935855104084*I, 0.2202578720825764957885764093 + 0.6777983492544579575648708016*I]~
0.00256676975959974243177272700857835813096507571144965569810341365081255125692249617283133612565511069970585021453431308461079080169253351754244137843983806702484511511773132261504080297781881074653666341373426161
[0.7469275075497104490887853402 + 0.4935563133653912036746326604*I, 1.024586924771937284188001610 + 0.3139770412863703498919941359*I, 1.172593044980097957578898598 + 1.206481430463915327447597752*I]~
0.000853256027646266138439182616818438333894067988527853525792462580283627572890640182058886122206219209471061299272520022164375811971064333798067777815369673654174045298663677961183933487553911443978292753165820521
[0.7071067811865475244008443621 + 0.4550898605622273413043577578*I, 0.8853096547337562120331226434 + 0.2768869870150186536720794765*I, 1.528903907639338836768566081 + 1.276886987015018653672079477*I]~
0.000636692547085194852566793961965492643022047945896019664735714680318253905698926570971842123436922012429144799567988172580047998017651314376747402280438043784808876982616119805251463461377305197468465870378375220
[0.6180339887498948482045868344 + 0.4858682717566456781828638759*I, 0.6730071696179129419760821863 + 0.3269928303820870580239178137*I, 1.945026819131981906228504648 + 0.9450268191319819062285046481*I]~
0.00169853685810329857995068349063844505954678738172518230030644631135814529896450677347579342549454313452696111142513650754482412528671133778130157578652122988659639793212375987636399177857713307470344380401292198
[0.6712891692867898192459332126 + 0.5940169014140685389538526302*I, 0.5935747936321070415378487700 + 0.6391033597064864214602640771*I, 1.639103359706486421460264077 + 0.4064252063678929584621512300*I]~
0.00298932620426327289037734036985110629149055005321879590049128139961138233406197050433893853059561864652569831927383255345576853684565209977330766768887805165371422961478479340773338674075482601161607548648766598
[0.7161859942376011662384103574 + 0.5696215152610524134044302485*I, 0.7408007705289600958510441008 + 0.7722928118176863488506931273*I, 1.401709264412960487594760123 + 0.4371981120828521904186470162*I]~
0.00329673095184062989521649745327009154908534790910623162619086190575960641234018051904688456906879929752677515209426063203567875789146713536461149505117853266675184852654953505092816675869997168148918159748037704
[-0.1489346082883015079136055839 + 0.3179371220481208732749204911*I, 0.2931765922761944593114467559 + 1.571269814644664040809678934*I, 0.07703412358662050742282693939 + 1.112182269496514925503303048*I]~
0.000378654130951399651235683671374985164470074018664519824476873505026662742290601024519983681553182779435358582654382114263447259447772150003606304095858405815694129293420528275254538477828779298055404928169652792
[-0.2543837329368241620910035421 + 0.2590657386368605370114289282*I, 0.3944140979179514807492343232 + 1.524733778904936394271958999*I, 0.2962038967935022648246191918 + 1.070170384332949444119111565*I]~
0.000454599995502968267319612409893152475213520575161538294722792614956925961589953511972486052364199071229355982260425871536064474657819004040044021978739443965227019028770521512484106589551857982405177533983032111
[-0.4278225295503707803426615105 + 0.2510571438146706719514303241*I, 0.4097562760220129872453082302 + 1.381709443071350613337131046*I, 0.4339594483926821271971539339 + 0.8681757664181793560497584690*I]~
0.00109546017439248392678219907188886852140067070608337016908598594177057565023466180093845628319346620486575463385096718539284768045841376354464233062406776368085440701914707743565562055122080835847896162809044457
[-1.060269889734748316486436073 + 1.719967749026784537769587170*I, -0.6029510668224941097173386485 + 1.505045593666109827830773081*I, 0.1821267778168311803438472621 + 0.04772677075385562106167565631*I]~
0.0000920842115138131500538538233467446586218059985373887616512364754569939340901437580301249888951727416883443226454044846398178183764035425557331509969593938663830067397296802185464790265019819227959006844759790776
[-0.6391033597064864214602640771 + 0.4064252063678929584621512300*I, 0.2868172763796514752893078599 + 1.288800222091313572514623542*I, 0.4064252063678929584621512300 + 0.6391033597064864214602640771*I]~
0.00316715959365316035342250656861114837592839996712080262330849128685793624254060345067793974846857425181581953583907218124669514553755962073254993244962036780955194605628088923304808945608259955662022244651368345
[-0.6088057392849347113253942387 + 0.6832214474693428786087804152*I, 0.1775801204146023100466098407 + 1.349612604327714033333335281*I, 0.2650856872295682095837191425 + 0.5267903781642721895167375021*I]~
0.000643188414411906660753959393971504046835492881993156567272282417847483136571840134528854429218741862713011818644556419148961845083621620820893210690646962972170808030773438022629828751213914761308301122937688187
[-0.1861685188504928077872663685 + 1.515821291079476570453527491*I, 0.4058614384196678040549915601 + 0.3275152587224720862029270970*I, 0.9016864464380299132440235733 + 0.8736704254197982687907958078*I]~
0.000190665536373861950938502815365422091087191426344461973068776385955897483431006201158285937619526369772358053712105381714984575192111065088513658551805000125538521439720593589336393736732219288144015677787141554
[-0.2779295020620083095752377449 + 1.793540176721690399286061800*I, 0.4050901308905176550989582499 + 0.3050414931998642780354313860*I, 0.7788053668771270166528756111 + 0.7576434757037252053444366023*I]~
0.000307399587777785474476703961364127760425982614934006655198669650151520502193640503265382050697142801833792142483586843138502893400162632549005105501594062489472273351603265939696925147343956578653742231571277197
[-0.1527659439170495663662243511 + 2.185546553060916929156212442*I, 0.3842472232473410138181910689 + 0.2895852636651700340025590681*I, 0.6223833779750866541232109125 + 0.7159291190028798413992258806*I]~
0.000558525729372002614427072243700171786570746202092263882056277872491748406068105154623592399795064511440731726378216998560766472102639409152475560780669287703272460950576122362198876353832212600868927480779639957
[0.2898486753023840751702386452 + 2.432434776211889022421999434*I, 0.3593292703510966612786459440 + 0.2951069267815457464881224581*I, 0.4730068289284552308836017195 + 0.7396209443867426900961337327*I]~
0.00105395159703986074618482663592366577205584390877143038753820757310527586631794514579954438173625305289603866057079524486288343436009837167212263149587229203202392104443736065133090811302121863357435542277969274
[0.7456198367671306090346634600 + 2.260567514629924976872053473*I, 0.3493813101046820973502348177 + 0.3143574158993879508467704532*I, 0.3596429747276660181210047727 + 0.8183211722233096999068114299*I]~
0.000464907155244397891828763082702190917512241131092066073090557727332248760059816767266243012927830563311726706757947407261396361510296781568920852734554840686526222888690368237839539228684026585985925870923119493
[0.2898486753023840751702386452 + 2.432434776211889022421999434*I, 0.3593292703510966612786459440 + 0.2951069267815457464881224581*I, 0.4730068289284552308836017195 + 0.7396209443867426900961337327*I]~
0.000249235051701183611305338896034531604801155747213909466990254855839886989242386616411365572099134167368558682650482003101014577811853583371654074546441165819798829278986034511691281039180170016165398037630306121
[1.925204754090530408570831701 + 3.196001135748750167574532906*I, 0.2853752818613204416951688472 + 0.3131612573507276628620679684*I, 0.1806615031678732645667336524 + 0.6062466234472917832957311589*I]~
0.000478075674651812807529516734830158277359871316229120665724517821590590577235261981839056334785293927356006200400444084124681676337598535277628461305438784352899394082237037994177162443923165350612343058115715596
[1.842771966335396470849355541 + 1.135665185148848946448511178*I, 0.3535533905932737622004221811 + 0.4097477502237839933826071799*I, -0.1356651851488489464485111785 + 0.8427719663353964708493555406*I]~
0.00113653930210160597796619536642041284749468899956132460114750814655343906211892344193516090530899981075782997608372330561445889185798274811942501121320696015983892561331379764334328819258749959104482413912789553
[0.7798167029180073980546576845 + 0.3832084501819151920316425806*I, 0.4589939797703298878135479681 + 0.2236389499547826586251180489*I, -1.383208450181915192031642581 + 1.779816702918007398054657684*I]~
0.000135933813609809558752814535129901637264775594696982871993993813593063132835730622861412067834419438250733627902230136488228253561414175384154745696442942978264913173509013544518356606263883973477057528458031079
[1.212009399676451841440166166 + 0.9634918264130369956832920612*I, 0.4037073801201379219223197749 + 0.3638398582953392048496485835*I, -0.1959445879975598689113237028 + 1.172141877851653124367494974*I]~
0.000244444279049628236899654720821731777393652299404702969382331152880546944716907831813300027655002207605020455168345489833113786466775053000803938631798802422680666591097587257179494004241016392787067674768303950


==> anc/four_torsion/rigorous_volume/volumes.output <==
Manifold 1:Okay.
Manifold 2:Okay.
Manifold 3:Okay.
Manifold 4:Okay.
Manifold 5:Okay.
Manifold 6:Okay.
Manifold 7:Okay.
Manifold 8:Okay.
Manifold 9:Okay.
Manifold 10:Okay.
Manifold 11:Okay.
Manifold 12:Okay.
Manifold 13:Okay.
Manifold 14:Okay.
Manifold 15:Okay.
Manifold 16:Okay.
Manifold 17:Okay.
Manifold 18:Okay.
Manifold 19:Okay.
Manifold 20:Okay.
Manifold 21:Okay.
Manifold 22:Okay.
Manifold 23:Okay.
Manifold 24:Okay.
Manifold 25:Okay.
Manifold 26:Okay.
Manifold 27:Okay.
Manifold 28:Okay.
Manifold 29:Okay.
Manifold 30:Okay.
Manifold 31:Okay.
Manifold 32:Okay.
Manifold 33:Okay.
Manifold 34:Okay.
Manifold 35:Okay.
Manifold 36:Okay.
Manifold 37:Okay.
Manifold 38:Okay.
Manifold 39:Okay.
Manifold 40:Okay.
Manifold 41:Okay.
Manifold 42:Okay.
Manifold 43:Okay.
Manifold 44:Okay.
Manifold 45:Okay.
Manifold 46:Okay.
Manifold 47:Okay.
Manifold 48:Okay.
Manifold 49:Okay.
Manifold 50:Okay.
Manifold 51:Okay.
Manifold 52:Okay.
Manifold 53:Okay.
Manifold 54:Okay.


==> anc/four_torsion/smallcalculator.py <==

#run in snappy
import math
import snappy

def gcd(a,b):
        while b != 0:
            rem = a % b
            a = b
            b = rem
        return a

#here's a dictionary that converts snappea notation into snap notation
moms = ['m003','m004','m006','m007','m009','m010','m011','m015','m016','m017']
snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}

#length_bound Calculates upper bound for the length of a slope s such that
#filling cusped manifold 'manifold' along s results in volume less than 'bound' using
#Futer-Kalfagianni-Purcell
def length_bound(manifold, bound): 
    return 2*math.pi / math.sqrt(1 - (bound/manifold.volume())**(2.0/3.0))

#length of p,q curve in manifold
def length( p, q , manifold):
    C = manifold.cusp_neighborhood()
    r = C.translations()[0]
    s = C.translations()[1]
    x = r.real
    y = r.imag
    u = s.real
    v = s.imag
    return math.sqrt((p*x+q*u)**2 + (p*y+q*v)**2)
	 
#small_filling_params Finds filling parameters (p,q) such that filling cusped manifold 'manifold' along
#(p,q) curve gives orbifold of volume less than 'bound' with singular locus a
#knot labeled 'order'
def small_filling_params_of_order(manifold, bound, order):
    params = []
    C = manifold.cusp_neighborhood()
    r = C.translations()[0]
    s = C.translations()[1]
    t = length_bound(manifold, bound)
    a = t/math.sqrt((r.real)**2 + (r.imag)**2)
    b = t/math.sqrt((s.real)**2 + (s.imag)**2)
    for p in range(-int(math.ceil(a)),int(math.ceil(a))):
        for q in range(-int(math.ceil(b)),int(math.ceil(b))):
            if length( p, q, manifold) < t and gcd(p,q)==order:
                params.append((p,q))
    return params

def small_filling_params(manifold, bound):
    params = []
    C = manifold.cusp_neighborhood()
    r = C.translations()[0]
    s = C.translations()[1]
    t = length_bound(manifold, bound)
    a = t/math.sqrt((r.real)**2 + (r.imag)**2)
    b = t/math.sqrt((s.real)**2 + (s.imag)**2)
    for p in range(-int(math.ceil(a)),int(math.ceil(a))):
        for q in range(-int(math.ceil(b)),int(math.ceil(b))):
            if length( p, q, manifold) < t and gcd(p,q) != 1:
                params.append((p,q))
    return params


	
	

#small_volumes returns a list of volumes of hyperbolic results along with the corresponding surgery
#parameters where the volume is the volume of 'manifold' filled along the
#parameter where the parameters are taken over all possible parameters coming
#from small_filling_params(manifold, bound, order)

def small_volumes_of_order(manifold, bound, order):
    params = small_filling_params_of_order(manifold, bound, order)
    small_volumes = []
    for param in params:
        mfld = manifold.copy()
        mfld.dehn_fill(param)
        small_volumes.append([param, mfld.volume(), mfld.solution_type()])
    return small_volumes

def small_shapes_of_order(manifold, bound, order):
    params = small_filling_params_of_order(manifold, bound, order)
    small_volumes = []
    for param in params:
        mfld = manifold.copy()
        mfld.dehn_fill(param)
        small_volumes.append([param, mfld.volume(), mfld.tetrahedra_shapes()])
    return small_volumes

def small_volumes(manifold, bound):
    params = small_filling_params(manifold, bound)
    small_volumes = []
    for param in params:
        mfld = manifold.copy()
        mfld.dehn_fill(param)
        if mfld.volume() < bound:
            small_volumes.append([mfld, mfld.volume(), gcd(param[0],param[1]), mfld.solution_type()])
    return small_volumes
			
#generate list:
def list_small_fillings(bound, listofmanifolds):
    mflds=[]
    data=[]
    for m in listofmanifolds:
        mflds.append(snappy.Manifold(m))
    for m in mflds:
        data.append(small_volumes(m, bound))
    return data

def list_small_fillings_of_order(bound, listofmanifolds, order):
    mflds=[]
    data=[]
    for m in listofmanifolds:
        mflds.append(snappy.Manifold(m))
    for m in mflds:
        data.append([m,small_volumes_of_order(m, bound, order)])
    return data

def list_small_fillings_with_shapes_of_order(bound, listofmanifolds, order):
    mflds=[]
    data=[]
    for m in listofmanifolds:
        mflds.append(snappy.Manifold(m))
    for m in mflds:
        data.append([m,small_shapes_of_order(m, bound, order)])
    return data

def look_for_pos_orient(manifold, p,q):
    i = 0
    while i < 100:
        M = snappy.Manifold(manifold)
        M.randomize()
        M.dehn_fill((p,q))
        if M.solution_type() == 'all tetrahedra positively oriented':
            return M
        i += 1

def generate_snap_files(bound, listofmanifolds, order):
	snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}
	for m in listofmanifolds:
		mfile = open(m+'.snap',"w")
		mfile.write('r c ' + snapnot[m]+'\n')
		mfile.close()
		manif = snappy.Manifold(m)
		params = small_filling_params_of_order(manif, bound, order)
		mfile = open(m+'.snap', "a")
		for p in params:
			mfile.write('sur '+str(p[0])+' '+str(p[1])+' clear sur\n')
		mfile.close()





==> anc/four_torsion/snap.results <==
pari initialized
r c 5 3
sur 0 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.057304810908584553251613909+0.4285087804361379001724767928*I,-0.4285087804361379001724767928+1.057304810908584553251613909*I]~
[0,8,4,4,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 4 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5000000000000000000000000000+0.2712115622919684320212600743*I,0.5000000000000000000000000000+1.685425124665063480822948798*I]~
[0,8,8,0,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 4 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6707482087128545802726335951+0.4951296362161010719639027188*I,0.2373212399633473228096006148+1.309684703036948187173592639*I]~
[0,16,12,4,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 4
sur 0 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6132482998565253621419528156+0.5265308253109748046451499232*I,0.3867517001434746378580471844+0.5265308253109748046451499232*I]~
[0,-8,0,16,6;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 4 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5404136963133034175947003827+0.5293353977809538126955126948*I,0.3126338609134285517277169702+0.5509040764969200026204634327*I]~
[4,-8,0,20,6;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 8 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.4788790484055839335773251300+0.5556288281522810464568785161*I,0.2508440106926688261845391621+0.6049552782292028839134393575*I]~
[8,-8,0,24,6;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 12 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.4381185010807394929097210471+0.5956235105022300935855104084*I,0.2202578720825764957885764093+0.6777983492544579575648708016*I]~
[12,-8,0,28,6;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 6
sur 0 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6180339887498948482045868344+0.4858682717566456781828638759*I,0.6730071696179129419760821863+0.3269928303820870580239178137*I,1.945026819131981906228504648+0.9450268191319819062285046481*I]~
[0,0,8,4,4,-4,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur 4 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6712891692867898192459332126+0.5940169014140685389538526302*I,0.5935747936321070415378487700+0.6391033597064864214602640771*I,1.639103359706486421460264077+0.4064252063678929584621512300*I]~
[0,4,4,4,4,-4,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur 8 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7161859942376011662384103574+0.5696215152610524134044302485*I,0.7408007705289600958510441008+0.7722928118176863488506931273*I,1.401709264412960487594760123+0.4371981120828521904186470162*I]~
[0,8,0,4,4,-4,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 7
sur 0 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.4278225295503707803426615105+0.2510571438146706719514303241*I,0.4097562760220129872453082302+1.381709443071350613337131046*I,0.4339594483926821271971539339+0.8681757664181793560497584690*I]~
[4,4,0,4,0,-4,-6;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur 4 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[-1.060269889734748316486436073+1.719967749026784537769587170*I,-0.6029510668224941097173386485+1.505045593666109827830773081*I,0.1821267778168311803438472621+0.04772677075385562106167565631*I]~
[0,-4,-4,-4,0,4,2;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur 4 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.6391033597064864214602640771+0.4064252063678929584621512300*I,0.2868172763796514752893078599+1.288800222091313572514623542*I,0.4064252063678929584621512300+0.6391033597064864214602640771*I]~
[4,0,-4,0,0,0,-2;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur 8 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.6088057392849347113253942387+0.6832214474693428786087804152*I,0.1775801204146023100466098407+1.349612604327714033333335281*I,0.2650856872295682095837191425+0.5267903781642721895167375021*I]~
[4,-4,-8,-4,0,4,2;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 9
sur 0 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.1527659439170495663662243511+2.185546553060916929156212442*I,0.3842472232473410138181910689+0.2895852636651700340025590681*I,0.6223833779750866541232109125+0.7159291190028798413992258806*I]~
[12,8,-4,-4,-4,8,-6;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur 4 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.2898486753023840751702386452+2.432434776211889022421999434*I,0.3593292703510966612786459440+0.2951069267815457464881224581*I,0.4730068289284552308836017195+0.7396209443867426900961337327*I]~
[8,0,-8,-8,0,8,-2;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur 8 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7456198367671306090346634600+2.260567514629924976872053473*I,0.3493813101046820973502348177+0.3143574158993879508467704532*I,0.3596429747276660181210047727+0.8183211722233096999068114299*I]~
[4,-8,-12,-12,4,8,2;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur 0 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.842771966335396470849355541+1.135665185148848946448511178*I,0.3535533905932737622004221811+0.4097477502237839933826071799*I,-0.1356651851488489464485111785+0.8427719663353964708493555406*I]~
[-8,0,-8,0,-8,8,6;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur 4 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7798167029180073980546576845+0.3832084501819151920316425806*I,0.4589939797703298878135479681+0.2236389499547826586251180489*I,-1.383208450181915192031642581+1.779816702918007398054657684*I]~
[-12,4,-4,8,-12,4,6;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur 4 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.212009399676451841440166166+0.9634918264130369956832920612*I,0.4037073801201379219223197749+0.3638398582953392048496485835*I,-0.1959445879975598689113237028+1.172141877851653124367494974*I]~
[-20,4,-12,8,-20,12,14;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 3
sur -8 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7626787600366526771903993852+1.309684703036948187173592639*I,0.3292517912871454197273664049+0.4951296362161010719639027188*I]~
[0,-8,-12,4,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -4 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.428508780436137900172476793+1.057304810908584553251613909*I,-0.05730481090858455325161390898+0.4285087804361379001724767928*I]~
[0,0,-4,4,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -4 8 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.9386814857014693772169145965+0.8059455484608101029175486077*I,0.06131851429853062278308540350+0.8059455484608101029175486077*I]~
[0,8,0,8,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 0 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.057304810908584553251613909+0.4285087804361379001724767928*I,-0.4285087804361379001724767928+1.057304810908584553251613909*I]~
[0,8,4,4,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 4 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5000000000000000000000000000+0.2712115622919684320212600743*I,0.5000000000000000000000000000+1.685425124665063480822948798*I]~
[0,8,8,0,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 4 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6707482087128545802726335951+0.4951296362161010719639027188*I,0.2373212399633473228096006148+1.309684703036948187173592639*I]~
[0,16,12,4,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 4
sur -12 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7797421279174235042114235907+0.6777983492544579575648708016*I,0.5618814989192605070902789529+0.5956235105022300935855104084*I]~
[-12,-8,0,4,6;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur -8 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7491559893073311738154608379+0.6049552782292028839134393575*I,0.5211209515944160664226748700+0.5556288281522810464568785161*I]~
[-8,-8,0,8,6;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur -4 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6873661390865714482722830298+0.5509040764969200026204634327*I,0.4595863036866965824052996173+0.5293353977809538126955126948*I]~
[-4,-8,0,12,6;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 0 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6132482998565253621419528156+0.5265308253109748046451499232*I,0.3867517001434746378580471844+0.5265308253109748046451499232*I]~
[0,-8,0,16,6;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 4 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5404136963133034175947003827+0.5293353977809538126955126948*I,0.3126338609134285517277169702+0.5509040764969200026204634327*I]~
[4,-8,0,20,6;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 8 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.4788790484055839335773251300+0.5556288281522810464568785161*I,0.2508440106926688261845391621+0.6049552782292028839134393575*I]~
[8,-8,0,24,6;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 12 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.4381185010807394929097210471+0.5956235105022300935855104084*I,0.2202578720825764957885764093+0.6777983492544579575648708016*I]~
[12,-8,0,28,6;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 6
sur -8 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7469275075497104490887853402+0.4935563133653912036746326604*I,1.024586924771937284188001610+0.3139770412863703498919941359*I,1.172593044980097957578898598+1.206481430463915327447597752*I]~
[0,-8,16,4,4,-4,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur -4 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7071067811865475244008443621+0.4550898605622273413043577578*I,0.8853096547337562120331226434+0.2768869870150186536720794765*I,1.528903907639338836768566081+1.276886987015018653672079477*I]~
[0,-4,12,4,4,-4,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur 0 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6180339887498948482045868344+0.4858682717566456781828638759*I,0.6730071696179129419760821863+0.3269928303820870580239178137*I,1.945026819131981906228504648+0.9450268191319819062285046481*I]~
[0,0,8,4,4,-4,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur 4 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6712891692867898192459332126+0.5940169014140685389538526302*I,0.5935747936321070415378487700+0.6391033597064864214602640771*I,1.639103359706486421460264077+0.4064252063678929584621512300*I]~
[0,4,4,4,4,-4,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur 8 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7161859942376011662384103574+0.5696215152610524134044302485*I,0.7408007705289600958510441008+0.7722928118176863488506931273*I,1.401709264412960487594760123+0.4371981120828521904186470162*I]~
[0,8,0,4,4,-4,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 7
sur -8 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.1489346082883015079136055839+0.3179371220481208732749204911*I,0.2931765922761944593114467559+1.571269814644664040809678934*I,0.07703412358662050742282693939+1.112182269496514925503303048*I]~
[4,12,8,12,0,-12,-14;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur -4 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.2543837329368241620910035421+0.2590657386368605370114289282*I,0.3944140979179514807492343232+1.524733778904936394271958999*I,0.2962038967935022648246191918+1.070170384332949444119111565*I]~
[4,8,4,8,0,-8,-10;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur 0 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.4278225295503707803426615105+0.2510571438146706719514303241*I,0.4097562760220129872453082302+1.381709443071350613337131046*I,0.4339594483926821271971539339+0.8681757664181793560497584690*I]~
[4,4,0,4,0,-4,-6;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur 4 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[-1.060269889734748316486436073+1.719967749026784537769587170*I,-0.6029510668224941097173386485+1.505045593666109827830773081*I,0.1821267778168311803438472621+0.04772677075385562106167565631*I]~
[0,-4,-4,-4,0,4,2;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur 4 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.6391033597064864214602640771+0.4064252063678929584621512300*I,0.2868172763796514752893078599+1.288800222091313572514623542*I,0.4064252063678929584621512300+0.6391033597064864214602640771*I]~
[4,0,-4,0,0,0,-2;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur 8 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.6088057392849347113253942387+0.6832214474693428786087804152*I,0.1775801204146023100466098407+1.349612604327714033333335281*I,0.2650856872295682095837191425+0.5267903781642721895167375021*I]~
[4,-4,-8,-4,0,4,2;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 9
sur -8 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.1861685188504928077872663685+1.515821291079476570453527491*I,0.4058614384196678040549915601+0.3275152587224720862029270970*I,0.9016864464380299132440235733+0.8736704254197982687907958078*I]~
[20,24,4,4,-12,8,-14;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur -4 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.2779295020620083095752377449+1.793540176721690399286061800*I,0.4050901308905176550989582499+0.3050414931998642780354313860*I,0.7788053668771270166528756111+0.7576434757037252053444366023*I]~
[16,16,0,0,-8,8,-10;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur 0 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.1527659439170495663662243511+2.185546553060916929156212442*I,0.3842472232473410138181910689+0.2895852636651700340025590681*I,0.6223833779750866541232109125+0.7159291190028798413992258806*I]~
[12,8,-4,-4,-4,8,-6;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur 4 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.2898486753023840751702386452+2.432434776211889022421999434*I,0.3593292703510966612786459440+0.2951069267815457464881224581*I,0.4730068289284552308836017195+0.7396209443867426900961337327*I]~
[8,0,-8,-8,0,8,-2;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur 8 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7456198367671306090346634600+2.260567514629924976872053473*I,0.3493813101046820973502348177+0.3143574158993879508467704532*I,0.3596429747276660181210047727+0.8183211722233096999068114299*I]~
[4,-8,-12,-12,4,8,2;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur -8 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.2898486753023840751702386452+2.432434776211889022421999434*I,0.3593292703510966612786459440+0.2951069267815457464881224581*I,0.4730068289284552308836017195+0.7396209443867426900961337327*I]~
[16,-8,0,-16,16,0,-10;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur -4 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.925204754090530408570831701+3.196001135748750167574532906*I,0.2853752818613204416951688472+0.3131612573507276628620679684*I,0.1806615031678732645667336524+0.6062466234472917832957311589*I]~
[4,-4,-4,-8,4,4,-2;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur 0 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.842771966335396470849355541+1.135665185148848946448511178*I,0.3535533905932737622004221811+0.4097477502237839933826071799*I,-0.1356651851488489464485111785+0.8427719663353964708493555406*I]~
[-8,0,-8,0,-8,8,6;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur 4 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7798167029180073980546576845+0.3832084501819151920316425806*I,0.4589939797703298878135479681+0.2236389499547826586251180489*I,-1.383208450181915192031642581+1.779816702918007398054657684*I]~
[-12,4,-4,8,-12,4,6;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur 4 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.212009399676451841440166166+0.9634918264130369956832920612*I,0.4037073801201379219223197749+0.3638398582953392048496485835*I,-0.1959445879975598689113237028+1.172141877851653124367494974*I]~
[-20,4,-12,8,-20,12,14;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]


==> anc/four_torsion/snapoutfile <==
pari initialized
r c 5 3
sur 0 4 pr ac sh pr -pa fi clear sur
[1.057304810908584553251613909+0.4285087804361379001724767928*I,-0.4285087804361379001724767928+1.057304810908584553251613909*I]~
[0,8,4,4,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 4 0 pr ac sh pr -pa fi clear sur
[0.5000000000000000000000000000+0.2712115622919684320212600743*I,0.5000000000000000000000000000+1.685425124665063480822948798*I]~
[0,8,8,0,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 4 4 pr ac sh pr -pa fi clear sur
[0.6707482087128545802726335951+0.4951296362161010719639027188*I,0.2373212399633473228096006148+1.309684703036948187173592639*I]~
[0,16,12,4,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 4
sur 0 4 pr ac sh pr -pa fi clear sur
[0.6132482998565253621419528156+0.5265308253109748046451499232*I,0.3867517001434746378580471844+0.5265308253109748046451499232*I]~
[0,-8,0,16,6;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 4 4 pr ac sh pr -pa fi clear sur
[0.5404136963133034175947003827+0.5293353977809538126955126948*I,0.3126338609134285517277169702+0.5509040764969200026204634327*I]~
[4,-8,0,20,6;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 8 4 pr ac sh pr -pa fi clear sur
[0.4788790484055839335773251300+0.5556288281522810464568785161*I,0.2508440106926688261845391621+0.6049552782292028839134393575*I]~
[8,-8,0,24,6;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 12 4 pr ac sh pr -pa fi clear sur
[0.4381185010807394929097210471+0.5956235105022300935855104084*I,0.2202578720825764957885764093+0.6777983492544579575648708016*I]~
[12,-8,0,28,6;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 6
sur 0 4 pr ac sh pr -pa fi clear sur
[0.6180339887498948482045868344+0.4858682717566456781828638759*I,0.6730071696179129419760821863+0.3269928303820870580239178137*I,1.945026819131981906228504648+0.9450268191319819062285046481*I]~
[0,0,8,4,4,-4,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur 4 4 pr ac sh pr -pa fi clear sur
[0.6712891692867898192459332126+0.5940169014140685389538526302*I,0.5935747936321070415378487700+0.6391033597064864214602640771*I,1.639103359706486421460264077+0.4064252063678929584621512300*I]~
[0,4,4,4,4,-4,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur 8 4 pr ac sh pr -pa fi clear sur
[0.7161859942376011662384103574+0.5696215152610524134044302485*I,0.7408007705289600958510441008+0.7722928118176863488506931273*I,1.401709264412960487594760123+0.4371981120828521904186470162*I]~
[0,8,0,4,4,-4,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 7
sur 0 4 pr ac sh pr -pa fi clear sur
[-0.4278225295503707803426615105+0.2510571438146706719514303241*I,0.4097562760220129872453082302+1.381709443071350613337131046*I,0.4339594483926821271971539339+0.8681757664181793560497584690*I]~
[4,4,0,4,0,-4,-6;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur 4 0 pr ac sh pr -pa fi clear sur
[-1.060269889734748316486436073+1.719967749026784537769587170*I,-0.6029510668224941097173386485+1.505045593666109827830773081*I,0.1821267778168311803438472621+0.04772677075385562106167565631*I]~
[0,-4,-4,-4,0,4,2;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur 4 4 pr ac sh pr -pa fi clear sur
[-0.6391033597064864214602640771+0.4064252063678929584621512300*I,0.2868172763796514752893078599+1.288800222091313572514623542*I,0.4064252063678929584621512300+0.6391033597064864214602640771*I]~
[4,0,-4,0,0,0,-2;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur 8 4 pr ac sh pr -pa fi clear sur
[-0.6088057392849347113253942387+0.6832214474693428786087804152*I,0.1775801204146023100466098407+1.349612604327714033333335281*I,0.2650856872295682095837191425+0.5267903781642721895167375021*I]~
[4,-4,-8,-4,0,4,2;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 9
sur 0 4 pr ac sh pr -pa fi clear sur
[-0.1527659439170495663662243511+2.185546553060916929156212442*I,0.3842472232473410138181910689+0.2895852636651700340025590681*I,0.6223833779750866541232109125+0.7159291190028798413992258806*I]~
[12,8,-4,-4,-4,8,-6;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur 4 4 pr ac sh pr -pa fi clear sur
[0.2898486753023840751702386452+2.432434776211889022421999434*I,0.3593292703510966612786459440+0.2951069267815457464881224581*I,0.4730068289284552308836017195+0.7396209443867426900961337327*I]~
[8,0,-8,-8,0,8,-2;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur 8 4 pr ac sh pr -pa fi clear sur
[0.7456198367671306090346634600+2.260567514629924976872053473*I,0.3493813101046820973502348177+0.3143574158993879508467704532*I,0.3596429747276660181210047727+0.8183211722233096999068114299*I]~
[4,-8,-12,-12,4,8,2;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur 0 4 pr ac sh pr -pa fi clear sur
[1.842771966335396470849355541+1.135665185148848946448511178*I,0.3535533905932737622004221811+0.4097477502237839933826071799*I,-0.1356651851488489464485111785+0.8427719663353964708493555406*I]~
[-8,0,-8,0,-8,8,6;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur 4 0 pr ac sh pr -pa fi clear sur
[0.7798167029180073980546576845+0.3832084501819151920316425806*I,0.4589939797703298878135479681+0.2236389499547826586251180489*I,-1.383208450181915192031642581+1.779816702918007398054657684*I]~
[-12,4,-4,8,-12,4,6;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur 4 4 pr ac sh pr -pa fi clear sur
[1.212009399676451841440166166+0.9634918264130369956832920612*I,0.4037073801201379219223197749+0.3638398582953392048496485835*I,-0.1959445879975598689113237028+1.172141877851653124367494974*I]~
[-20,4,-12,8,-20,12,14;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 3
sur -8 4 pr ac sh pr -pa fi clear sur
[0.7626787600366526771903993852+1.309684703036948187173592639*I,0.3292517912871454197273664049+0.4951296362161010719639027188*I]~
[0,-8,-12,4,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -4 4 pr ac sh pr -pa fi clear sur
[1.428508780436137900172476793+1.057304810908584553251613909*I,-0.05730481090858455325161390898+0.4285087804361379001724767928*I]~
[0,0,-4,4,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -4 8 pr ac sh pr -pa fi clear sur
[0.9386814857014693772169145965+0.8059455484608101029175486077*I,0.06131851429853062278308540350+0.8059455484608101029175486077*I]~
[0,8,0,8,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 0 4 pr ac sh pr -pa fi clear sur
[1.057304810908584553251613909+0.4285087804361379001724767928*I,-0.4285087804361379001724767928+1.057304810908584553251613909*I]~
[0,8,4,4,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 4 0 pr ac sh pr -pa fi clear sur
[0.5000000000000000000000000000+0.2712115622919684320212600743*I,0.5000000000000000000000000000+1.685425124665063480822948798*I]~
[0,8,8,0,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 4 4 pr ac sh pr -pa fi clear sur
[0.6707482087128545802726335951+0.4951296362161010719639027188*I,0.2373212399633473228096006148+1.309684703036948187173592639*I]~
[0,16,12,4,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 4
sur -12 4 pr ac sh pr -pa fi clear sur
[0.7797421279174235042114235907+0.6777983492544579575648708016*I,0.5618814989192605070902789529+0.5956235105022300935855104084*I]~
[-12,-8,0,4,6;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur -8 4 pr ac sh pr -pa fi clear sur
[0.7491559893073311738154608379+0.6049552782292028839134393575*I,0.5211209515944160664226748700+0.5556288281522810464568785161*I]~
[-8,-8,0,8,6;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur -4 4 pr ac sh pr -pa fi clear sur
[0.6873661390865714482722830298+0.5509040764969200026204634327*I,0.4595863036866965824052996173+0.5293353977809538126955126948*I]~
[-4,-8,0,12,6;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 0 4 pr ac sh pr -pa fi clear sur
[0.6132482998565253621419528156+0.5265308253109748046451499232*I,0.3867517001434746378580471844+0.5265308253109748046451499232*I]~
[0,-8,0,16,6;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 4 4 pr ac sh pr -pa fi clear sur
[0.5404136963133034175947003827+0.5293353977809538126955126948*I,0.3126338609134285517277169702+0.5509040764969200026204634327*I]~
[4,-8,0,20,6;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 8 4 pr ac sh pr -pa fi clear sur
[0.4788790484055839335773251300+0.5556288281522810464568785161*I,0.2508440106926688261845391621+0.6049552782292028839134393575*I]~
[8,-8,0,24,6;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 12 4 pr ac sh pr -pa fi clear sur
[0.4381185010807394929097210471+0.5956235105022300935855104084*I,0.2202578720825764957885764093+0.6777983492544579575648708016*I]~
[12,-8,0,28,6;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 6
sur -8 4 pr ac sh pr -pa fi clear sur
[0.7469275075497104490887853402+0.4935563133653912036746326604*I,1.024586924771937284188001610+0.3139770412863703498919941359*I,1.172593044980097957578898598+1.206481430463915327447597752*I]~
[0,-8,16,4,4,-4,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur -4 4 pr ac sh pr -pa fi clear sur
[0.7071067811865475244008443621+0.4550898605622273413043577578*I,0.8853096547337562120331226434+0.2768869870150186536720794765*I,1.528903907639338836768566081+1.276886987015018653672079477*I]~
[0,-4,12,4,4,-4,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur 0 4 pr ac sh pr -pa fi clear sur
[0.6180339887498948482045868344+0.4858682717566456781828638759*I,0.6730071696179129419760821863+0.3269928303820870580239178137*I,1.945026819131981906228504648+0.9450268191319819062285046481*I]~
[0,0,8,4,4,-4,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur 4 4 pr ac sh pr -pa fi clear sur
[0.6712891692867898192459332126+0.5940169014140685389538526302*I,0.5935747936321070415378487700+0.6391033597064864214602640771*I,1.639103359706486421460264077+0.4064252063678929584621512300*I]~
[0,4,4,4,4,-4,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur 8 4 pr ac sh pr -pa fi clear sur
[0.7161859942376011662384103574+0.5696215152610524134044302485*I,0.7408007705289600958510441008+0.7722928118176863488506931273*I,1.401709264412960487594760123+0.4371981120828521904186470162*I]~
[0,8,0,4,4,-4,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 7
sur -8 4 pr ac sh pr -pa fi clear sur
[-0.1489346082883015079136055839+0.3179371220481208732749204911*I,0.2931765922761944593114467559+1.571269814644664040809678934*I,0.07703412358662050742282693939+1.112182269496514925503303048*I]~
[4,12,8,12,0,-12,-14;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur -4 4 pr ac sh pr -pa fi clear sur
[-0.2543837329368241620910035421+0.2590657386368605370114289282*I,0.3944140979179514807492343232+1.524733778904936394271958999*I,0.2962038967935022648246191918+1.070170384332949444119111565*I]~
[4,8,4,8,0,-8,-10;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur 0 4 pr ac sh pr -pa fi clear sur
[-0.4278225295503707803426615105+0.2510571438146706719514303241*I,0.4097562760220129872453082302+1.381709443071350613337131046*I,0.4339594483926821271971539339+0.8681757664181793560497584690*I]~
[4,4,0,4,0,-4,-6;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur 4 0 pr ac sh pr -pa fi clear sur
[-1.060269889734748316486436073+1.719967749026784537769587170*I,-0.6029510668224941097173386485+1.505045593666109827830773081*I,0.1821267778168311803438472621+0.04772677075385562106167565631*I]~
[0,-4,-4,-4,0,4,2;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur 4 4 pr ac sh pr -pa fi clear sur
[-0.6391033597064864214602640771+0.4064252063678929584621512300*I,0.2868172763796514752893078599+1.288800222091313572514623542*I,0.4064252063678929584621512300+0.6391033597064864214602640771*I]~
[4,0,-4,0,0,0,-2;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur 8 4 pr ac sh pr -pa fi clear sur
[-0.6088057392849347113253942387+0.6832214474693428786087804152*I,0.1775801204146023100466098407+1.349612604327714033333335281*I,0.2650856872295682095837191425+0.5267903781642721895167375021*I]~
[4,-4,-8,-4,0,4,2;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 9
sur -8 4 pr ac sh pr -pa fi clear sur
[-0.1861685188504928077872663685+1.515821291079476570453527491*I,0.4058614384196678040549915601+0.3275152587224720862029270970*I,0.9016864464380299132440235733+0.8736704254197982687907958078*I]~
[20,24,4,4,-12,8,-14;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur -4 4 pr ac sh pr -pa fi clear sur
[-0.2779295020620083095752377449+1.793540176721690399286061800*I,0.4050901308905176550989582499+0.3050414931998642780354313860*I,0.7788053668771270166528756111+0.7576434757037252053444366023*I]~
[16,16,0,0,-8,8,-10;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur 0 4 pr ac sh pr -pa fi clear sur
[-0.1527659439170495663662243511+2.185546553060916929156212442*I,0.3842472232473410138181910689+0.2895852636651700340025590681*I,0.6223833779750866541232109125+0.7159291190028798413992258806*I]~
[12,8,-4,-4,-4,8,-6;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur 4 4 pr ac sh pr -pa fi clear sur
[0.2898486753023840751702386452+2.432434776211889022421999434*I,0.3593292703510966612786459440+0.2951069267815457464881224581*I,0.4730068289284552308836017195+0.7396209443867426900961337327*I]~
[8,0,-8,-8,0,8,-2;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur 8 4 pr ac sh pr -pa fi clear sur
[0.7456198367671306090346634600+2.260567514629924976872053473*I,0.3493813101046820973502348177+0.3143574158993879508467704532*I,0.3596429747276660181210047727+0.8183211722233096999068114299*I]~
[4,-8,-12,-12,4,8,2;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur -8 4 pr ac sh pr -pa fi clear sur
[0.2898486753023840751702386452+2.432434776211889022421999434*I,0.3593292703510966612786459440+0.2951069267815457464881224581*I,0.4730068289284552308836017195+0.7396209443867426900961337327*I]~
[16,-8,0,-16,16,0,-10;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur -4 4 pr ac sh pr -pa fi clear sur
[1.925204754090530408570831701+3.196001135748750167574532906*I,0.2853752818613204416951688472+0.3131612573507276628620679684*I,0.1806615031678732645667336524+0.6062466234472917832957311589*I]~
[4,-4,-4,-8,4,4,-2;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur 0 4 pr ac sh pr -pa fi clear sur
[1.842771966335396470849355541+1.135665185148848946448511178*I,0.3535533905932737622004221811+0.4097477502237839933826071799*I,-0.1356651851488489464485111785+0.8427719663353964708493555406*I]~
[-8,0,-8,0,-8,8,6;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur 4 0 pr ac sh pr -pa fi clear sur
[0.7798167029180073980546576845+0.3832084501819151920316425806*I,0.4589939797703298878135479681+0.2236389499547826586251180489*I,-1.383208450181915192031642581+1.779816702918007398054657684*I]~
[-12,4,-4,8,-12,4,6;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur 4 4 pr ac sh pr -pa fi clear sur
[1.212009399676451841440166166+0.9634918264130369956832920612*I,0.4037073801201379219223197749+0.3638398582953392048496485835*I,-0.1959445879975598689113237028+1.172141877851653124367494974*I]~
[-20,4,-12,8,-20,12,14;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]


==> anc/four_torsion/stripper.py <==
#!/usr/bin/python

#This thing strips out the 'solution type:...' lines.  This is needed to use
#Purcells reworking of moser's algorithm without massive headaches.



snapoutfile = open('snapoutfile', "a")
results = open('snap.results', "r")
lines = results.readlines()
for i in range(len(lines)):
	if not 'solution' in lines[i]:
		snapoutfile.write(lines[i])
results.close()
snapoutfile.close()




==> anc/four_torsion/volumecomp/deltas <==
0.00315887137878639960285838402582178361948029440939153425603839479695707334349659669396757369963399351380186979483088166289397607046435535880255838097966000016182271396958028957778665409509988920510403375970165372
0.00265917872999725654621649032373584595796328155484625623138767504574090246431528490557185041424717629566641826941617130983061334574853536736782626482710965820025782667577514645452819907639031277175048400570945362
0.00167426912480508654932066592705198372444166093515020445889744964488369163967730310521924921505409420127991679022608765182477307595052297433589814716754099897779327984442927230822614986527405618626550944577942150
0.00402899999980320083077641141686992117709916036057069752519276463974131998237759505720400189705503750892153097740497252108245425544938411757670474496793014424441888220750050992724278793173754387355478994918806220
0.00330859956402693858671562940240403321987975860066132377678626928400946783865718166329818274760157058210286748858808936919180145162827630734312034010462267082266540138670976273655795667185952473675743129586745319
0.00284545797633912489756383266793433638018200313285844014613376697523724067438662134087019986507364100424609527884017374823690144064353202173175736166564694070583495417235139701468256848814929216409637628625950895
0.00256676975959974243177272700857835813096507571144965569810341365081255125692249617283133612565511069970585021453431308461079080169253351754244137843983806702484511511773132261504080297781881074653666341373426161
0.00169853685810329857995068349063844505954678738172518230030644631135814529896450677347579342549454313452696111142513650754482412528671133778130157578652122988659639793212375987636399177857713307470344380401292198
0.00298932620426327289037734036985110629149055005321879590049128139961138233406197050433893853059561864652569831927383255345576853684565209977330766768887805165371422961478479340773338674075482601161607548648766598
0.00329673095184062989521649745327009154908534790910623162619086190575960641234018051904688456906879929752677515209426063203567875789146713536461149505117853266675184852654953505092816675869997168148918159748037704
0.00109546017439248392678219907188886852140067070608337016908598594177057565023466180093845628319346620486575463385096718539284768045841376354464233062406776368085440701914707743565562055122080835847896162809044457
0.0000920842115138131500538538233467446586218059985373887616512364754569939340901437580301249888951727416883443226454044846398178183764035425557331509969593938663830067397296802185464790265019819227959006844759790776
0.00316715959365316035342250656861114837592839996712080262330849128685793624254060345067793974846857425181581953583907218124669514553755962073254993244962036780955194605628088923304808945608259955662022244651368345
0.000643188414411906660753959393971504046835492881993156567272282417847483136571840134528854429218741862713011818644556419148961845083621620820893210690646962972170808030773438022629828751213914761308301122937688187
0.000558525729372002614427072243700171786570746202092263882056277872491748406068105154623592399795064511440731726378216998560766472102639409152475560780669287703272460950576122362198876353832212600868927480779639957
0.00105395159703986074618482663592366577205584390877143038753820757310527586631794514579954438173625305289603866057079524486288343436009837167212263149587229203202392104443736065133090811302121863357435542277969274
0.000464907155244397891828763082702190917512241131092066073090557727332248760059816767266243012927830563311726706757947407261396361510296781568920852734554840686526222888690368237839539228684026585985925870923119493
0.00113653930210160597796619536642041284749468899956132460114750814655343906211892344193516090530899981075782997608372330561445889185798274811942501121320696015983892561331379764334328819258749959104482413912789553
0.000135933813609809558752814535129901637264775594696982871993993813593063132835730622861412067834419438250733627902230136488228253561414175384154745696442942978264913173509013544518356606263883973477057528458031079
0.000244444279049628236899654720821731777393652299404702969382331152880546944716907831813300027655002207605020455168345489833113786466775053000803938631798802422680666591097587257179494004241016392787067674768303950
0.00294310881660022335568156243554904199166286298950194446843794673953702100168994804986312990370580307507921635241871405829314400125182730644042295319819924427892949454580311958631214902945699032518118011543034834
0.0281618545131435315098620286072960153558447050966397451354961260566242497818371905488050061077714030674292000190865440813040732518935825745033928995421962783845188925822396017993570144375100093433328128634184795
0.00651337391259557446818506200770435634909180423209954443124531185360880221203252015054830856092866440025397810128771420566004219634044000486970322875679825257230664058682242070157171781493490065245580026827360429
0.00315887137878639960285838402582178361948029440939153425603839479695707334349659669396757369963399351380186979483088166289397607046435535880255838097966000016182271396958028957778665409509988920510403375970165372
0.00265917872999725654621649032373584595796328155484625623138767504574090246431528490557185041424717629566641826941617130983061334574853536736782626482710965820025782667577514645452819907639031277175048400570945362
0.00167426912480508654932066592705198372444166093515020445889744964488369163967730310521924921505409420127991679022608765182477307595052297433589814716754099897779327984442927230822614986527405618626550944577942150
0.0107886223388862656633617756116233577719076384987311125491998451416983036591003479925789432689342923281044129462289784947534257360825927655296914515923154301258169404330765309194189576196340805877860525710206936
0.00716990751399413484843112323289299036342548045789153450136707203852362186454234008718078652852970961585305958738396265067223968769834510100025745336852836792649079972219656266278911620362499535575790924283557175
0.00514763193248454704033184150502567436370613728965664547940660130751787841826753194319598940742109373651514457302456540295778971399413620782847187217559850526813063344174472489084204999233999724322262724892999712
0.00402899999980320083077641141686992117709916036057069752519276463974131998237759505720400189705503750892153097740497252108245425544938411757670474496793014424441888220750050992724278793173754387355478994918806220
0.00330859956402693858671562940240403321987975860066132377678626928400946783865718166329818274760157058210286748858808936919180145162827630734312034010462267082266540138670976273655795667185952473675743129586745319
0.00284545797633912489756383266793433638018200313285844014613376697523724067438662134087019986507364100424609527884017374823690144064353202173175736166564694070583495417235139701468256848814929216409637628625950895
0.00256676975959974243177272700857835813096507571144965569810341365081255125692249617283133612565511069970585021453431308461079080169253351754244137843983806702484511511773132261504080297781881074653666341373426161
0.000853256027646266138439182616818438333894067988527853525792462580283627572890640182058886122206219209471061299272520022164375811971064333798067777815369673654174045298663677961183933487553911443978292753165820521
0.000636692547085194852566793961965492643022047945896019664735714680318253905698926570971842123436922012429144799567988172580047998017651314376747402280438043784808876982616119805251463461377305197468465870378375220
0.00169853685810329857995068349063844505954678738172518230030644631135814529896450677347579342549454313452696111142513650754482412528671133778130157578652122988659639793212375987636399177857713307470344380401292198
0.00298932620426327289037734036985110629149055005321879590049128139961138233406197050433893853059561864652569831927383255345576853684565209977330766768887805165371422961478479340773338674075482601161607548648766598
0.00329673095184062989521649745327009154908534790910623162619086190575960641234018051904688456906879929752677515209426063203567875789146713536461149505117853266675184852654953505092816675869997168148918159748037704
0.000378654130951399651235683671374985164470074018664519824476873505026662742290601024519983681553182779435358582654382114263447259447772150003606304095858405815694129293420528275254538477828779298055404928169652792
0.000454599995502968267319612409893152475213520575161538294722792614956925961589953511972486052364199071229355982260425871536064474657819004040044021978739443965227019028770521512484106589551857982405177533983032111
0.00109546017439248392678219907188886852140067070608337016908598594177057565023466180093845628319346620486575463385096718539284768045841376354464233062406776368085440701914707743565562055122080835847896162809044457
0.0000920842115138131500538538233467446586218059985373887616512364754569939340901437580301249888951727416883443226454044846398178183764035425557331509969593938663830067397296802185464790265019819227959006844759790776
0.00316715959365316035342250656861114837592839996712080262330849128685793624254060345067793974846857425181581953583907218124669514553755962073254993244962036780955194605628088923304808945608259955662022244651368345
0.000643188414411906660753959393971504046835492881993156567272282417847483136571840134528854429218741862713011818644556419148961845083621620820893210690646962972170808030773438022629828751213914761308301122937688187
0.000190665536373861950938502815365422091087191426344461973068776385955897483431006201158285937619526369772358053712105381714984575192111065088513658551805000125538521439720593589336393736732219288144015677787141554
0.000307399587777785474476703961364127760425982614934006655198669650151520502193640503265382050697142801833792142483586843138502893400162632549005105501594062489472273351603265939696925147343956578653742231571277197
0.000558525729372002614427072243700171786570746202092263882056277872491748406068105154623592399795064511440731726378216998560766472102639409152475560780669287703272460950576122362198876353832212600868927480779639957
0.00105395159703986074618482663592366577205584390877143038753820757310527586631794514579954438173625305289603866057079524486288343436009837167212263149587229203202392104443736065133090811302121863357435542277969274
0.000464907155244397891828763082702190917512241131092066073090557727332248760059816767266243012927830563311726706757947407261396361510296781568920852734554840686526222888690368237839539228684026585985925870923119493
0.000249235051701183611305338896034531604801155747213909466990254855839886989242386616411365572099134167368558682650482003101014577811853583371654074546441165819798829278986034511691281039180170016165398037630306121
0.000478075674651812807529516734830158277359871316229120665724517821590590577235261981839056334785293927356006200400444084124681676337598535277628461305438784352899394082237037994177162443923165350612343058115715596
0.00113653930210160597796619536642041284749468899956132460114750814655343906211892344193516090530899981075782997608372330561445889185798274811942501121320696015983892561331379764334328819258749959104482413912789553
0.000135933813609809558752814535129901637264775594696982871993993813593063132835730622861412067834419438250733627902230136488228253561414175384154745696442942978264913173509013544518356606263883973477057528458031079
0.000244444279049628236899654720821731777393652299404702969382331152880546944716907831813300027655002207605020455168345489833113786466775053000803938631798802422680666591097587257179494004241016392787067674768303950


==> anc/four_torsion/volumecomp/interleave.pl <==
#!/usr/bin/perl

use strict;

$#ARGV == 1 or die "USAGE: interleave.pl file1 file2\n";

open(my $input1, $ARGV[0]) or die "Unable to open $ARGV[0]!\n";
open(my $input2, $ARGV[1]) or die "Unable to open $ARGV[1]!\n";
my ($line1, $line2);

while(!eof($input1) && !eof($input2)){
    $line1=<$input1>;
    $line2=<$input2>;
    print $line1;
    print $line2;
}
while(<$input1>){
    print;
}
while(<$input2>){
    print;
}
close $input1;
close $input2;


==> anc/four_torsion/volumecomp/moseralg.output <==
   realprecision = 211 significant digits (210 digits displayed)
manifold 11 is complete hyperbolic, delta=0.00315887137878639960285838402582178361948029440939153425603839479695707334349659669396757369963399351380186979483088166289397607046435535880255838097966000016182271396958028957778665409509988920510403375970165372
manifold 12 is complete hyperbolic, delta=0.00265917872999725654621649032373584595796328155484625623138767504574090246431528490557185041424717629566641826941617130983061334574853536736782626482710965820025782667577514645452819907639031277175048400570945362
manifold 13 is complete hyperbolic, delta=0.00167426912480508654932066592705198372444166093515020445889744964488369163967730310521924921505409420127991679022608765182477307595052297433589814716754099897779327984442927230822614986527405618626550944577942150
manifold 14 is complete hyperbolic, delta=0.00402899999980320083077641141686992117709916036057069752519276463974131998237759505720400189705503750892153097740497252108245425544938411757670474496793014424441888220750050992724278793173754387355478994918806220
manifold 15 is complete hyperbolic, delta=0.00330859956402693858671562940240403321987975860066132377678626928400946783865718166329818274760157058210286748858808936919180145162827630734312034010462267082266540138670976273655795667185952473675743129586745319
manifold 16 is complete hyperbolic, delta=0.00284545797633912489756383266793433638018200313285844014613376697523724067438662134087019986507364100424609527884017374823690144064353202173175736166564694070583495417235139701468256848814929216409637628625950895
manifold 17 is complete hyperbolic, delta=0.00256676975959974243177272700857835813096507571144965569810341365081255125692249617283133612565511069970585021453431308461079080169253351754244137843983806702484511511773132261504080297781881074653666341373426161
manifold 18 is complete hyperbolic, delta=0.00169853685810329857995068349063844505954678738172518230030644631135814529896450677347579342549454313452696111142513650754482412528671133778130157578652122988659639793212375987636399177857713307470344380401292198
manifold 19 is complete hyperbolic, delta=0.00298932620426327289037734036985110629149055005321879590049128139961138233406197050433893853059561864652569831927383255345576853684565209977330766768887805165371422961478479340773338674075482601161607548648766598
manifold 20 is complete hyperbolic, delta=0.00329673095184062989521649745327009154908534790910623162619086190575960641234018051904688456906879929752677515209426063203567875789146713536461149505117853266675184852654953505092816675869997168148918159748037704
manifold 21 is complete hyperbolic, delta=0.00109546017439248392678219907188886852140067070608337016908598594177057565023466180093845628319346620486575463385096718539284768045841376354464233062406776368085440701914707743565562055122080835847896162809044457
manifold 22 is complete hyperbolic, delta=0.0000920842115138131500538538233467446586218059985373887616512364754569939340901437580301249888951727416883443226454044846398178183764035425557331509969593938663830067397296802185464790265019819227959006844759790776
manifold 23 is complete hyperbolic, delta=0.00316715959365316035342250656861114837592839996712080262330849128685793624254060345067793974846857425181581953583907218124669514553755962073254993244962036780955194605628088923304808945608259955662022244651368345
manifold 24 is complete hyperbolic, delta=0.000643188414411906660753959393971504046835492881993156567272282417847483136571840134528854429218741862713011818644556419148961845083621620820893210690646962972170808030773438022629828751213914761308301122937688187
manifold 25 is complete hyperbolic, delta=0.000558525729372002614427072243700171786570746202092263882056277872491748406068105154623592399795064511440731726378216998560766472102639409152475560780669287703272460950576122362198876353832212600868927480779639957
manifold 26 is complete hyperbolic, delta=0.00105395159703986074618482663592366577205584390877143038753820757310527586631794514579954438173625305289603866057079524486288343436009837167212263149587229203202392104443736065133090811302121863357435542277969274
manifold 27 is complete hyperbolic, delta=0.000464907155244397891828763082702190917512241131092066073090557727332248760059816767266243012927830563311726706757947407261396361510296781568920852734554840686526222888690368237839539228684026585985925870923119493
manifold 28 is complete hyperbolic, delta=0.00113653930210160597796619536642041284749468899956132460114750814655343906211892344193516090530899981075782997608372330561445889185798274811942501121320696015983892561331379764334328819258749959104482413912789553
manifold 29 is complete hyperbolic, delta=0.000135933813609809558752814535129901637264775594696982871993993813593063132835730622861412067834419438250733627902230136488228253561414175384154745696442942978264913173509013544518356606263883973477057528458031079
manifold 30 is complete hyperbolic, delta=0.000244444279049628236899654720821731777393652299404702969382331152880546944716907831813300027655002207605020455168345489833113786466775053000803938631798802422680666591097587257179494004241016392787067674768303950
manifold 31 is complete hyperbolic, delta=0.00294310881660022335568156243554904199166286298950194446843794673953702100168994804986312990370580307507921635241871405829314400125182730644042295319819924427892949454580311958631214902945699032518118011543034834
manifold 32 is complete hyperbolic, delta=0.0281618545131435315098620286072960153558447050966397451354961260566242497818371905488050061077714030674292000190865440813040732518935825745033928995421962783845188925822396017993570144375100093433328128634184795
manifold 33 is complete hyperbolic, delta=0.00651337391259557446818506200770435634909180423209954443124531185360880221203252015054830856092866440025397810128771420566004219634044000486970322875679825257230664058682242070157171781493490065245580026827360429
manifold 34 is complete hyperbolic, delta=0.00315887137878639960285838402582178361948029440939153425603839479695707334349659669396757369963399351380186979483088166289397607046435535880255838097966000016182271396958028957778665409509988920510403375970165372
manifold 35 is complete hyperbolic, delta=0.00265917872999725654621649032373584595796328155484625623138767504574090246431528490557185041424717629566641826941617130983061334574853536736782626482710965820025782667577514645452819907639031277175048400570945362
manifold 36 is complete hyperbolic, delta=0.00167426912480508654932066592705198372444166093515020445889744964488369163967730310521924921505409420127991679022608765182477307595052297433589814716754099897779327984442927230822614986527405618626550944577942150
manifold 37 is complete hyperbolic, delta=0.0107886223388862656633617756116233577719076384987311125491998451416983036591003479925789432689342923281044129462289784947534257360825927655296914515923154301258169404330765309194189576196340805877860525710206936
manifold 38 is complete hyperbolic, delta=0.00716990751399413484843112323289299036342548045789153450136707203852362186454234008718078652852970961585305958738396265067223968769834510100025745336852836792649079972219656266278911620362499535575790924283557175
manifold 39 is complete hyperbolic, delta=0.00514763193248454704033184150502567436370613728965664547940660130751787841826753194319598940742109373651514457302456540295778971399413620782847187217559850526813063344174472489084204999233999724322262724892999712
manifold 40 is complete hyperbolic, delta=0.00402899999980320083077641141686992117709916036057069752519276463974131998237759505720400189705503750892153097740497252108245425544938411757670474496793014424441888220750050992724278793173754387355478994918806220
manifold 41 is complete hyperbolic, delta=0.00330859956402693858671562940240403321987975860066132377678626928400946783865718166329818274760157058210286748858808936919180145162827630734312034010462267082266540138670976273655795667185952473675743129586745319
manifold 42 is complete hyperbolic, delta=0.00284545797633912489756383266793433638018200313285844014613376697523724067438662134087019986507364100424609527884017374823690144064353202173175736166564694070583495417235139701468256848814929216409637628625950895
manifold 43 is complete hyperbolic, delta=0.00256676975959974243177272700857835813096507571144965569810341365081255125692249617283133612565511069970585021453431308461079080169253351754244137843983806702484511511773132261504080297781881074653666341373426161
manifold 44 is complete hyperbolic, delta=0.000853256027646266138439182616818438333894067988527853525792462580283627572890640182058886122206219209471061299272520022164375811971064333798067777815369673654174045298663677961183933487553911443978292753165820521
manifold 45 is complete hyperbolic, delta=0.000636692547085194852566793961965492643022047945896019664735714680318253905698926570971842123436922012429144799567988172580047998017651314376747402280438043784808876982616119805251463461377305197468465870378375220
manifold 46 is complete hyperbolic, delta=0.00169853685810329857995068349063844505954678738172518230030644631135814529896450677347579342549454313452696111142513650754482412528671133778130157578652122988659639793212375987636399177857713307470344380401292198
manifold 47 is complete hyperbolic, delta=0.00298932620426327289037734036985110629149055005321879590049128139961138233406197050433893853059561864652569831927383255345576853684565209977330766768887805165371422961478479340773338674075482601161607548648766598
manifold 48 is complete hyperbolic, delta=0.00329673095184062989521649745327009154908534790910623162619086190575960641234018051904688456906879929752677515209426063203567875789146713536461149505117853266675184852654953505092816675869997168148918159748037704
manifold 49 is complete hyperbolic, delta=0.000378654130951399651235683671374985164470074018664519824476873505026662742290601024519983681553182779435358582654382114263447259447772150003606304095858405815694129293420528275254538477828779298055404928169652792
manifold 50 is complete hyperbolic, delta=0.000454599995502968267319612409893152475213520575161538294722792614956925961589953511972486052364199071229355982260425871536064474657819004040044021978739443965227019028770521512484106589551857982405177533983032111
manifold 51 is complete hyperbolic, delta=0.00109546017439248392678219907188886852140067070608337016908598594177057565023466180093845628319346620486575463385096718539284768045841376354464233062406776368085440701914707743565562055122080835847896162809044457
manifold 52 is complete hyperbolic, delta=0.0000920842115138131500538538233467446586218059985373887616512364754569939340901437580301249888951727416883443226454044846398178183764035425557331509969593938663830067397296802185464790265019819227959006844759790776
manifold 53 is complete hyperbolic, delta=0.00316715959365316035342250656861114837592839996712080262330849128685793624254060345067793974846857425181581953583907218124669514553755962073254993244962036780955194605628088923304808945608259955662022244651368345
manifold 54 is complete hyperbolic, delta=0.000643188414411906660753959393971504046835492881993156567272282417847483136571840134528854429218741862713011818644556419148961845083621620820893210690646962972170808030773438022629828751213914761308301122937688187
manifold 55 is complete hyperbolic, delta=0.000190665536373861950938502815365422091087191426344461973068776385955897483431006201158285937619526369772358053712105381714984575192111065088513658551805000125538521439720593589336393736732219288144015677787141554
manifold 56 is complete hyperbolic, delta=0.000307399587777785474476703961364127760425982614934006655198669650151520502193640503265382050697142801833792142483586843138502893400162632549005105501594062489472273351603265939696925147343956578653742231571277197
manifold 57 is complete hyperbolic, delta=0.000558525729372002614427072243700171786570746202092263882056277872491748406068105154623592399795064511440731726378216998560766472102639409152475560780669287703272460950576122362198876353832212600868927480779639957
manifold 58 is complete hyperbolic, delta=0.00105395159703986074618482663592366577205584390877143038753820757310527586631794514579954438173625305289603866057079524486288343436009837167212263149587229203202392104443736065133090811302121863357435542277969274
manifold 59 is complete hyperbolic, delta=0.000464907155244397891828763082702190917512241131092066073090557727332248760059816767266243012927830563311726706757947407261396361510296781568920852734554840686526222888690368237839539228684026585985925870923119493
manifold 60 is complete hyperbolic, delta=0.000249235051701183611305338896034531604801155747213909466990254855839886989242386616411365572099134167368558682650482003101014577811853583371654074546441165819798829278986034511691281039180170016165398037630306121
manifold 61 is complete hyperbolic, delta=0.000478075674651812807529516734830158277359871316229120665724517821590590577235261981839056334785293927356006200400444084124681676337598535277628461305438784352899394082237037994177162443923165350612343058115715596
manifold 62 is complete hyperbolic, delta=0.00113653930210160597796619536642041284749468899956132460114750814655343906211892344193516090530899981075782997608372330561445889185798274811942501121320696015983892561331379764334328819258749959104482413912789553
manifold 63 is complete hyperbolic, delta=0.000135933813609809558752814535129901637264775594696982871993993813593063132835730622861412067834419438250733627902230136488228253561414175384154745696442942978264913173509013544518356606263883973477057528458031079
manifold 64 is complete hyperbolic, delta=0.000244444279049628236899654720821731777393652299404702969382331152880546944716907831813300027655002207605020455168345489833113786466775053000803938631798802422680666591097587257179494004241016392787067674768303950
[0m

==> anc/four_torsion/volumecomp/shapes <==
[1.057304810908584553251613909+0.4285087804361379001724767928*I,-0.4285087804361379001724767928+1.057304810908584553251613909*I]~
[0.5000000000000000000000000000+0.2712115622919684320212600743*I,0.5000000000000000000000000000+1.685425124665063480822948798*I]~
[0.6707482087128545802726335951+0.4951296362161010719639027188*I,0.2373212399633473228096006148+1.309684703036948187173592639*I]~
[0.6132482998565253621419528156+0.5265308253109748046451499232*I,0.3867517001434746378580471844+0.5265308253109748046451499232*I]~
[0.5404136963133034175947003827+0.5293353977809538126955126948*I,0.3126338609134285517277169702+0.5509040764969200026204634327*I]~
[0.4788790484055839335773251300+0.5556288281522810464568785161*I,0.2508440106926688261845391621+0.6049552782292028839134393575*I]~
[0.4381185010807394929097210471+0.5956235105022300935855104084*I,0.2202578720825764957885764093+0.6777983492544579575648708016*I]~
[0.6180339887498948482045868344+0.4858682717566456781828638759*I,0.6730071696179129419760821863+0.3269928303820870580239178137*I,1.945026819131981906228504648+0.9450268191319819062285046481*I]~
[0.6712891692867898192459332126+0.5940169014140685389538526302*I,0.5935747936321070415378487700+0.6391033597064864214602640771*I,1.639103359706486421460264077+0.4064252063678929584621512300*I]~
[0.7161859942376011662384103574+0.5696215152610524134044302485*I,0.7408007705289600958510441008+0.7722928118176863488506931273*I,1.401709264412960487594760123+0.4371981120828521904186470162*I]~
[-0.4278225295503707803426615105+0.2510571438146706719514303241*I,0.4097562760220129872453082302+1.381709443071350613337131046*I,0.4339594483926821271971539339+0.8681757664181793560497584690*I]~
[-1.060269889734748316486436073+1.719967749026784537769587170*I,-0.6029510668224941097173386485+1.505045593666109827830773081*I,0.1821267778168311803438472621+0.04772677075385562106167565631*I]~
[-0.6391033597064864214602640771+0.4064252063678929584621512300*I,0.2868172763796514752893078599+1.288800222091313572514623542*I,0.4064252063678929584621512300+0.6391033597064864214602640771*I]~
[-0.6088057392849347113253942387+0.6832214474693428786087804152*I,0.1775801204146023100466098407+1.349612604327714033333335281*I,0.2650856872295682095837191425+0.5267903781642721895167375021*I]~
[-0.1527659439170495663662243511+2.185546553060916929156212442*I,0.3842472232473410138181910689+0.2895852636651700340025590681*I,0.6223833779750866541232109125+0.7159291190028798413992258806*I]~
[0.2898486753023840751702386452+2.432434776211889022421999434*I,0.3593292703510966612786459440+0.2951069267815457464881224581*I,0.4730068289284552308836017195+0.7396209443867426900961337327*I]~
[0.7456198367671306090346634600+2.260567514629924976872053473*I,0.3493813101046820973502348177+0.3143574158993879508467704532*I,0.3596429747276660181210047727+0.8183211722233096999068114299*I]~
[1.842771966335396470849355541+1.135665185148848946448511178*I,0.3535533905932737622004221811+0.4097477502237839933826071799*I,-0.1356651851488489464485111785+0.8427719663353964708493555406*I]~
[0.7798167029180073980546576845+0.3832084501819151920316425806*I,0.4589939797703298878135479681+0.2236389499547826586251180489*I,-1.383208450181915192031642581+1.779816702918007398054657684*I]~
[1.212009399676451841440166166+0.9634918264130369956832920612*I,0.4037073801201379219223197749+0.3638398582953392048496485835*I,-0.1959445879975598689113237028+1.172141877851653124367494974*I]~
[0.7626787600366526771903993852+1.309684703036948187173592639*I,0.3292517912871454197273664049+0.4951296362161010719639027188*I]~
[1.428508780436137900172476793+1.057304810908584553251613909*I,-0.05730481090858455325161390898+0.4285087804361379001724767928*I]~
[0.9386814857014693772169145965+0.8059455484608101029175486077*I,0.06131851429853062278308540350+0.8059455484608101029175486077*I]~
[1.057304810908584553251613909+0.4285087804361379001724767928*I,-0.4285087804361379001724767928+1.057304810908584553251613909*I]~
[0.5000000000000000000000000000+0.2712115622919684320212600743*I,0.5000000000000000000000000000+1.685425124665063480822948798*I]~
[0.6707482087128545802726335951+0.4951296362161010719639027188*I,0.2373212399633473228096006148+1.309684703036948187173592639*I]~
[0.7797421279174235042114235907+0.6777983492544579575648708016*I,0.5618814989192605070902789529+0.5956235105022300935855104084*I]~
[0.7491559893073311738154608379+0.6049552782292028839134393575*I,0.5211209515944160664226748700+0.5556288281522810464568785161*I]~
[0.6873661390865714482722830298+0.5509040764969200026204634327*I,0.4595863036866965824052996173+0.5293353977809538126955126948*I]~
[0.6132482998565253621419528156+0.5265308253109748046451499232*I,0.3867517001434746378580471844+0.5265308253109748046451499232*I]~
[0.5404136963133034175947003827+0.5293353977809538126955126948*I,0.3126338609134285517277169702+0.5509040764969200026204634327*I]~
[0.4788790484055839335773251300+0.5556288281522810464568785161*I,0.2508440106926688261845391621+0.6049552782292028839134393575*I]~
[0.4381185010807394929097210471+0.5956235105022300935855104084*I,0.2202578720825764957885764093+0.6777983492544579575648708016*I]~
[0.7469275075497104490887853402+0.4935563133653912036746326604*I,1.024586924771937284188001610+0.3139770412863703498919941359*I,1.172593044980097957578898598+1.206481430463915327447597752*I]~
[0.7071067811865475244008443621+0.4550898605622273413043577578*I,0.8853096547337562120331226434+0.2768869870150186536720794765*I,1.528903907639338836768566081+1.276886987015018653672079477*I]~
[0.6180339887498948482045868344+0.4858682717566456781828638759*I,0.6730071696179129419760821863+0.3269928303820870580239178137*I,1.945026819131981906228504648+0.9450268191319819062285046481*I]~
[0.6712891692867898192459332126+0.5940169014140685389538526302*I,0.5935747936321070415378487700+0.6391033597064864214602640771*I,1.639103359706486421460264077+0.4064252063678929584621512300*I]~
[0.7161859942376011662384103574+0.5696215152610524134044302485*I,0.7408007705289600958510441008+0.7722928118176863488506931273*I,1.401709264412960487594760123+0.4371981120828521904186470162*I]~
[-0.1489346082883015079136055839+0.3179371220481208732749204911*I,0.2931765922761944593114467559+1.571269814644664040809678934*I,0.07703412358662050742282693939+1.112182269496514925503303048*I]~
[-0.2543837329368241620910035421+0.2590657386368605370114289282*I,0.3944140979179514807492343232+1.524733778904936394271958999*I,0.2962038967935022648246191918+1.070170384332949444119111565*I]~
[-0.4278225295503707803426615105+0.2510571438146706719514303241*I,0.4097562760220129872453082302+1.381709443071350613337131046*I,0.4339594483926821271971539339+0.8681757664181793560497584690*I]~
[-1.060269889734748316486436073+1.719967749026784537769587170*I,-0.6029510668224941097173386485+1.505045593666109827830773081*I,0.1821267778168311803438472621+0.04772677075385562106167565631*I]~
[-0.6391033597064864214602640771+0.4064252063678929584621512300*I,0.2868172763796514752893078599+1.288800222091313572514623542*I,0.4064252063678929584621512300+0.6391033597064864214602640771*I]~
[-0.6088057392849347113253942387+0.6832214474693428786087804152*I,0.1775801204146023100466098407+1.349612604327714033333335281*I,0.2650856872295682095837191425+0.5267903781642721895167375021*I]~
[-0.1861685188504928077872663685+1.515821291079476570453527491*I,0.4058614384196678040549915601+0.3275152587224720862029270970*I,0.9016864464380299132440235733+0.8736704254197982687907958078*I]~
[-0.2779295020620083095752377449+1.793540176721690399286061800*I,0.4050901308905176550989582499+0.3050414931998642780354313860*I,0.7788053668771270166528756111+0.7576434757037252053444366023*I]~
[-0.1527659439170495663662243511+2.185546553060916929156212442*I,0.3842472232473410138181910689+0.2895852636651700340025590681*I,0.6223833779750866541232109125+0.7159291190028798413992258806*I]~
[0.2898486753023840751702386452+2.432434776211889022421999434*I,0.3593292703510966612786459440+0.2951069267815457464881224581*I,0.4730068289284552308836017195+0.7396209443867426900961337327*I]~
[0.7456198367671306090346634600+2.260567514629924976872053473*I,0.3493813101046820973502348177+0.3143574158993879508467704532*I,0.3596429747276660181210047727+0.8183211722233096999068114299*I]~
[0.2898486753023840751702386452+2.432434776211889022421999434*I,0.3593292703510966612786459440+0.2951069267815457464881224581*I,0.4730068289284552308836017195+0.7396209443867426900961337327*I]~
[1.925204754090530408570831701+3.196001135748750167574532906*I,0.2853752818613204416951688472+0.3131612573507276628620679684*I,0.1806615031678732645667336524+0.6062466234472917832957311589*I]~
[1.842771966335396470849355541+1.135665185148848946448511178*I,0.3535533905932737622004221811+0.4097477502237839933826071799*I,-0.1356651851488489464485111785+0.8427719663353964708493555406*I]~
[0.7798167029180073980546576845+0.3832084501819151920316425806*I,0.4589939797703298878135479681+0.2236389499547826586251180489*I,-1.383208450181915192031642581+1.779816702918007398054657684*I]~
[1.212009399676451841440166166+0.9634918264130369956832920612*I,0.4037073801201379219223197749+0.3638398582953392048496485835*I,-0.1959445879975598689113237028+1.172141877851653124367494974*I]~


==> anc/four_torsion/volumecomp/snap.results <==
pari initialized
r c 5 3
sur 0 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.057304810908584553251613909+0.4285087804361379001724767928*I,-0.4285087804361379001724767928+1.057304810908584553251613909*I]~
[0,8,4,4,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 4 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5000000000000000000000000000+0.2712115622919684320212600743*I,0.5000000000000000000000000000+1.685425124665063480822948798*I]~
[0,8,8,0,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 4 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6707482087128545802726335951+0.4951296362161010719639027188*I,0.2373212399633473228096006148+1.309684703036948187173592639*I]~
[0,16,12,4,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 4
sur 0 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6132482998565253621419528156+0.5265308253109748046451499232*I,0.3867517001434746378580471844+0.5265308253109748046451499232*I]~
[0,-8,0,16,6;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 4 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5404136963133034175947003827+0.5293353977809538126955126948*I,0.3126338609134285517277169702+0.5509040764969200026204634327*I]~
[4,-8,0,20,6;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 8 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.4788790484055839335773251300+0.5556288281522810464568785161*I,0.2508440106926688261845391621+0.6049552782292028839134393575*I]~
[8,-8,0,24,6;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 12 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.4381185010807394929097210471+0.5956235105022300935855104084*I,0.2202578720825764957885764093+0.6777983492544579575648708016*I]~
[12,-8,0,28,6;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 6
sur 0 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6180339887498948482045868344+0.4858682717566456781828638759*I,0.6730071696179129419760821863+0.3269928303820870580239178137*I,1.945026819131981906228504648+0.9450268191319819062285046481*I]~
[0,0,8,4,4,-4,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur 4 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6712891692867898192459332126+0.5940169014140685389538526302*I,0.5935747936321070415378487700+0.6391033597064864214602640771*I,1.639103359706486421460264077+0.4064252063678929584621512300*I]~
[0,4,4,4,4,-4,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur 8 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7161859942376011662384103574+0.5696215152610524134044302485*I,0.7408007705289600958510441008+0.7722928118176863488506931273*I,1.401709264412960487594760123+0.4371981120828521904186470162*I]~
[0,8,0,4,4,-4,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 7
sur 0 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.4278225295503707803426615105+0.2510571438146706719514303241*I,0.4097562760220129872453082302+1.381709443071350613337131046*I,0.4339594483926821271971539339+0.8681757664181793560497584690*I]~
[4,4,0,4,0,-4,-6;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur 4 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[-1.060269889734748316486436073+1.719967749026784537769587170*I,-0.6029510668224941097173386485+1.505045593666109827830773081*I,0.1821267778168311803438472621+0.04772677075385562106167565631*I]~
[0,-4,-4,-4,0,4,2;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur 4 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.6391033597064864214602640771+0.4064252063678929584621512300*I,0.2868172763796514752893078599+1.288800222091313572514623542*I,0.4064252063678929584621512300+0.6391033597064864214602640771*I]~
[4,0,-4,0,0,0,-2;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur 8 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.6088057392849347113253942387+0.6832214474693428786087804152*I,0.1775801204146023100466098407+1.349612604327714033333335281*I,0.2650856872295682095837191425+0.5267903781642721895167375021*I]~
[4,-4,-8,-4,0,4,2;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 9
sur 0 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.1527659439170495663662243511+2.185546553060916929156212442*I,0.3842472232473410138181910689+0.2895852636651700340025590681*I,0.6223833779750866541232109125+0.7159291190028798413992258806*I]~
[12,8,-4,-4,-4,8,-6;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur 4 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.2898486753023840751702386452+2.432434776211889022421999434*I,0.3593292703510966612786459440+0.2951069267815457464881224581*I,0.4730068289284552308836017195+0.7396209443867426900961337327*I]~
[8,0,-8,-8,0,8,-2;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur 8 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7456198367671306090346634600+2.260567514629924976872053473*I,0.3493813101046820973502348177+0.3143574158993879508467704532*I,0.3596429747276660181210047727+0.8183211722233096999068114299*I]~
[4,-8,-12,-12,4,8,2;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur 0 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.842771966335396470849355541+1.135665185148848946448511178*I,0.3535533905932737622004221811+0.4097477502237839933826071799*I,-0.1356651851488489464485111785+0.8427719663353964708493555406*I]~
[-8,0,-8,0,-8,8,6;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur 4 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7798167029180073980546576845+0.3832084501819151920316425806*I,0.4589939797703298878135479681+0.2236389499547826586251180489*I,-1.383208450181915192031642581+1.779816702918007398054657684*I]~
[-12,4,-4,8,-12,4,6;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur 4 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.212009399676451841440166166+0.9634918264130369956832920612*I,0.4037073801201379219223197749+0.3638398582953392048496485835*I,-0.1959445879975598689113237028+1.172141877851653124367494974*I]~
[-20,4,-12,8,-20,12,14;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 3
sur -8 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7626787600366526771903993852+1.309684703036948187173592639*I,0.3292517912871454197273664049+0.4951296362161010719639027188*I]~
[0,-8,-12,4,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -4 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.428508780436137900172476793+1.057304810908584553251613909*I,-0.05730481090858455325161390898+0.4285087804361379001724767928*I]~
[0,0,-4,4,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -4 8 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.9386814857014693772169145965+0.8059455484608101029175486077*I,0.06131851429853062278308540350+0.8059455484608101029175486077*I]~
[0,8,0,8,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 0 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.057304810908584553251613909+0.4285087804361379001724767928*I,-0.4285087804361379001724767928+1.057304810908584553251613909*I]~
[0,8,4,4,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 4 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5000000000000000000000000000+0.2712115622919684320212600743*I,0.5000000000000000000000000000+1.685425124665063480822948798*I]~
[0,8,8,0,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 4 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6707482087128545802726335951+0.4951296362161010719639027188*I,0.2373212399633473228096006148+1.309684703036948187173592639*I]~
[0,16,12,4,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 4
sur -12 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7797421279174235042114235907+0.6777983492544579575648708016*I,0.5618814989192605070902789529+0.5956235105022300935855104084*I]~
[-12,-8,0,4,6;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur -8 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7491559893073311738154608379+0.6049552782292028839134393575*I,0.5211209515944160664226748700+0.5556288281522810464568785161*I]~
[-8,-8,0,8,6;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur -4 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6873661390865714482722830298+0.5509040764969200026204634327*I,0.4595863036866965824052996173+0.5293353977809538126955126948*I]~
[-4,-8,0,12,6;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 0 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6132482998565253621419528156+0.5265308253109748046451499232*I,0.3867517001434746378580471844+0.5265308253109748046451499232*I]~
[0,-8,0,16,6;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 4 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5404136963133034175947003827+0.5293353977809538126955126948*I,0.3126338609134285517277169702+0.5509040764969200026204634327*I]~
[4,-8,0,20,6;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 8 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.4788790484055839335773251300+0.5556288281522810464568785161*I,0.2508440106926688261845391621+0.6049552782292028839134393575*I]~
[8,-8,0,24,6;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 12 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.4381185010807394929097210471+0.5956235105022300935855104084*I,0.2202578720825764957885764093+0.6777983492544579575648708016*I]~
[12,-8,0,28,6;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 6
sur -8 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7469275075497104490887853402+0.4935563133653912036746326604*I,1.024586924771937284188001610+0.3139770412863703498919941359*I,1.172593044980097957578898598+1.206481430463915327447597752*I]~
[0,-8,16,4,4,-4,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur -4 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7071067811865475244008443621+0.4550898605622273413043577578*I,0.8853096547337562120331226434+0.2768869870150186536720794765*I,1.528903907639338836768566081+1.276886987015018653672079477*I]~
[0,-4,12,4,4,-4,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur 0 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6180339887498948482045868344+0.4858682717566456781828638759*I,0.6730071696179129419760821863+0.3269928303820870580239178137*I,1.945026819131981906228504648+0.9450268191319819062285046481*I]~
[0,0,8,4,4,-4,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur 4 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6712891692867898192459332126+0.5940169014140685389538526302*I,0.5935747936321070415378487700+0.6391033597064864214602640771*I,1.639103359706486421460264077+0.4064252063678929584621512300*I]~
[0,4,4,4,4,-4,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur 8 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7161859942376011662384103574+0.5696215152610524134044302485*I,0.7408007705289600958510441008+0.7722928118176863488506931273*I,1.401709264412960487594760123+0.4371981120828521904186470162*I]~
[0,8,0,4,4,-4,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 7
sur -8 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.1489346082883015079136055839+0.3179371220481208732749204911*I,0.2931765922761944593114467559+1.571269814644664040809678934*I,0.07703412358662050742282693939+1.112182269496514925503303048*I]~
[4,12,8,12,0,-12,-14;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur -4 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.2543837329368241620910035421+0.2590657386368605370114289282*I,0.3944140979179514807492343232+1.524733778904936394271958999*I,0.2962038967935022648246191918+1.070170384332949444119111565*I]~
[4,8,4,8,0,-8,-10;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur 0 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.4278225295503707803426615105+0.2510571438146706719514303241*I,0.4097562760220129872453082302+1.381709443071350613337131046*I,0.4339594483926821271971539339+0.8681757664181793560497584690*I]~
[4,4,0,4,0,-4,-6;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur 4 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[-1.060269889734748316486436073+1.719967749026784537769587170*I,-0.6029510668224941097173386485+1.505045593666109827830773081*I,0.1821267778168311803438472621+0.04772677075385562106167565631*I]~
[0,-4,-4,-4,0,4,2;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur 4 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.6391033597064864214602640771+0.4064252063678929584621512300*I,0.2868172763796514752893078599+1.288800222091313572514623542*I,0.4064252063678929584621512300+0.6391033597064864214602640771*I]~
[4,0,-4,0,0,0,-2;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur 8 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.6088057392849347113253942387+0.6832214474693428786087804152*I,0.1775801204146023100466098407+1.349612604327714033333335281*I,0.2650856872295682095837191425+0.5267903781642721895167375021*I]~
[4,-4,-8,-4,0,4,2;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 9
sur -8 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.1861685188504928077872663685+1.515821291079476570453527491*I,0.4058614384196678040549915601+0.3275152587224720862029270970*I,0.9016864464380299132440235733+0.8736704254197982687907958078*I]~
[20,24,4,4,-12,8,-14;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur -4 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.2779295020620083095752377449+1.793540176721690399286061800*I,0.4050901308905176550989582499+0.3050414931998642780354313860*I,0.7788053668771270166528756111+0.7576434757037252053444366023*I]~
[16,16,0,0,-8,8,-10;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur 0 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.1527659439170495663662243511+2.185546553060916929156212442*I,0.3842472232473410138181910689+0.2895852636651700340025590681*I,0.6223833779750866541232109125+0.7159291190028798413992258806*I]~
[12,8,-4,-4,-4,8,-6;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur 4 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.2898486753023840751702386452+2.432434776211889022421999434*I,0.3593292703510966612786459440+0.2951069267815457464881224581*I,0.4730068289284552308836017195+0.7396209443867426900961337327*I]~
[8,0,-8,-8,0,8,-2;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur 8 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7456198367671306090346634600+2.260567514629924976872053473*I,0.3493813101046820973502348177+0.3143574158993879508467704532*I,0.3596429747276660181210047727+0.8183211722233096999068114299*I]~
[4,-8,-12,-12,4,8,2;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur -8 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.2898486753023840751702386452+2.432434776211889022421999434*I,0.3593292703510966612786459440+0.2951069267815457464881224581*I,0.4730068289284552308836017195+0.7396209443867426900961337327*I]~
[16,-8,0,-16,16,0,-10;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur -4 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.925204754090530408570831701+3.196001135748750167574532906*I,0.2853752818613204416951688472+0.3131612573507276628620679684*I,0.1806615031678732645667336524+0.6062466234472917832957311589*I]~
[4,-4,-4,-8,4,4,-2;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur 0 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.842771966335396470849355541+1.135665185148848946448511178*I,0.3535533905932737622004221811+0.4097477502237839933826071799*I,-0.1356651851488489464485111785+0.8427719663353964708493555406*I]~
[-8,0,-8,0,-8,8,6;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur 4 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7798167029180073980546576845+0.3832084501819151920316425806*I,0.4589939797703298878135479681+0.2236389499547826586251180489*I,-1.383208450181915192031642581+1.779816702918007398054657684*I]~
[-12,4,-4,8,-12,4,6;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur 4 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.212009399676451841440166166+0.9634918264130369956832920612*I,0.4037073801201379219223197749+0.3638398582953392048496485835*I,-0.1959445879975598689113237028+1.172141877851653124367494974*I]~
[-20,4,-12,8,-20,12,14;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]


==> anc/four_torsion/volumecomp/volumes.input <==
[1.057304810908584553251613909 + 0.4285087804361379001724767928*I, -0.4285087804361379001724767928 + 1.057304810908584553251613909*I]~
0.00315887137878639960285838402582178361948029440939153425603839479695707334349659669396757369963399351380186979483088166289397607046435535880255838097966000016182271396958028957778665409509988920510403375970165372
[0.5000000000000000000000000000 + 0.2712115622919684320212600743*I, 0.5000000000000000000000000000 + 1.685425124665063480822948798*I]~
0.00265917872999725654621649032373584595796328155484625623138767504574090246431528490557185041424717629566641826941617130983061334574853536736782626482710965820025782667577514645452819907639031277175048400570945362
[0.6707482087128545802726335951 + 0.4951296362161010719639027188*I, 0.2373212399633473228096006148 + 1.309684703036948187173592639*I]~
0.00167426912480508654932066592705198372444166093515020445889744964488369163967730310521924921505409420127991679022608765182477307595052297433589814716754099897779327984442927230822614986527405618626550944577942150
[0.6132482998565253621419528156 + 0.5265308253109748046451499232*I, 0.3867517001434746378580471844 + 0.5265308253109748046451499232*I]~
0.00402899999980320083077641141686992117709916036057069752519276463974131998237759505720400189705503750892153097740497252108245425544938411757670474496793014424441888220750050992724278793173754387355478994918806220
[0.5404136963133034175947003827 + 0.5293353977809538126955126948*I, 0.3126338609134285517277169702 + 0.5509040764969200026204634327*I]~
0.00330859956402693858671562940240403321987975860066132377678626928400946783865718166329818274760157058210286748858808936919180145162827630734312034010462267082266540138670976273655795667185952473675743129586745319
[0.4788790484055839335773251300 + 0.5556288281522810464568785161*I, 0.2508440106926688261845391621 + 0.6049552782292028839134393575*I]~
0.00284545797633912489756383266793433638018200313285844014613376697523724067438662134087019986507364100424609527884017374823690144064353202173175736166564694070583495417235139701468256848814929216409637628625950895
[0.4381185010807394929097210471 + 0.5956235105022300935855104084*I, 0.2202578720825764957885764093 + 0.6777983492544579575648708016*I]~
0.00256676975959974243177272700857835813096507571144965569810341365081255125692249617283133612565511069970585021453431308461079080169253351754244137843983806702484511511773132261504080297781881074653666341373426161
[0.6180339887498948482045868344 + 0.4858682717566456781828638759*I, 0.6730071696179129419760821863 + 0.3269928303820870580239178137*I, 1.945026819131981906228504648 + 0.9450268191319819062285046481*I]~
0.00169853685810329857995068349063844505954678738172518230030644631135814529896450677347579342549454313452696111142513650754482412528671133778130157578652122988659639793212375987636399177857713307470344380401292198
[0.6712891692867898192459332126 + 0.5940169014140685389538526302*I, 0.5935747936321070415378487700 + 0.6391033597064864214602640771*I, 1.639103359706486421460264077 + 0.4064252063678929584621512300*I]~
0.00298932620426327289037734036985110629149055005321879590049128139961138233406197050433893853059561864652569831927383255345576853684565209977330766768887805165371422961478479340773338674075482601161607548648766598
[0.7161859942376011662384103574 + 0.5696215152610524134044302485*I, 0.7408007705289600958510441008 + 0.7722928118176863488506931273*I, 1.401709264412960487594760123 + 0.4371981120828521904186470162*I]~
0.00329673095184062989521649745327009154908534790910623162619086190575960641234018051904688456906879929752677515209426063203567875789146713536461149505117853266675184852654953505092816675869997168148918159748037704
[-0.4278225295503707803426615105 + 0.2510571438146706719514303241*I, 0.4097562760220129872453082302 + 1.381709443071350613337131046*I, 0.4339594483926821271971539339 + 0.8681757664181793560497584690*I]~
0.00109546017439248392678219907188886852140067070608337016908598594177057565023466180093845628319346620486575463385096718539284768045841376354464233062406776368085440701914707743565562055122080835847896162809044457
[-1.060269889734748316486436073 + 1.719967749026784537769587170*I, -0.6029510668224941097173386485 + 1.505045593666109827830773081*I, 0.1821267778168311803438472621 + 0.04772677075385562106167565631*I]~
0.0000920842115138131500538538233467446586218059985373887616512364754569939340901437580301249888951727416883443226454044846398178183764035425557331509969593938663830067397296802185464790265019819227959006844759790776
[-0.6391033597064864214602640771 + 0.4064252063678929584621512300*I, 0.2868172763796514752893078599 + 1.288800222091313572514623542*I, 0.4064252063678929584621512300 + 0.6391033597064864214602640771*I]~
0.00316715959365316035342250656861114837592839996712080262330849128685793624254060345067793974846857425181581953583907218124669514553755962073254993244962036780955194605628088923304808945608259955662022244651368345
[-0.6088057392849347113253942387 + 0.6832214474693428786087804152*I, 0.1775801204146023100466098407 + 1.349612604327714033333335281*I, 0.2650856872295682095837191425 + 0.5267903781642721895167375021*I]~
0.000643188414411906660753959393971504046835492881993156567272282417847483136571840134528854429218741862713011818644556419148961845083621620820893210690646962972170808030773438022629828751213914761308301122937688187
[-0.1527659439170495663662243511 + 2.185546553060916929156212442*I, 0.3842472232473410138181910689 + 0.2895852636651700340025590681*I, 0.6223833779750866541232109125 + 0.7159291190028798413992258806*I]~
0.000558525729372002614427072243700171786570746202092263882056277872491748406068105154623592399795064511440731726378216998560766472102639409152475560780669287703272460950576122362198876353832212600868927480779639957
[0.2898486753023840751702386452 + 2.432434776211889022421999434*I, 0.3593292703510966612786459440 + 0.2951069267815457464881224581*I, 0.4730068289284552308836017195 + 0.7396209443867426900961337327*I]~
0.00105395159703986074618482663592366577205584390877143038753820757310527586631794514579954438173625305289603866057079524486288343436009837167212263149587229203202392104443736065133090811302121863357435542277969274
[0.7456198367671306090346634600 + 2.260567514629924976872053473*I, 0.3493813101046820973502348177 + 0.3143574158993879508467704532*I, 0.3596429747276660181210047727 + 0.8183211722233096999068114299*I]~
0.000464907155244397891828763082702190917512241131092066073090557727332248760059816767266243012927830563311726706757947407261396361510296781568920852734554840686526222888690368237839539228684026585985925870923119493
[1.842771966335396470849355541 + 1.135665185148848946448511178*I, 0.3535533905932737622004221811 + 0.4097477502237839933826071799*I, -0.1356651851488489464485111785 + 0.8427719663353964708493555406*I]~
0.00113653930210160597796619536642041284749468899956132460114750814655343906211892344193516090530899981075782997608372330561445889185798274811942501121320696015983892561331379764334328819258749959104482413912789553
[0.7798167029180073980546576845 + 0.3832084501819151920316425806*I, 0.4589939797703298878135479681 + 0.2236389499547826586251180489*I, -1.383208450181915192031642581 + 1.779816702918007398054657684*I]~
0.000135933813609809558752814535129901637264775594696982871993993813593063132835730622861412067834419438250733627902230136488228253561414175384154745696442942978264913173509013544518356606263883973477057528458031079
[1.212009399676451841440166166 + 0.9634918264130369956832920612*I, 0.4037073801201379219223197749 + 0.3638398582953392048496485835*I, -0.1959445879975598689113237028 + 1.172141877851653124367494974*I]~
0.000244444279049628236899654720821731777393652299404702969382331152880546944716907831813300027655002207605020455168345489833113786466775053000803938631798802422680666591097587257179494004241016392787067674768303950
[0.7626787600366526771903993852 + 1.309684703036948187173592639*I, 0.3292517912871454197273664049 + 0.4951296362161010719639027188*I]~
0.00294310881660022335568156243554904199166286298950194446843794673953702100168994804986312990370580307507921635241871405829314400125182730644042295319819924427892949454580311958631214902945699032518118011543034834
[1.428508780436137900172476793 + 1.057304810908584553251613909*I, -0.05730481090858455325161390898 + 0.4285087804361379001724767928*I]~
0.0281618545131435315098620286072960153558447050966397451354961260566242497818371905488050061077714030674292000190865440813040732518935825745033928995421962783845188925822396017993570144375100093433328128634184795
[0.9386814857014693772169145965 + 0.8059455484608101029175486077*I, 0.06131851429853062278308540350 + 0.8059455484608101029175486077*I]~
0.00651337391259557446818506200770435634909180423209954443124531185360880221203252015054830856092866440025397810128771420566004219634044000486970322875679825257230664058682242070157171781493490065245580026827360429
[1.057304810908584553251613909 + 0.4285087804361379001724767928*I, -0.4285087804361379001724767928 + 1.057304810908584553251613909*I]~
0.00315887137878639960285838402582178361948029440939153425603839479695707334349659669396757369963399351380186979483088166289397607046435535880255838097966000016182271396958028957778665409509988920510403375970165372
[0.5000000000000000000000000000 + 0.2712115622919684320212600743*I, 0.5000000000000000000000000000 + 1.685425124665063480822948798*I]~
0.00265917872999725654621649032373584595796328155484625623138767504574090246431528490557185041424717629566641826941617130983061334574853536736782626482710965820025782667577514645452819907639031277175048400570945362
[0.6707482087128545802726335951 + 0.4951296362161010719639027188*I, 0.2373212399633473228096006148 + 1.309684703036948187173592639*I]~
0.00167426912480508654932066592705198372444166093515020445889744964488369163967730310521924921505409420127991679022608765182477307595052297433589814716754099897779327984442927230822614986527405618626550944577942150
[0.7797421279174235042114235907 + 0.6777983492544579575648708016*I, 0.5618814989192605070902789529 + 0.5956235105022300935855104084*I]~
0.0107886223388862656633617756116233577719076384987311125491998451416983036591003479925789432689342923281044129462289784947534257360825927655296914515923154301258169404330765309194189576196340805877860525710206936
[0.7491559893073311738154608379 + 0.6049552782292028839134393575*I, 0.5211209515944160664226748700 + 0.5556288281522810464568785161*I]~
0.00716990751399413484843112323289299036342548045789153450136707203852362186454234008718078652852970961585305958738396265067223968769834510100025745336852836792649079972219656266278911620362499535575790924283557175
[0.6873661390865714482722830298 + 0.5509040764969200026204634327*I, 0.4595863036866965824052996173 + 0.5293353977809538126955126948*I]~
0.00514763193248454704033184150502567436370613728965664547940660130751787841826753194319598940742109373651514457302456540295778971399413620782847187217559850526813063344174472489084204999233999724322262724892999712
[0.6132482998565253621419528156 + 0.5265308253109748046451499232*I, 0.3867517001434746378580471844 + 0.5265308253109748046451499232*I]~
0.00402899999980320083077641141686992117709916036057069752519276463974131998237759505720400189705503750892153097740497252108245425544938411757670474496793014424441888220750050992724278793173754387355478994918806220
[0.5404136963133034175947003827 + 0.5293353977809538126955126948*I, 0.3126338609134285517277169702 + 0.5509040764969200026204634327*I]~
0.00330859956402693858671562940240403321987975860066132377678626928400946783865718166329818274760157058210286748858808936919180145162827630734312034010462267082266540138670976273655795667185952473675743129586745319
[0.4788790484055839335773251300 + 0.5556288281522810464568785161*I, 0.2508440106926688261845391621 + 0.6049552782292028839134393575*I]~
0.00284545797633912489756383266793433638018200313285844014613376697523724067438662134087019986507364100424609527884017374823690144064353202173175736166564694070583495417235139701468256848814929216409637628625950895
[0.4381185010807394929097210471 + 0.5956235105022300935855104084*I, 0.2202578720825764957885764093 + 0.6777983492544579575648708016*I]~
0.00256676975959974243177272700857835813096507571144965569810341365081255125692249617283133612565511069970585021453431308461079080169253351754244137843983806702484511511773132261504080297781881074653666341373426161
[0.7469275075497104490887853402 + 0.4935563133653912036746326604*I, 1.024586924771937284188001610 + 0.3139770412863703498919941359*I, 1.172593044980097957578898598 + 1.206481430463915327447597752*I]~
0.000853256027646266138439182616818438333894067988527853525792462580283627572890640182058886122206219209471061299272520022164375811971064333798067777815369673654174045298663677961183933487553911443978292753165820521
[0.7071067811865475244008443621 + 0.4550898605622273413043577578*I, 0.8853096547337562120331226434 + 0.2768869870150186536720794765*I, 1.528903907639338836768566081 + 1.276886987015018653672079477*I]~
0.000636692547085194852566793961965492643022047945896019664735714680318253905698926570971842123436922012429144799567988172580047998017651314376747402280438043784808876982616119805251463461377305197468465870378375220
[0.6180339887498948482045868344 + 0.4858682717566456781828638759*I, 0.6730071696179129419760821863 + 0.3269928303820870580239178137*I, 1.945026819131981906228504648 + 0.9450268191319819062285046481*I]~
0.00169853685810329857995068349063844505954678738172518230030644631135814529896450677347579342549454313452696111142513650754482412528671133778130157578652122988659639793212375987636399177857713307470344380401292198
[0.6712891692867898192459332126 + 0.5940169014140685389538526302*I, 0.5935747936321070415378487700 + 0.6391033597064864214602640771*I, 1.639103359706486421460264077 + 0.4064252063678929584621512300*I]~
0.00298932620426327289037734036985110629149055005321879590049128139961138233406197050433893853059561864652569831927383255345576853684565209977330766768887805165371422961478479340773338674075482601161607548648766598
[0.7161859942376011662384103574 + 0.5696215152610524134044302485*I, 0.7408007705289600958510441008 + 0.7722928118176863488506931273*I, 1.401709264412960487594760123 + 0.4371981120828521904186470162*I]~
0.00329673095184062989521649745327009154908534790910623162619086190575960641234018051904688456906879929752677515209426063203567875789146713536461149505117853266675184852654953505092816675869997168148918159748037704
[-0.1489346082883015079136055839 + 0.3179371220481208732749204911*I, 0.2931765922761944593114467559 + 1.571269814644664040809678934*I, 0.07703412358662050742282693939 + 1.112182269496514925503303048*I]~
0.000378654130951399651235683671374985164470074018664519824476873505026662742290601024519983681553182779435358582654382114263447259447772150003606304095858405815694129293420528275254538477828779298055404928169652792
[-0.2543837329368241620910035421 + 0.2590657386368605370114289282*I, 0.3944140979179514807492343232 + 1.524733778904936394271958999*I, 0.2962038967935022648246191918 + 1.070170384332949444119111565*I]~
0.000454599995502968267319612409893152475213520575161538294722792614956925961589953511972486052364199071229355982260425871536064474657819004040044021978739443965227019028770521512484106589551857982405177533983032111
[-0.4278225295503707803426615105 + 0.2510571438146706719514303241*I, 0.4097562760220129872453082302 + 1.381709443071350613337131046*I, 0.4339594483926821271971539339 + 0.8681757664181793560497584690*I]~
0.00109546017439248392678219907188886852140067070608337016908598594177057565023466180093845628319346620486575463385096718539284768045841376354464233062406776368085440701914707743565562055122080835847896162809044457
[-1.060269889734748316486436073 + 1.719967749026784537769587170*I, -0.6029510668224941097173386485 + 1.505045593666109827830773081*I, 0.1821267778168311803438472621 + 0.04772677075385562106167565631*I]~
0.0000920842115138131500538538233467446586218059985373887616512364754569939340901437580301249888951727416883443226454044846398178183764035425557331509969593938663830067397296802185464790265019819227959006844759790776
[-0.6391033597064864214602640771 + 0.4064252063678929584621512300*I, 0.2868172763796514752893078599 + 1.288800222091313572514623542*I, 0.4064252063678929584621512300 + 0.6391033597064864214602640771*I]~
0.00316715959365316035342250656861114837592839996712080262330849128685793624254060345067793974846857425181581953583907218124669514553755962073254993244962036780955194605628088923304808945608259955662022244651368345
[-0.6088057392849347113253942387 + 0.6832214474693428786087804152*I, 0.1775801204146023100466098407 + 1.349612604327714033333335281*I, 0.2650856872295682095837191425 + 0.5267903781642721895167375021*I]~
0.000643188414411906660753959393971504046835492881993156567272282417847483136571840134528854429218741862713011818644556419148961845083621620820893210690646962972170808030773438022629828751213914761308301122937688187
[-0.1861685188504928077872663685 + 1.515821291079476570453527491*I, 0.4058614384196678040549915601 + 0.3275152587224720862029270970*I, 0.9016864464380299132440235733 + 0.8736704254197982687907958078*I]~
0.000190665536373861950938502815365422091087191426344461973068776385955897483431006201158285937619526369772358053712105381714984575192111065088513658551805000125538521439720593589336393736732219288144015677787141554
[-0.2779295020620083095752377449 + 1.793540176721690399286061800*I, 0.4050901308905176550989582499 + 0.3050414931998642780354313860*I, 0.7788053668771270166528756111 + 0.7576434757037252053444366023*I]~
0.000307399587777785474476703961364127760425982614934006655198669650151520502193640503265382050697142801833792142483586843138502893400162632549005105501594062489472273351603265939696925147343956578653742231571277197
[-0.1527659439170495663662243511 + 2.185546553060916929156212442*I, 0.3842472232473410138181910689 + 0.2895852636651700340025590681*I, 0.6223833779750866541232109125 + 0.7159291190028798413992258806*I]~
0.000558525729372002614427072243700171786570746202092263882056277872491748406068105154623592399795064511440731726378216998560766472102639409152475560780669287703272460950576122362198876353832212600868927480779639957
[0.2898486753023840751702386452 + 2.432434776211889022421999434*I, 0.3593292703510966612786459440 + 0.2951069267815457464881224581*I, 0.4730068289284552308836017195 + 0.7396209443867426900961337327*I]~
0.00105395159703986074618482663592366577205584390877143038753820757310527586631794514579954438173625305289603866057079524486288343436009837167212263149587229203202392104443736065133090811302121863357435542277969274
[0.7456198367671306090346634600 + 2.260567514629924976872053473*I, 0.3493813101046820973502348177 + 0.3143574158993879508467704532*I, 0.3596429747276660181210047727 + 0.8183211722233096999068114299*I]~
0.000464907155244397891828763082702190917512241131092066073090557727332248760059816767266243012927830563311726706757947407261396361510296781568920852734554840686526222888690368237839539228684026585985925870923119493
[0.2898486753023840751702386452 + 2.432434776211889022421999434*I, 0.3593292703510966612786459440 + 0.2951069267815457464881224581*I, 0.4730068289284552308836017195 + 0.7396209443867426900961337327*I]~
0.000249235051701183611305338896034531604801155747213909466990254855839886989242386616411365572099134167368558682650482003101014577811853583371654074546441165819798829278986034511691281039180170016165398037630306121
[1.925204754090530408570831701 + 3.196001135748750167574532906*I, 0.2853752818613204416951688472 + 0.3131612573507276628620679684*I, 0.1806615031678732645667336524 + 0.6062466234472917832957311589*I]~
0.000478075674651812807529516734830158277359871316229120665724517821590590577235261981839056334785293927356006200400444084124681676337598535277628461305438784352899394082237037994177162443923165350612343058115715596
[1.842771966335396470849355541 + 1.135665185148848946448511178*I, 0.3535533905932737622004221811 + 0.4097477502237839933826071799*I, -0.1356651851488489464485111785 + 0.8427719663353964708493555406*I]~
0.00113653930210160597796619536642041284749468899956132460114750814655343906211892344193516090530899981075782997608372330561445889185798274811942501121320696015983892561331379764334328819258749959104482413912789553
[0.7798167029180073980546576845 + 0.3832084501819151920316425806*I, 0.4589939797703298878135479681 + 0.2236389499547826586251180489*I, -1.383208450181915192031642581 + 1.779816702918007398054657684*I]~
0.000135933813609809558752814535129901637264775594696982871993993813593063132835730622861412067834419438250733627902230136488228253561414175384154745696442942978264913173509013544518356606263883973477057528458031079
[1.212009399676451841440166166 + 0.9634918264130369956832920612*I, 0.4037073801201379219223197749 + 0.3638398582953392048496485835*I, -0.1959445879975598689113237028 + 1.172141877851653124367494974*I]~
0.000244444279049628236899654720821731777393652299404702969382331152880546944716907831813300027655002207605020455168345489833113786466775053000803938631798802422680666591097587257179494004241016392787067674768303950


==> anc/fourteen-torsion/README.txt <==
This directory contains the files necessary to create the list of orbifolds used in the proof of Theorem 4.3.  It also contains Peter Milley's code to verify their volumes (in 'rigorous_volume').

To verify these computations, you need to have working installations of:
C/C++
Perl
Python 2.7
snap
SnapPy
Pari/GP


1:  Run generate_snap_files (in smallcalculator.py) to generate the files
containing list of surgeries to be checked in snap.  Run this from inside
SnapPy.  Note that in the 12-torsion case, we don't need to use the full list
of mom manifolds from the theorem of Gabai-Meyerhoff-Milley.  The following
command generates the files m0*.snap.  Each one of these '.snap' files
contains filling information that will be processed with Snap.

generate_snap_files(1.87, [‘m003’,’m004’],14)

2: Run create_snap_files. This runs each surgery in each m0*.snap file through
Snap to check for a geometric structure.  The results are written as the
m0*.out files.

3: Run extract_geometric.py, extract_nonhyperbolic.py and
extract_nongeometric.py to create geometric.snap, nongeometric.txt, and
nonhyperbolic.txt.  These sort the fillings into geometric, non-geometric, and
non-hyperbolic.  

./extract_geometric.py m003 m004
./extract_nongeometric.py m003 m004 
./extract_nonhyperbolic.py m003 m004

4: geometric.snap reads each of the files in geometric.snap and prints out
tetrahedra shapes and filling equations to the file snap.results. Run:

snap -b <geometric.snap >snap.results

5: Run ./stripper to clean up snap.results for further steps.  Creates a file called snapoutfile

6: Run Moser's algorithm on snapoutfile.  This implementation of Moser's algorithm is hardcoded for the number of fillings we are checking and for input file called 'snapoutfile'.  There are 12 for the 14-torsion case.  See lines 165-6 of moser-algorithm.pari. Run:

gp -s 900M -q <moser-algorithm.pari >moseralg.output

7: Copy snap.results and moseralg.output into volumecomp. Go into volumecomp and do the following to prepare the files needed for rigorous volume computation:

grep "~" snap.results > shapes 
perl -nle 'if( /delta=(.*)/ ){ print $1 }' moseralg.output > deltas
./interleave.pl shapes deltas > volumes.input
perl -pi -e 's/\+/ \+ /g' volumes.input
perl -pi -e 's/,/, /g' volumes.input

8: Copy volumes.input into ../rigorous_volume.  Run rigorous_volume with the volume bound of 1.87.  Check the output by inspecting the file volumes.output.  This is the step where we rigorously verify that the volumes reported by Snap are at least 1.87.

rigorous_volume 1.87 volumes.input > volumes.output



==> anc/fourteen-torsion/README.txt_ <==
This directory contains the files necessary to create the list of orbifolds used in the proof of Theorem 1.8.  It also contains Peter Milley's code to verify their volumes (in 'rigorous_volume').

To verify these computations, you need to have working installations of:
C/C++
Perl
Python 2.7
snap
SnapPy
Pari/GP


1:  Run generate_snap_files (in smallcalculator.py) to generate the files
containing list of surgeries to be checked in snap.  Run this from inside
SnapPy.  Note that in the 4-torsion case, we don't need to use the full list
of mom manifolds from the theorem of Gabai-Meyerhoff-Milley.  The following
command generates the files m0*.snap.  Each one of these '.snap' files
contains filling information that will be processed with Snap.

generate_snap_files(1.23, fewer_moms, 6)

2: Run create_snap_files. This runs each surgery in each m0*.snap file through
Snap to check for a geometric structure.  The results are written as the
m0*.out files.

3: Run extract_geometric.py, extract_nonhyperbolic.py and
extract_nongeometric.py to create geometric.snap, nongeometric.txt, and
nonhyperbolic.txt.  These sort the fillings into geometric, non-geometric, and
non-hyperbolic.  

./extract_geometric.py m003 m004 m006 m007 m009 m010
./extract_nongeometric.py m003 m004 m006 m007 m009 m010
./extract_nonhyperbolic.py m003 m004 m006 m007 m009 m010

4: geometric.snap reads each of the files in geometric.snap and prints out
tetrahedra shapes and filling equations to the file snap.results. Run:

snap -b <geometric.snap >snap.results

5: Run ./stripper to clean up snap.results for further steps.  Creates a file called snapoutfile

6: Run Moser's algorithm on snapoutfile.  This implementation of Moser's algorithm is hardcoded for the number of fillings we are checking and for input file called 'snapoutfile'.  Run:

gp -s 900M -q <moser-algorithm.pari >moseralg.output

7: Copy snap.results and moseralg.output into volumecomp. Go into volumecomp and do the following to prepare the files needed for rigorous volume computation:

grep "~" snap.results > shapes 
perl -nle 'if( /delta=(.*)/ ){ print $1 }' moseralg.output > deltas
./interleave.pl shapes deltas > volumes.input
perl -pi -e 's/\+/ \+ /g' volumes.input

8: Copy volumes.input into ../rigorous_volume.  Run rigorous_volume with the volume bound of 0.51.  Check the output by inspecting the file volumes.output.  This is the step where we rigorously verify that the volumes reported by Snap are at least 0.51.

rigorous_volume 0.51 volumes.input > volumes.output



==> anc/fourteen-torsion/cleanup.sh <==
#!/bin/bash

rm geometric.snap m0* moseralg.output non* snap.results snapoutfile
cd volumecomp
rm deltas moseralg.output shapes snap.results volumes.input
cd ../rigorous_volume
rm volumes.input volumes.output


==> anc/fourteen-torsion/create_snap_files <==
#!/bin/bash

/usr/local/bin/snap -b <m003.snap >m003.out
/usr/local/bin/snap -b <m004.snap >m004.out


==> anc/fourteen-torsion/extract_geometric.py <==
#!/usr/bin/python

#This thing should generate a snap file from all geometric guys in m**.out
# give the m**.out's as arguments without the '.out'


import sys

args = sys.argv[1:]
geomfile = open('geometric.snap', "a")

for mout in args:
	snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}
	outfile = open(mout+'.out',"r")
	lines = outfile.readlines()
	for i in range(len(lines)-1):
		if ' geometric' in lines[i+1]:
			param = lines[i][4:-11]
			geomfile.write('r c '+snapnot[mout]+'\n'+'sur '+param+' pr ac sh pr -pa fi clear sur\n')
	outfile.close()
geomfile.close()


==> anc/fourteen-torsion/extract_nongeometric.py <==
#!/usr/bin/python

#This thing should generate a snap file from all nongeometric guys in m**.out
# give the m**.out's as arguments without the '.out'


import sys

args = sys.argv[1:]
geomfile = open('nongeometric.txt', "a")

for mout in args:
	snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}
	outfile = open(mout+'.out',"r")
	lines = outfile.readlines()
	for i in range(len(lines)-1):
		if 'nongeometric' in lines[i+1]:
			param = lines[i][4:-11]
			geomfile.write('r c '+snapnot[mout]+'\n')
			geomfile.write(param+'\n')
	outfile.close()
geomfile.close()


==> anc/fourteen-torsion/extract_nonhyperbolic.py <==
#!/usr/bin/python

#This thing should generate a snap file from all nongeometric guys in m**.out
# give the m**.out's as arguments without the '.out'


import sys

args = sys.argv[1:]
geomfile = open('nonhyperbolic.txt', "a")

for mout in args:
	snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}
	outfile = open(mout+'.out',"r")
	lines = outfile.readlines()
	for i in range(len(lines)-1):
		if 'solution' in lines[i+1] and not 'geometric' in lines[i+1]:
			param = lines[i][4:-11]
			geomfile.write('r c '+snapnot[mout]+'\n')
			geomfile.write(param+'\n')
	outfile.close()
geomfile.close()


==> anc/fourteen-torsion/extractor <==
#!/bin/bash

./extract_geometric.py m003 m004 
./extract_nongeometric.py m003 m004
./extract_nonhyperbolic.py m003 m004


==> anc/fourteen-torsion/generate_snap_files.py <==

#run in snappy
#import math
#import snappy

def gcd(a,b):
        while b != 0:
            rem = a % b
            a = b
            b = rem
        return a

moms = ['m003','m004','m006','m007','m009','m010','m011','m015','m016','m017']
fewer_moms = ['m003','m004','m006','m007','m009','m010']

#here's a dictionary that converts snappea notation into snap notation
snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}

#length_bound Calculates upper bound for the length of a slope s such that
#filling cusped manifold 'manifold' along s results in volume less than 'bound' using
#Futer-Kalfagianni-Purcell
def length_bound(manifold, bound): 
    return 2*math.pi / math.sqrt(1 - (bound/manifold.volume())**(2.0/3.0))

#length of p,q curve in manifold
def length( p, q , manifold):
    C = manifold.cusp_neighborhood()
    r = C.translations()[0]
    s = C.translations()[1]
    x = r.real
    y = r.imag
    u = s.real
    v = s.imag
    return math.sqrt((p*x+q*u)**2 + (p*y+q*v)**2)
	 
#small_filling_params Finds filling parameters (p,q) such that filling cusped manifold 'manifold' along
#(p,q) curve gives orbifold of volume less than 'bound' with singular locus a
#knot labeled 'order'
def small_filling_params_of_order(manifold, bound, order):
    params = []
    C = manifold.cusp_neighborhood()
    r = C.translations()[0]
    s = C.translations()[1]
    t = length_bound(manifold, bound)
    a = t/math.sqrt((r.real)**2 + (r.imag)**2)
    b = t/math.sqrt((s.real)**2 + (s.imag)**2)
    for p in range(int(math.ceil(a))):
        for q in range(int(math.ceil(b))):
            if length( p, q, manifold) < t and gcd(p,q)==order:
                params.append((p,q))
    return params

def generate_snap_files(bound, listofmanifolds, order):
	snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}
	for m in listofmanifolds:
		mfile = open(m+'.snap',"w")
		mfile.write('r c ' + snapnot[m]+'\n')
		mfile.close()
		manif = Manifold(m)
		params = small_filling_params_of_order(manif, bound, order)
		mfile = open(m+'.snap', "a")
		for p in params:
			mfile.write('sur '+str(p[0])+' '+str(p[1])+' clear sur\n')
		mfile.close()













==> anc/fourteen-torsion/geometric.snap <==
r c 5 3
sur -28 14 pr ac sh pr -pa fi clear sur
r c 5 3
sur -14 14 pr ac sh pr -pa fi clear sur
r c 5 3
sur -14 28 pr ac sh pr -pa fi clear sur
r c 5 3
sur 0 14 pr ac sh pr -pa fi clear sur
r c 5 3
sur 14 0 pr ac sh pr -pa fi clear sur
r c 5 3
sur 14 14 pr ac sh pr -pa fi clear sur
r c 5 4
sur -28 14 pr ac sh pr -pa fi clear sur
r c 5 4
sur -14 14 pr ac sh pr -pa fi clear sur
r c 5 4
sur 0 14 pr ac sh pr -pa fi clear sur
r c 5 4
sur 14 0 pr ac sh pr -pa fi clear sur
r c 5 4
sur 14 14 pr ac sh pr -pa fi clear sur
r c 5 4
sur 28 14 pr ac sh pr -pa fi clear sur


==> anc/fourteen-torsion/m003.out <==
pari initialized
r c 5 3
sur -28 14 clear sur
solution type: geometric
sur -14 14 clear sur
solution type: geometric
sur -14 28 clear sur
solution type: geometric
sur 0 14 clear sur
solution type: geometric
sur 14 0 clear sur
solution type: geometric
sur 14 14 clear sur
solution type: geometric


==> anc/fourteen-torsion/m003.snap <==
r c 5 3
sur -28 14 clear sur
sur -14 14 clear sur
sur -14 28 clear sur
sur 0 14 clear sur
sur 14 0 clear sur
sur 14 14 clear sur


==> anc/fourteen-torsion/m004.out <==
pari initialized
r c 5 4
sur -28 14 clear sur
solution type: geometric
sur -14 14 clear sur
solution type: geometric
sur 0 14 clear sur
solution type: geometric
sur 14 0 clear sur
solution type: geometric
sur 14 14 clear sur
solution type: geometric
sur 28 14 clear sur
solution type: geometric


==> anc/fourteen-torsion/m004.snap <==
r c 5 4
sur -28 14 clear sur
sur -14 14 clear sur
sur 0 14 clear sur
sur 14 0 clear sur
sur 14 14 clear sur
sur 28 14 clear sur


==> anc/fourteen-torsion/moser-algorithm.pari <==
/* moser-algorithm.pari */
/* Modified from Harriet Moser.  Run with gp */
/* Verifies hyperbolicity and finds value of DELTA for a hard-coded number \
of manifolds in a hard-coded file, with particular format.  Hard-coding flagged below. */

/* If the following is uncommented, append to logfile. */
/* \l logfile-testme */

/* set precision to 60 (or higher for very large manifolds) from the default of 28 */
\p 210

/* First we define a few functions which are called below. */
v(rr) = vector( (2*n)+1,l,G[rr,l] )
t(ss) = vector( 2*n,l,K[ss,l] )
f(ii) = sum( j = 1, n, F[ii,j]*log(a[j]) ) + sum( j = 1, n, F[ii,n+j]*log(1-a[j]) ) + F[ii,(2*n)+1]*Pi*I
g(ii,jj) = ( F[ii,jj]/a[jj] ) - ( F[ii,n+jj]/(1-a[jj]) )
delta(ii,jj) = if( abs(F[ii,jj])+abs(F[ii,jj+n]), ( Eps/(2*n) )*( 1/( (abs(F[ii,jj])/(abs(a[jj]))^2) + \
                  (abs(F[ii,n+jj])/(abs(1-a[jj]))^2) ) ),((4*normb)/Eta)+1 )
vecdelta(jj) = vector( n, i, delta(i,jj) )
mindelta(jj) = vecmin( vecdelta(jj) )
vecmindelta(jj) = [mindelta(jj),imag(a[jj]),(norml2(a[jj]))/2,(norml2(1-a[jj]))/2]
mmindelta(jj) = vecmin( vecmindelta(jj) )
c(i,j) = (abs(F[i,j])/(abs(a[j]) - 2*normhh)^2) + (abs(F[i,j+n])/(abs(1-a[j]) - 2*normhh)^2) 

/* template */
/* Follow Moser's template, given as additional material in AGT paper. */
/* n is number of tetrahedra. \
 k is number of cusps, total \
 a is a vector containing gluing equations, obtained from SNAP by 'print shapes' \
 FF is the cusp equations matrix \
 GG is the consistency equation matrix \
 ccounter is the number of the manifold
 */
template(n,k,a,FF,GG,ccounter,compare=5) = 
{local(F,G,H,K,r);
F=FF;
G=GG;

/* define matrix H, by eliminating the last column of F representing the Pi*I coefficient */
H = matrix (k,2*n,i,j,F[i,j]);

/*   define matrix K, by eliminating the last column of G representing the Pi*I coefficient */
K = matrix (n,2*n,i,j,G[i,j]);
/* redefine F and H by adding rows to them from G  and K respectively\
   until the rank of F and H are both n */
r=1;
/* v(r)= vector( (2*n)+1,l,G[r,l] );*/
/* t(r)=vector( 2*n,l,K[r,l] );*/
while( n - matrank(H) && (n+1-r), 
      if( (matrank(concat(F,v(r))) - matrank(F)) && (matrank(concat(H,t(r))) - matrank(H)),
            F = concat(F,v(r));
            H = concat(H,t(r)),
            r=r++
         )
      );

eval(F);
eval(H);
/* set up the filling equations as log functions evaluated at a*/
/* f(i) = sum( j = 1, n, F[i,j]*log(a[j]) ) + sum( j = 1, n, F[i,n+j]*log(1-a[j]) ) + F[i,(2*n)+1]*Pi*I; */

/* define the vector b in C^n */
b = vector( n, i, f(i) );

/* identify the norm of b */
normb = sqrt( norml2(b) );

/* identify A, the derivative matrix for f at a */
/* g(i,j) = ( F[i,j]/a[j] ) - ( F[i,n+j]/(1-a[j]) ); */
A = matrix( n, n, i, j, g(i,j) );

/* check that determinant of A is not zero */
matdet(A);

/* find eigen values for M=(conjugate of A) * (transpose of A) */
M = conj(A)*mattranspose(A);
wapprox = polroots( charpoly(M,x) );
w = real( wapprox );

/* define Eta = (square root of smallest eigen value of M)/2 */
Eta = sqrt ( vecmin( w ) )/2;

/* define  Eps = ((square root of smallest eigen value of M) - Eta)/n */
Eps = ( sqrt( vecmin( w ) ) - Eta )/n;

/* Identify DELTA */
/* If not both F[i,j ] and F[i,j+n] are equal to zero, \
select delta(i,j) according to instructions.\
   If both equal zero, then we get zero as the denominator;\
	 however any arbitrarily large delta will \
   work for this i and j, so select  delta(i,j)=(4*normb)/Eta + 1 */
/* delta(i,j) = if( abs(F[i,j])+abs(F[i,j+n]), ( Eps/(2*n) )*( 1/( (abs(F[i,j])/(abs(a[j]))^2) + \
                  (abs(F[i,n+j])/(abs(1-a[j]))^2) ) ),((4*normb)/Eta)+1 ); */
/* vecdelta(j) = vector( n, i, delta(i,j) ); */
/* mindelta(j) = vecmin( vecdelta(j) ); */
/* vecmindelta(j) = [mindelta(j),imag(a[j]),(norml2(a[j]))/2,(norml2(1-a[j]))/2]; */
/* mmindelta(j) = vecmin( vecmindelta(j) ); */
VECDELTA = vector( n, j, mmindelta(j) );
DELTA  = vecmin( VECDELTA );

/* find the value that the norm of b must be less than */
(Eta*DELTA)/4;

/* compare norm of b to above */
if(normb < ( (Eta*DELTA)/4 ),compare=2);

/* change b into a matrix to do matrix multiplication */
B = matrix(n,1,j,i,b[j]);

/* define the vector hh */
hhh = -(A)^(-1)*(B);
hh = vector(n, j, hhh[j,1]);

/* compare length of hh to DELTA to see if Kantorovich region is included in the Whitney region */
normhh =sqrt(norml2(hh));
2*(normhh) < DELTA;

/* perform the first three tests to see if this method is applicable */
atilde = a + hh;
/* test 1 to see if fat solution; if j > n */
for(j = 1, n, if(normhh < imag(atilde[j]), ,error("failure at atilde[", j, "]")));

/* test 2 to see if cijj can be defined */
for(j = 1, n, if(normhh < (1/2)*abs(a[j]), ,error("failure at atilde[", j, "]")));

/* test 3; other test to see if cijj can be defined */
for(j = 1, n, if(normhh < (1/2)*abs(1 - a[j]), ,error("failure at atilde[", j, "]")));

/* identify the Lipschitz ratio, Mlips */
/* c(i,j) = (abs(F[i,j])/(abs(a[j]) - 2*normhh)^2) + (abs(F[i,j+n])/(abs(1-a[j]) - 2*normhh)^2); */
Mlips = sqrt( sum( j = 1, n, sum(i = 1, n, c(i,j)^2) ) );

/* identify normAinv, the norm of A^(-1), using the definition of matrix \
  norm as the supremum of A^(-1)v for v on the n-sphere */
/* find the eigen values for MM = (transpose of A) * (conjugate of A) */
/* MM = mattranspose(A) * conj(A); */
/* wwapprox = polroots( charpoly(MM,y) ); */
/* ww = real( wwapprox ); */
normAinv = 1/(2 * Eta);

/* do the Kantorovich tests */
/* find the value that the norm of b must be less than or equal to wrt supremum norm */
1/(2*(normAinv)^2 * Mlips );
if( normb  <= 1/(2*(normAinv)^2 * Mlips ),compare=2);

/* find the length norm and the value that the norm of b must be less than or equal \
    to wrt length norm */
sqrt(norml2(A^(-1)));
1/(2 * norml2(A^(-1)) * Mlips );
if( normb <= 1/(2* norml2(A^(-1)) * Mlips ),compare=3);

if(compare<4,
  print("manifold ",ccounter+10," is complete hyperbolic, delta=", DELTA),
	print("manifold ",ccounter+10," cannot be proven to be complete hyperbolic"))
}


/*  This is where the program starts running. */
trap()
counter = 1;
cancel = 0;

/* Here counter steps through all manifolds in the file snapoutfile. \
  Must ensure that last value of counter matches file number of manifold data in file. \
	In case of 8-torsion, we need to check 42 fillings */
{ for(counter=1,12,
	ID = counter;

/* va is a vector containing all tetrahedra shapes, from SNAP. \
SNAP commands to obtain this data:  read file <filename>, pr sol  \
(Note if sol is not geometric, then Moser's test will not work) \
pr ac sh (=print accurate shapes) */
	va = Vec(extern("sed -n " (4*counter)"p snapoutfile"));
/* once get shape vector, find vn=length of vector */
	vn = matsize(va)[2];
/* soltype determines whether solution is geometric or not. \
 If tetrahedra are negatively oriented or flat, soltype is >2 */
	soltype=2;
  for(imm=1,vn,if(imag(va[imm])<0,soltype=3));
  for(imm=1,vn,if(imag(va[imm])<10^(-28),soltype=4));

/* Now get the filling equations, found in snapoutfile */
	FG = extern("sed -n "(4*counter+1)"p snapoutfile");
/* find total number of equations: n+k */
	numalleq = matsize(FG)[1];
/* find number of cusps */
	vk = numalleq - vn;
/* initialize the cusp equations matrix */
	vF = matrix(vk,2*(vn) +1,ii,jj,FG[ii,jj]);
/* initialize the consistency equation matrix */ 
	vG = matrix(vn,2*(vn) +1,ii,jj,FG[vk+ii,jj]);	
/* if manifold not geometric solution, do not call function, otherwise call funtion */
/*	if(cancel,cancel=0,template(vn,vk,vF,vG));*/
/* JSP:  What does the following do?  seems specific to Moser's data.  Comment out */
/*	if( (counter/2)<= 415, */
/*		tet="5 "; */
/*		mfld=(counter/2)-1, */
/*		newcounter=counter - 830; */
/*		if( (newcounter/2)<=962, */
/*			tet="6 "; */
/*			mfld=(newcounter/2)-1, */
/*			tet="7 "; */
/*			mfld=(newcounter/2) - 963 */
/*		) 	); */
	if(soltype<3,template(vn,vk,va,vF,vG,counter),
		print("manifold ",counter," has param with neg or <10^(-28) imag component as approx sol")
	);
    )
}
	


==> anc/fourteen-torsion/moseralg.output <==
   realprecision = 211 significant digits (210 digits displayed)
manifold 11 is complete hyperbolic, delta=0.00202891317133487697954440832981361452581889051074152113388695594474753451368823855072515995405610471599011914295009272011607670659704858330950072441098433808391637365999240692561898682223694244051826525117833927
manifold 12 is complete hyperbolic, delta=0.0112686537426503389386586067292523556681410876095537096794194636822361662226593837493558771265794701013361222695788130754425803199850877317437248411349262473378258004862960661925975058216359438412663656671863184
manifold 13 is complete hyperbolic, delta=0.00192652196152944741772956782169708866931096346344236053250330126041119299489994677148968335658472730760816680580577781345851294572879605823415050898604725148055802126702124561249563716727500897557864675674045403
manifold 14 is complete hyperbolic, delta=0.00203783281168925970058891530046884894046176885775096976118713381545413602513674895054416855116720960595904760775912571808336806197332684584184990001307213509263013603288364940726014713420320173829850085966338715
manifold 15 is complete hyperbolic, delta=0.00182656813238324015111303939899737899368946285677306504573883094921293782685026266034139988100235089303719549306948220960581706735915530418235878607897774222559912630890732977000699015624059114945481746369736174
manifold 16 is complete hyperbolic, delta=0.00113400021269418507539584897481357496182559190152170801661401479192162234936412077251259867019932364005118292733694579180362061744236760489501137541189862258875842879760871198938259427777437559025151745528366776
manifold 17 is complete hyperbolic, delta=0.00248571179200632084199422184881337540339092709987105266376902564279471390009264554626859191000110187394177055642387494536145912140265549763287963517067673246195766835361486586765202242718745314293871634881948465
manifold 18 is complete hyperbolic, delta=0.00175401015872017949685992623600871586761115824545565819694250121340017304566167341347742597240139489843579990920828328912528482789732390077704343755403414426506769811004718274483507576840807747858265308971572996
manifold 19 is complete hyperbolic, delta=0.00123826558429652053450682443863294766615152017353369273263428345868728463796592930812402516618789817314030968978388665015908077457589609195809589854209180401370177988817548593916542893408572303944835418098140267
manifold 20 is complete hyperbolic, delta=0.00245226043171296055760516984012648460639983027574462808739126653726719136128122285074182360413020723910644342052503593066712351261881340182080780830347193362819662393116008080829896122828182417201296453637880882
manifold 21 is complete hyperbolic, delta=0.000936044169955668134547175700713192636987308784634280758162437913772817296540434888080690866220838798384154732251009886415763536458511033638689347846429005901600908603821387801743679914360432249782712795071136051
manifold 22 is complete hyperbolic, delta=0.000756540879615950056816582876076093844180229263007862789696657518818599289345351677144813282563517920771340051258266281152738567904412680879198122321526761245737266519792297587740562252217233274784373660014300968
[0m

==> anc/fourteen-torsion/rigorous_volume/AJet.C <==
/* AJet.C
 *
 * Written by: Peter Milley
 * Inspired heavily by existing code from Nathaniel Thurston
 */

#include "AJet.H"
#include <iostream>

// EPS refers to the smallest positive real number such that 1+EPS has
// a floating-point representation distinct from 1.
#include <float.h>
const double Affine1Jet::EPS = DBL_EPSILON;
const double Affine1Jet::EPS_by_2 = EPS / 2;

Affine1Jet::Affine1Jet( double f0, double df1, double df2,
			double df3, double e )
{
  _f0 = f0;
  _df1 = df1;
  _df2 = df2;
  _df3 = df3;
  _error = e;
}

Affine1Jet::Affine1Jet( )
{
  _f0 = 0.0;
  _df1 = 0.0;
  _df2 = 0.0;
  _df3 = 0.0;
  _error = 0.0;
}

Affine1Jet::Affine1Jet( const Affine1Jet & j )
{
  _f0 = j._f0;
  _df1 = j._df1;
  _df2 = j._df2;
  _df3 = j._df3;
  _error = j._error;
}

Affine1Jet & Affine1Jet::operator=( const Affine1Jet & j )
{
  _f0 = j._f0;
  _df1 = j._df1;
  _df2 = j._df2;
  _df3 = j._df3;
  _error = j._error;

  return (*this);
}

// Arithmetic assignment operators are all defined in terms of the
// corresponding arithmetic operator.

Affine1Jet & Affine1Jet::operator+= ( const Affine1Jet & w )
{
  Affine1Jet result = (*this) + w;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator+= ( double d )
{
  Affine1Jet result = (*this) + d;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator-= ( const Affine1Jet & w )
{
  Affine1Jet result = (*this) - w;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator-= ( double d )
{
  Affine1Jet result = (*this) - d;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator*= ( const Affine1Jet & w )
{
  Affine1Jet result = (*this) * w;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator*= ( double d )
{
  Affine1Jet result = (*this) * d;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator/= ( const Affine1Jet & w )
{
  Affine1Jet result = (*this) / w;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator/= ( double d )
{
  Affine1Jet result = (*this) / d;
  (*this) = result;
  return (*this);
}

/* trulyGreaterThan returns "true" only if the range of the 1-jet
 * definitely lies strictly above the given argument, even given the
 * floating-point error which occurs during the computation of that
 * range. It assumes the argument (if a double) is given exactly.
 */
bool Affine1Jet::trulyGreaterThan( double d ) const
{
  double boundary_est = d + ((fabs(_df1) + fabs(_df2)) +
			     (fabs(_df3) + _error));
  // Account for the floating point error in the above calculation.
  if( boundary_est >= 0 ){
    boundary_est *= 1.0 + 3 * EPS;
  } else {
    boundary_est *= 1.0 - 3 * EPS;
  }

  return boundary_est < _f0;
}

bool Affine1Jet::trulyGreaterThan( const Affine1Jet & w ) const
{
  double boundary_est = w._f0 + (((fabs(w._df1) + fabs(w._df2)) +
				  (fabs(w._df3) + w._error)) +
				 ((fabs(_df1) + fabs(_df2)) +
				  (fabs(_df3) + _error)));
  // Account for the floating point error in the above calculation.
  if( boundary_est >= 0 ){
    boundary_est *= 1.0 + 3 * EPS;
  } else {
    boundary_est *= 1.0 - 3 * EPS;
  }

  return boundary_est < _f0;
}
    

/* mayContainZero returns "false" only if the range of the 1-jet
 * definitely does NOT contain zero, even given the floating-point
 * error which occurs during the computation of that range.
 */
bool Affine1Jet::mayContainZero() const
{
  // Compute the 'diameter' of the 1-jet.
  double diameter_est = (fabs(_df1) + fabs(_df2)) + (fabs(_df3) + _error);
  // Account for the floating-point error in the above calculation.
  diameter_est *= 1.0 + 2 * EPS;

  if( fabs(_f0) <= diameter_est ){
    return true;
  }
  return false;
}

// squeezeLeft() and squeezeRight() return the "left" or "right" half
// of the Affine1Jet, with respect to the dimension given by "index".

Affine1Jet & Affine1Jet::squeezeLeft( int index )
{
  if( index < 0 || index >= 3 ){
    return (*this);
  }

  // The "Taylor" error remains unchanged.
  double error = _error;

  // Add the floating-point error.
  switch( index ){
  case 0:
    error += EPS_by_2 * fabs(_f0 - 0.5 * _df1);
    break;
  case 1:
    error += EPS_by_2 * fabs(_f0 - 0.5 * _df2);
    break;
  case 2:
    error += EPS_by_2 * fabs(_f0 - 0.5 * _df3);
    break;
  }

  // Account for error while calculating the error
  error *= 1.0 + EPS;

  // Now update the jet. The linear term corresponding to index is
  // divided by two and then subtracted from the constant term.
  switch( index ){
  case 0:
    _df1 *= 0.5;
    _f0 -= _df1;
    break;
  case 1:
    _df2 *= 0.5;
    _f0 -= _df2;
    break;
  case 2:
    _df3 *= 0.5;
    _f0 -= _df3;
    break;
  }

  _error = error;
  
  return (*this);
}

Affine1Jet & Affine1Jet::squeezeRight( int index )
{
  if( index < 0 || index >= 3 ){
    return (*this);
  }

  // The "Taylor" error remains unchanged.
  double error = _error;

  // Add the floating-point error.
  switch( index ){
  case 0:
    error += EPS_by_2 * fabs(_f0 + 0.5 * _df1);
    break;
  case 1:
    error += EPS_by_2 * fabs(_f0 + 0.5 * _df2);
    break;
  case 2:
    error += EPS_by_2 * fabs(_f0 + 0.5 * _df3);
    break;
  }

  // Account for error while calculating the error
  error *= 1.0 + EPS;

  // Now update the jet. The linear term corresponding to index is
  // divided by two and then added to the constant term.
  switch( index ){
  case 0:
    _df1 *= 0.5;
    _f0 += _df1;
    break;
  case 1:
    _df2 *= 0.5;
    _f0 += _df2;
    break;
  case 2:
    _df3 *= 0.5;
    _f0 += _df3;
    break;
  }

  _error = error;

  return (*this);
}

// "flatten" turns the Affine1Jet from a small neighbourhood of a 3-D
// interval into a larger neighbourhood of the point at the centre of
// that interval. This represents an enormous loss of accuracy but is
// occasionally mathematically necessary.

Affine1Jet & Affine1Jet::flatten()
{
  double error = (fabs(_df1) + fabs(_df2)) + (fabs(_df3) + _error);

  // Account for floating-point error in this calculation
  error *= 1.0 + 2 * EPS;

  _df1 = _df2 = _df3 = 0.0;
  _error = error;

  return (*this);
}

// Arithmetic operators. In each case, the hardest part is calculating
// the new error term. For each function, the error term consists of:
//  1) The error inherited from the operands,
//  2) The error introducted by taking a Taylor approximation to the
//     result of the operation,
//  (#1 and #2 are grouped together and called the "Taylor error" in
// the calculations below)
//  3) The floating-point error, typically proportional to the sum of
//     the absolute values of all the intermediate results from step
//     1, step 2, and from computing the actual result of the
//     operation,
//  4) The floating-point error involved in calculating the
//     floating-point error. This last error is accounted for by
//     multiplying the error term to that point by (1+n*EPS) where n
//     is roughly proportional to the logarithm of the number of
//     operations used up to that point.
//
// For details of how to calculate the error term in steps 3 and 4,
// see "Homotopy hyperbolic 3-manifolds are hyperbolic" by Gabai,
// Meyerhoff, and Thurston, Annals of Mathematics 157 (2003)
// pp335--431.
//
// One consequence of the method used to calculate the error term in
// step 4 is that the precise order of operations is VERY
// IMPORTANT. What may seem like excessive use of parentheses is
// actually critical to ensuring that the error term calculated in
// step 4 is correct.

Affine1Jet operator+( const Affine1Jet & v, const Affine1Jet & w )
{
  // First, compute the "Taylor error".
  double error = (v._error + w._error);
  // Then, add the floating-point error.
  error += Affine1Jet::EPS_by_2 *
    ((fabs(v._f0 + w._f0) + fabs(v._df1 + w._df1)) +
     (fabs(v._df2 + w._df2) + fabs(v._df3 + w._df3)));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 3 * Affine1Jet::EPS;

  return Affine1Jet(v._f0 + w._f0,
		    v._df1 + w._df1,
		    v._df2 + w._df2,
		    v._df3 + w._df3,
		    error
		    );
}

Affine1Jet operator+( const Affine1Jet & v, double d )
{
  // First, compute the "Taylor error".
  double error = v._error;
  // Then, add the floating-point error.
  error += Affine1Jet::EPS_by_2 * fabs(v._f0 + d);
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + Affine1Jet::EPS;

  return Affine1Jet(v._f0 + d,
		    v._df1, v._df2, v._df3,
		    error
		    );
}

Affine1Jet operator+( double d, const Affine1Jet & v )
{
  return v+d;
}

// unary minus
Affine1Jet operator-( const Affine1Jet & v )
{
  // Since unary negation is an exact operation,
  // we don't have to worry about changes to _error.
  return Affine1Jet(-v._f0, -v._df1, -v._df2, -v._df3, v._error);
}

Affine1Jet operator-( const Affine1Jet & v, const Affine1Jet & w )
{
  return v + (-w);
}

Affine1Jet operator-( const Affine1Jet & v, double d )
{
  return v + (-d);
}

Affine1Jet operator-( double d, const Affine1Jet & v )
{
  return (-v) + d;
}

Affine1Jet operator*( const Affine1Jet & v, const Affine1Jet & w )
{
  // First, compute the "Taylor error".
  double error = (fabs(v._f0) * w._error + fabs(w._f0) * v._error) +
    ((fabs(v._df1) + fabs(v._df2)) + (fabs(v._df3) + v._error)) *
    ((fabs(w._df1) + fabs(w._df2)) + (fabs(w._df3) + w._error));
  // Then, add the floating point error.
  error += Affine1Jet::EPS_by_2 * ((fabs(v._f0 * w._f0) + fabs(v._f0 * w._df1)) +
		       (((fabs(v._df1 * w._f0) +
			  fabs(v._f0 * w._df1 + v._df1 * w._f0)) +
			 (fabs(v._f0 * w._df2) + fabs(v._df2 * w._f0))) +
			((fabs(v._f0 * w._df2 + v._df2 * w._f0) +
			  fabs(v._f0 * w._df3)) +
			 (fabs(v._df3 * w._f0) +
			  fabs(v._f0 * w._df3 + v._df3 * w._f0)))));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 4 * Affine1Jet::EPS;

  return Affine1Jet(v._f0 * w._f0,
		    v._f0 * w._df1 + v._df1 * w._f0,
		    v._f0 * w._df2 + v._df2 * w._f0,
		    v._f0 * w._df3 + v._df3 * w._f0,
		    error
		    );
}

Affine1Jet operator*( const Affine1Jet & v, double d )
{
  // First, compute the "Taylor error".
  double error = fabs(v._error * d);
  // Then, add the floating-point error.
  error += Affine1Jet::EPS_by_2 * ((fabs(v._f0 * d) + fabs(v._df1 * d)) +
		       (fabs(v._df2 * d) + fabs(v._df3 * d)));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 3 * Affine1Jet::EPS;

  return Affine1Jet(v._f0 * d,
		    v._df1 * d,
		    v._df2 * d,
		    v._df3 * d,
		    error
		    );
}

Affine1Jet operator*( double d, const Affine1Jet & v )
{
  return v*d;
}

Affine1Jet operator/( const Affine1Jet & v, const Affine1Jet & w )
{
  // Need to check for division by zero.
  if( w.mayContainZero() ){
    throw Affine1Jet::DivisionByZeroError();
  }

  // First, compute the "Taylor error".
  double error =
    (fabs(v._f0) + ((fabs(v._df1) + fabs(v._df2)) + (fabs(v._df3) + v._error))) /
    (fabs(w._f0) - ((fabs(w._df1) + fabs(w._df2)) + (fabs(w._df3) + w._error))) -
    ((((fabs(v._f0) + fabs(v._df1)) + (fabs(v._df2) + fabs(v._df3))) /
      fabs(w._f0)) +
     (fabs(w._df1) + (fabs(w._df2) + fabs(w._df3))) * (fabs(v._f0) /
     (fabs(w._f0) * fabs(w._f0))));
  // Next, add the floating-point error.
  error += Affine1Jet::EPS_by_2 * ((fabs(v._f0 / w._f0) +
		       ((fabs(v._df1 / w._f0) +
		       2.0 * (1.0 + 2 * Affine1Jet::EPS) *
		       (fabs(v._f0 * w._df1) / fabs(w._f0 * w._f0))) +
		       (fabs((v._f0 * w._df1) / (w._f0 * w._f0)) +
		       fabs(v._df1/w._f0 - (v._f0*w._df1)/(w._f0*w._f0))))) +
		       (((fabs(v._df2 / w._f0) +
		       2.0 * (1.0 + 2 * Affine1Jet::EPS) *
		       (fabs(v._f0 * w._df2) / fabs(w._f0 * w._f0))) +
		       (fabs((v._f0 * w._df2) / (w._f0 * w._f0)) +
		       fabs(v._df2/w._f0 - (v._f0*w._df2)/(w._f0*w._f0)))) +
		       ((fabs(v._df3 / w._f0) +
		       2.0 * (1.0 + 2 * Affine1Jet::EPS) *
		       (fabs(v._f0 * w._df3) / fabs(w._f0 * w._f0))) +
		       (fabs((v._f0 * w._df3) / (w._f0 * w._f0)) +
		       fabs(v._df3/w._f0 - (v._f0*w._df3)/(w._f0*w._f0))))));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 4 * Affine1Jet::EPS;

  return Affine1Jet(v._f0 / w._f0,
		    -v._f0 * w._df1 / (w._f0 * w._f0) + v._df1 / w._f0,
		    -v._f0 * w._df2 / (w._f0 * w._f0) + v._df2 / w._f0,
		    -v._f0 * w._df3 / (w._f0 * w._f0) + v._df3 / w._f0,
		    error
		    );
}

Affine1Jet operator/( const Affine1Jet & v, double d )
{
  // Check for division by zero.
  if( d == 0.0 ){
    throw Affine1Jet::DivisionByZeroError();
  }
  // Compute the "Taylor error".
  double error = v._error / fabs(d);
  // Next, add the floating-point error.
  error += Affine1Jet::EPS_by_2 * ((fabs(v._f0 / d) + fabs(v._df1 / d)) +
		       (fabs(v._df2 / d) + fabs(v._df3 / d)));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 3 * Affine1Jet::EPS;

  return Affine1Jet(v._f0 / d,
		    v._df1 / d,
		    v._df2 / d,
		    v._df3 / d,
		    error
		    );
}

Affine1Jet operator/( double d, const Affine1Jet & w )
{
  // Check for division by zero.
  if( w.mayContainZero() ){
    throw Affine1Jet::DivisionByZeroError();
  }

  // First, compute the "Taylor error".
  double error = fabs(d) / (fabs(w._f0) - ((fabs(w._df1) + fabs(w._df2)) +
			   (fabs(w._df2) + w._error))) -
    (fabs(d) / fabs(w._f0) +
    (fabs(w._df1) + (fabs(w._df2) + fabs(w._df3))) * (fabs(d) / 
    (fabs(w._f0) * fabs(w._f0))));
  // Then, add the floating point error.
  error += Affine1Jet::EPS_by_2 * ((fabs(d/ w._f0) +
		       (fabs((d * w._df1) / (w._f0 * w._f0)) +
		       2 * (1 + 2 * Affine1Jet::EPS) *
			(fabs(d * w._df1) / fabs(w._f0 * w._f0)))) +
		       ((fabs((d * w._df2) / (w._f0 * w._f0)) +
		       2 * (1 + 2 * Affine1Jet::EPS) *
			 (fabs(d * w._df2) / fabs(w._f0 * w._f0))) +
		       (fabs((d * w._df3) / (w._f0 * w._f0)) +
		       2 * (1 + 2 * Affine1Jet::EPS) *
			(fabs(d * w._df3) / fabs(w._f0 * w._f0)))));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 4 * Affine1Jet::EPS;

  return Affine1Jet(d / w._f0,
		    -d * w._df1 / (w._f0 * w._f0),
		    -d * w._df2 / (w._f0 * w._f0),
		    -d * w._df3 / (w._f0 * w._f0),
		    error
		    );
}

bool operator==( const Affine1Jet & v, const Affine1Jet & w )
{
  // Just test for strict equality of all terms.
  return (v._f0 == w._f0)
    && (v._df1 == w._df1)
    && (v._df2 == w._df2)
    && (v._df3 == w._df3)
    && (v._error == w._error);
}

// The remaining functions are not rational polynomials in their
// arguments, and hence computing them rigorously is a bit more involved.

Affine1Jet Power( const Affine1Jet & v, int p )
{
  if( p == 0 ){
    // Check that we're not computing 0^0.
    if( v.mayContainZero() ){
      throw Affine1Jet::ZeroToTheZeroError();
    }
    return Affine1Jet(1.0);
  }

  if( p < 0 ){
    return Power(1.0 / v, -p);
  }
  if( p == 1 ){
    return v;
  }

  // It would be nice to compute this in a more direct manner
  // that doesn't cause the error term to balloon, but for now we'll
  // just try to multiply the power out in an efficient way. (By
  // 'efficient' here I mean 'using the fewest multiplications'.)

  int half_p = p / 2;
  Affine1Jet temp = Power(v, half_p);

  if( p % 2 == 1 ){
    return temp * (temp * v);
  } else {
    return temp * temp;
  }
}

Affine1Jet Log( Affine1Jet v )
{
  // Logarithm is obviously not a rational polynomial. However, its
  // derivatives are all rational polynomials. So to compute a
  // "rigorous" logarithm, we use a Taylor approximation. The
  // difference between log and the approximation (which is bounded
  // above thanks to Taylor's theorem) is included in the resulting
  // error term.
  
  // Can't take the log of zero.
  if( v.mayContainZero() ){
    throw Affine1Jet::LogZeroError();
  }

  // This is tricky. First, make sure we aren't taking the log
  // of a negative number. I.e., check to see if:
  //  v._f0 - sum(|v._dfi|) - v._error <= 0

  double diameter_est = (fabs(v._df1) + fabs(v._df2)) + (fabs(v._df3) + v._error);
  if( v._f0 <= (1.0 + 2 * Affine1Jet::EPS) * diameter_est ){
    throw Affine1Jet::LogIsComplexError();
  }

  // Since we're only using a crude polynomial approximation to log,
  // it helps to perform some elaborate chicanery to try and ensure
  // that the argument is close to 1.
  // Note that RHO is chosen to be an exact floating-point value.
  static const double RHO = 9. / 8;
  static const Affine1Jet LOG_RHO(0.11778303565638345454,
				  0., 0., 0., Affine1Jet::EPS);
  double center_log = log(v._f0) / log(RHO);
  int num_factors = (int) floor(fabs(center_log));
  if( center_log > 0.0 ){
    for( int i=0; i<num_factors; i++ ){
      v /= RHO;
    }
  } else if( center_log < 0.0 ){
    for( int i=0; i<num_factors; i++ ){
      v *= RHO;
    }
  }
  
  // The computation below depends on a Taylor approximation of log
  // around the point x=1, so to compute the error term correctly we
  // need to know if 1 is less than all points in the range of v.
  // I.e. we need to know if v._f0 - sum(|v._dfi|) - v.error <= 1.
  double size = (fabs(v._df1) + fabs(v._df2)) + (fabs(v._df3) + v._error);
  bool mightnt_exceed_one =
    v._f0 <= (1.0 + 3 * Affine1Jet::EPS) * (size + 1.0);

  // We're using the equation log(x) == (x-1)-(x-1)^2/2 +
  // (x-1)^3/(3*c^3) where c is between 1 and x. We choose a
  // worst-case scenario for c. 

  // Compute the "Taylor error".
  double error;
  double cubic = fabs(v._f0 - 1.0) + size;
  if( mightnt_exceed_one ){
    double c = v._f0 - size;
    error = ((v._error + (fabs(v._f0 - 1.0) * v._error)) + 0.5*(size * size)) +
      (cubic * cubic) * (cubic / ((3.0 * c) * (c * c)));
  } else {
    error = ((v._error + (fabs(v._f0 - 1.0) * v._error)) + 0.5*(size * size)) +
      (cubic * cubic) * (cubic / 3.0);
  }

  // Next, add the floating point error.
  error += Affine1Jet::EPS_by_2 * ((((fabs(v._f0 - 1.0) +
			  0.5 * fabs((v._f0 - 1.0) * (v._f0 - 1.0))) +
			 (fabs((v._f0 - 1.0) - 0.5 * ((v._f0 - 1.0) * (v._f0 - 1.0))) +
			  fabs(v._df1 * (2.0 - v._f0)))) +
			((fabs(v._df2 * (2.0 - v._f0)) +
			  fabs(v._df3 * (2.0 - v._f0))) +
			 fabs(v._df1) * fabs(2.0 - v._f0))) +
		       ((fabs(v._df2) * fabs(2.0 - v._f0) +
			 fabs(v._df3) * fabs(2.0 - v._f0)) +
			(1.0 + 2 * Affine1Jet::EPS) *
			(fabs(v._f0 - 1.0) * fabs(v._f0 - 1.0))));

  // Finally, account for the error from computing the errors.
  if( mightnt_exceed_one ){
    error *= 1.0 + 6 * Affine1Jet::EPS;
  } else {
    error *= 1.0 + 5 * Affine1Jet::EPS;
  }

  Affine1Jet result((v._f0 - 1.0) - 0.5 * ((v._f0 - 1.0) * (v._f0 - 1.0)),
		    v._df1 * (2.0 - v._f0),
		    v._df2 * (2.0 - v._f0),
		    v._df3 * (2.0 - v._f0),
		    error);
  
  // Undo the changes we made to v to ensure that v was close to 1:
  if( center_log > 0.0 ){
    result += (LOG_RHO * num_factors);
  } else if( center_log < 0.0 ){
    result -= (LOG_RHO * num_factors);
  }

  return result;
}

Affine1Jet Max0( const Affine1Jet & v )
{
  // We wish to compute an Affine1Jet corresponding to Max(v,0). But
  // if 0 is in the range of v to begin with, then Max(v,0) is very
  // much not a linear function. The best we can do is approximate
  // Max(v,0) with a constant function and use a very large error
  // term, and hope that's good enough.
  if( v.mayContainZero() ){
    double size = v._f0 + ((fabs(v._df1)+fabs(v._df2))+(fabs(v._df3)+v._error));
    size *= 1 + 3 * Affine1Jet::EPS;
    size /= 2; // Exact operation

    return Affine1Jet(size, 0.0, 0.0, 0.0, size);
  }

  // If 0 isn't in the range of v, things are much simpler.

  if( v._f0 >= 0.0 ){
    // Note that v._f0 == 0 should actually be covered by the previous
    // case.
    return v;
  }

  // At this point, the range of v is strictly below 0.
  return Affine1Jet(0.0, 0.0, 0.0, 0.0, 0.0);
}

Affine1Jet ArcTan( Affine1Jet v )
{
  // Like the logarithm, all of the derivatives of ArcTan are rational
  // polynomials. So we will use a Taylor approximation to compute the
  // arctangent and use Taylor's theorem to bound the difference
  // between the arctangent and the approximation.

  // ArcTan is odd, might as well use the symmetry.
  bool negated = false;
  if( v._f0 < 0 ){
    negated = true;
    v = -v;
  }

  // Since we're only using a crude polynomial approximation to arctan
  // we prefer to deal with arguments as close to zero as
  // possible. We start with the formula
  //   ArcTan(a) + ArcTan(b) = ArcTan((a+b)/(1-a*b))
  // Let c = (a+b)/(1-a*b) and solve for b:
  //   ArcTan(c) = ArcTan(a) + ArcTan((c-a)/(a*c+1))
  // If c is positive and a is a positive constant less than c then
  // the second argument on the right will be smaller than c. Repeat
  // until you end up with an argument smaller than a.
  // Currently as a constant I use a number with an exact binary
  // representation which is smaller than tan(Pi/12).
  static const double RHO = 137. / 512;
  static const Affine1Jet ARCTAN_RHO(0.26145314506663815251,
				     0., 0., 0., Affine1Jet::EPS);
  int num_translations = 0;
  while( v._f0 > RHO ){
    num_translations++;
    v = (v-RHO) / (v*RHO+1);
  }

  // We use the equation arctan(x) == x-x^3/3 +
  // x^4*(c-2*c^3)/(2*(c^2+1)^4) where c is between 0 and x, and
  // choose a worst-case scenario for c.

  // To find the worst-case scenario for c, we need to know whether or
  // the range of |v| extends to the right of the global maximum of
  // the function (c-2*c^3)/(2*(c^2+1)^4). This isn't pretty, but it
  // works.
  double size = (fabs(v._df1) + fabs(v._df2)) + (fabs(v._df3) + v._error);
  bool includes_max =
    300466. / 1048576 <= (1.0 + 3 * Affine1Jet::EPS) * (fabs(v._f0) + size);

  // Now we can compute the "Taylor error".
  double error;
  error = (v._error + v._error * fabs(v._f0 * v._f0)) +
    (fabs(v._f0) * (size * size) + (size * size) * (size / 3.0));
  if( includes_max ){
    double c = 91575. / 1048576;
    double c2p1 = c * c + 1.0;
    error += ((((fabs(v._f0) + size) * (fabs(v._f0) + size)) *
	       ((fabs(v._f0) + size) * (fabs(v._f0) + size))) *
	      ((c - (2.0 * c) * (c * c)) / 2.0)) /
      ((c2p1 * c2p1) * (c2p1 * c2p1));
  } else {
    double c = fabs(v._f0) + size;
    double c2p1 = c * c + 1.0;
    error += (((c * c) * (c * c)) * ((c - (2.0 * c) * (c * c)) / 2.0)) /
      ((c2p1 * c2p1) * (c2p1 * c2p1));
  }

  // Next, add the floating point error.
  error += Affine1Jet::EPS_by_2 * (((2 * (1 + 2 * Affine1Jet::EPS) *
				     fabs(v._f0 * v._f0) * fabs(v._f0 / 3.0) +
				     fabs((v._f0 * v._f0) * (v._f0 / 3.0))) +
				    (fabs(v._f0 - (v._f0 * v._f0) * (v._f0 / 3.0)) +
				     fabs(v._df1) * fabs(v._f0 * v._f0))) +
				   (((fabs(v._df1 * (v._f0 * v._f0)) +
				      fabs(v._df1 - v._df1 * (v._f0 * v._f0))) +
				     (fabs(v._df2) * fabs(v._f0 * v._f0) +
				      fabs(v._df2 * (v._f0 * v._f0)))) +
				    ((fabs(v._df2 - v._df2 * (v._f0 * v._f0)) +
				      fabs(v._df3) * fabs(v._f0 * v._f0)) +
				     (fabs(v._df3 * (v._f0 * v._f0)) +
				      fabs(v._df3 - v._df3 * (v._f0 * v._f0))))));

  // Finally, account for the error from computing the errors.
  if( includes_max ){
    error *= 1.0 + 6 * Affine1Jet::EPS;
  } else {
    error *= 1.0 + 7 * Affine1Jet::EPS;
  }

  Affine1Jet result(v._f0 - (v._f0 * v._f0) * (v._f0 / 3.0),
		    v._df1 - v._df1 * (v._f0*v._f0),
		    v._df2 - v._df2 * (v._f0*v._f0),
		    v._df3 - v._df3 * (v._f0*v._f0),
		    error);

  // Undo the transformations that we performed to get the argument
  // close to zero.
  while( num_translations > 0 ){
    result += ARCTAN_RHO;
    num_translations--;
  }

  if( negated ){
    result = -result;
  }

  return result;
}


==> anc/fourteen-torsion/rigorous_volume/AJet.H <==
/* AJet.h
 *
 * Written by: Peter Milley
 *
 * An Affine1Jet represents a set of functions f with domain the
 * standard cube in R^3 (i.e. the cube {|x|<=1, |y|<=1, |z|<=1}), such
 * that |f(v)-f0-(df1,df2,df3).v| < error for all v and f.
 */

#ifndef _AJet_h_
#define _AJet_h_

#include <math.h> // for fabs, log

class Affine1Jet
{
public:
  // Constructors and destructors
  Affine1Jet( double f0, double df1=0, double df2=0, double df3=0,
	      double e=0 );
  Affine1Jet();
  Affine1Jet( const Affine1Jet & );
  Affine1Jet & operator= ( const Affine1Jet & );

  ~Affine1Jet() { }; // empty

  // Useful constants
  static const double EPS;
  static const double EPS_by_2;

  // Exception classes.
  class DivisionByZeroError {
  public:
    DivisionByZeroError() {} // empty;
  };
  class ZeroToTheZeroError {
  public:
    ZeroToTheZeroError() {} // empty;
  };
  class LogZeroError {
  public:
    LogZeroError() {} // empty;
  };
  class LogIsComplexError {
  public:
    LogIsComplexError() {} // empty;
  };

  // Access functions
  inline double center() const;
  inline double size() const;
  inline double slope( int ) const;
  inline double error() const;

  // Some "arithmetic functions" defined specially.
  Affine1Jet & squeezeLeft( int index );
  Affine1Jet & squeezeRight( int index );
  Affine1Jet & flatten();

  // Arithmetic assignment operators.
  Affine1Jet & operator+= ( const Affine1Jet & );
  Affine1Jet & operator+= ( double );
  Affine1Jet & operator-= ( const Affine1Jet & );
  Affine1Jet & operator-= ( double );
  Affine1Jet & operator*= ( const Affine1Jet & );
  Affine1Jet & operator*= ( double );
  Affine1Jet & operator/= ( const Affine1Jet & );
  Affine1Jet & operator/= ( double );

  // A test function. Returns true if every point in the range of the
  // jet is greater than the given argument.
  // Not defined as an operator; the semantics aren't quite right.
  bool trulyGreaterThan( double d ) const;
  bool trulyGreaterThan( const Affine1Jet & w ) const;

  // Arithmetic operators.
  friend Affine1Jet operator+ ( const Affine1Jet &, const Affine1Jet & );
  friend Affine1Jet operator+ ( const Affine1Jet &, double );
  friend Affine1Jet operator+ ( double, const Affine1Jet & );

  friend Affine1Jet operator- ( const Affine1Jet &, const Affine1Jet & );
  friend Affine1Jet operator- ( const Affine1Jet &, double );
  friend Affine1Jet operator- ( double, const Affine1Jet & );

  friend Affine1Jet operator- ( const Affine1Jet & );

  friend Affine1Jet operator* ( const Affine1Jet &, const Affine1Jet & );
  friend Affine1Jet operator* ( const Affine1Jet &, double );
  friend Affine1Jet operator* ( double, const Affine1Jet & );

  friend Affine1Jet operator/ ( const Affine1Jet &, const Affine1Jet & );
  friend Affine1Jet operator/ ( const Affine1Jet &, double );
  friend Affine1Jet operator/ ( double, const Affine1Jet & );

  // Test for equality. Nothing approximate here; this is exact equality.
  friend bool operator==( const Affine1Jet &, const Affine1Jet & );

  // Other useful mathematical functions.
  friend Affine1Jet Power ( const Affine1Jet &, int );
  friend Affine1Jet Log ( Affine1Jet );
  friend Affine1Jet Max0 ( const Affine1Jet & );

  friend Affine1Jet ArcTan ( Affine1Jet );

private:
  bool mayContainZero() const;

  double _f0;
  double _df1, _df2, _df3;
  double _error;
  double _size;
};

#include "AJet.inline"

#endif // _AJet_h_


==> anc/fourteen-torsion/rigorous_volume/AJet.inline <==
/* AJet.inline
 *
 * Written by: Peter Milley
 */

double
Affine1Jet::center() const
{
  return _f0;
}

double
Affine1Jet::size() const
{
  return fabs(_df1)+fabs(_df2)+fabs(_df3);
}

double
Affine1Jet::slope( int i ) const
{
  if( i==1 ) return _df1;
  if( i==2 ) return _df2;
  if( i==3 ) return _df3;
  return 0.0;
}

double
Affine1Jet::error() const
{
  return _error;
}


==> anc/fourteen-torsion/rigorous_volume/Makefile <==
# Written by: Peter Milley

# A word about the compiler options below: it is VERY IMPORTANT that
# the compiler does NOT try to optimize the arithmetic expressions in
# AJet.C. The error estimates for all of the operations defined in
# AJet.C depend on the height of the expression trees used to compute
# the results of those operations. Rearranging those expressions to
# optimize them make the error estimates invalid.
#
# That is why I've used the -O0 compiler flag below, even though
# that's technically the default anyway: to remind myself NOT to try
# and optimize the code.
#
# This is only a requirement for AJet.C, so if you absolutely have to
# turn on optimizations for Position.o, area_jets.o, and
# area_jets_bdry.o you may do so...just remember to compile AJet.o
# separately without optimizations and you should be fine.

COPTS=-ggdb -O0 -Wall -fexceptions
CPP=g++

.SUFFIXES: .o .m .C

.C.o:
	$(CPP) $(COPTS) -c ${@:o=C}

all: rigorous_volume

rigorous_volume: rigorous_volume.o AJet.o
	$(CPP) $(COPTS) -o rigorous_volume rigorous_volume.o AJet.o

clean:
	rm *.o


==> anc/fourteen-torsion/rigorous_volume/README.txt <==
rigorous_volume.C

Written by: Peter Milley

Usage: rigorous_volume vol input_file

This program reads Snap triangulation data along with the delta
constant computed by Harriet Moser's algorithm from "input_file" and
uses them to rigorously determine whether or not the volume of the
manifolds thus describes are greater than "vol".

Output: for each line in "input_file" the program will print either
"Manifold N:Okay" if it can determine that the volume is strictly
greater than "vol", or "Manifold N:Not Okay" otherwise (where N is the
index of the corresponding manifold in the input file).

Five input files are provided:

"volumes.input": fillings on two-cusped manifolds. Test with
"vol"=2.848.

"m019_volume_input": alternate triangulation of m019. Test with
"vol"=2.848. (There are triangulations of m019 present in
"volumes.input", but for those triangulations the program cannot
guarantee sufficient volume due to floating-point error.)

"one_cusped_volumes.input": fillings on one-cusped manifolds. Test
with "vol"=0.943.

"vol2_volume.input": an alternate triangulation of Vol2. Test with
"vol"=0.943.

"vol3_cover_volume.input": a positively-oriented triangulation of a
two-fold cover of Vol3. (Harriet Moser's algorithm, and hence this
program, only work with positively oriented ideal triangulations.)
Test with "vol"=1.886.

Note copies of these sample files and instructions on how to recreate
them are in the "twocusped/volume_comp/", "onecusped/volume_comp/",
and "onecusped/vol3/" directories.


==> anc/fourteen-torsion/rigorous_volume/rigorous_volume.C <==
/* rigorous_volume.C
 *
 * Determine rigorous lower bounds on the volume of a hyperbolic
 * manifold given shape data for an ideal triangulation and the error
 * term \delta determined by Moser's algorithm.
 */

#include <iostream>
#include <cstdlib>
#include <fstream>
#include <sstream>
#include <string>
#include <vector>
#include <cmath>
#include "AJet.H"

using namespace std;

static const string USAGE="Usage: rigorous_volume vol input_file";
static const string FILE_NOT_FOUND="Error, unable to open ";
static const string BAD_EOF="Error, unexpected EOF";
static const string FORMAT_ERR="Badly formatted input at line ";

static const Affine1Jet Pi(M_PI, 0.0, 0.0, 0.0, 2*Affine1Jet::EPS);

class FormatException
{
public:
  FormatException() {} // empty
};

bool ParseLine( string line, vector<double> & params )
{
  bool result = true;
  stringstream ss(line);
  vector<double>::iterator insert_point = params.end();
  double real, imag;

  try {
    ss.ignore(1);
    while( !ss.eof() ){
      ss >> real;
      if( !ss.good() ){
	throw FormatException();
      }
      ss.ignore(3);
      ss >> imag;
      if( !ss.good() ){
	throw FormatException();
      }
      ss.ignore(2);
      params.push_back(real);
      params.push_back(imag);
      if( ss.peek() == ']' ){
	break;
      } else {
	ss.ignore(2);
      }
    }
  } catch( FormatException ){
    params.erase(insert_point, params.end());
    result = false;
  }

  return result;
}

Affine1Jet Lobachevsky( Affine1Jet & theta )
{
  if( theta.trulyGreaterThan(Pi/2.0) ){
    Affine1Jet translated = theta-Pi;
    return Lobachevsky(translated);
  }
  if( (-theta).trulyGreaterThan(Pi/2.0) ){
    Affine1Jet translated = theta+Pi;
    return Lobachevsky(translated);
  }
  if( theta.center() < 0.0 ){
    Affine1Jet negtheta = -theta;
    return -Lobachevsky(negtheta);
  }

  static const int NUM_COEFFS=30;
  static const double LOBCOEF[NUM_COEFFS] = {
    5.4831135561607547882413838888201e-1,
    1.0823232337111381915160036965412e-1,
    4.8444907713545197129262758561472e-2,
    2.7891037672165120538296812180796e-2,
    1.8199901365960328824311744707278e-2,
    1.2823667776324462157674846128817e-2,
    9.5243928393815114745643670962394e-3,
    7.3530535460250636167039159668208e-3,
    5.8479755397266959054962366178048e-3,
    4.7619093045811136799814912001842e-3,
    3.9525701124525799515137944808229e-3,
    3.3333335320272968375315987081340e-3,
    2.8490028914574211634331659107080e-3,
    2.4630541963678177950454607261557e-3,
    2.1505376364114568439132649094016e-3,
    1.8939393943803620897114593734851e-3,
    1.6806722690053911275277764855335e-3,
    1.5015015015233512340706336099638e-3,
    1.3495276653220485553945730785293e-3,
    1.2195121951230603594927151084491e-3,
    1.1074197120711266596728487987281e-3,
    1.0101010101010675186059356321779e-3,
    9.2506938020352840967144128733280e-4,
    8.5034013605442478972252664720549e-4,
    7.8431372549019677504189889653457e-4,
    7.2568940493468811469129541350086e-4,
    6.7340067340067343805464730535677e-4,
    6.2656641604010025932192218654462e-4,
    5.8445353594389246257711686275038e-4,
    5.4644808743169398954500641421420e-4
  };

  Affine1Jet result(0.0);
  Affine1Jet theta_over_pi_squared = (theta/Pi)*(theta/Pi);
  if( ! (-theta_over_pi_squared).trulyGreaterThan(-0.5) ){
    cerr << "Warning, Lobachevsky function may not be rigorous.";
    cerr << endl;
  }
  Affine1Jet product(1.0);
  Affine1Jet coeff;
  Affine1Jet term;
  int coeff_index = 0;
  do {
    product *= theta_over_pi_squared;
    coeff = Affine1Jet(LOBCOEF[coeff_index++], 0.0, 0.0, 0.0,
		       Affine1Jet::EPS);
    term = coeff * product;
    if( (-term).trulyGreaterThan( -Affine1Jet::EPS ) ){
      // Assuming that (theta/Pi)^2 isn't too large (see warning
      // above) the sum of the remaining terms is guaranteed to be
      // less than 2*EPS. So we cut off the summation.
      result += Affine1Jet(0.0, 0.0, 0.0, 0.0, 2*Affine1Jet::EPS);
      break;
    }
    result += term;
  } while( coeff_index < NUM_COEFFS );

  if( coeff_index == NUM_COEFFS ){
    cerr << "Need more Lobachevsky coefficients!" << endl;
  }

  result -= Log(theta*2.0);
  result += 1.0;
  result *= theta;
  return result;
}

Affine1Jet ComputeVolume( vector<double> & params, double delta )
{
  int num_tets = params.size() / 2;
  Affine1Jet result(0.0);
  Affine1Jet real_part, imag_part;
  Affine1Jet term;
  Affine1Jet theta[3];
  double safety_margin = 10*fabs(delta);

  for( int i=0; i<num_tets; i++ ){
    real_part = Affine1Jet(params[2*i], delta, 0.0, 0.0, Affine1Jet::EPS);
    imag_part = Affine1Jet(params[2*i+1], 0.0, delta, 0.0, Affine1Jet::EPS);

    // Make some attempt to calculate the angles in a "smart" way,
    // where "smart" means "not dividing by anything that's too close
    // to zero".
    if( (real_part-1.0).trulyGreaterThan(safety_margin) ){
      theta[0] = ArcTan(imag_part / real_part);
      theta[1] = Pi - ArcTan(imag_part / (real_part - 1.0));
    } else if( real_part.trulyGreaterThan(safety_margin) &&
	       (-real_part+1.0).trulyGreaterThan(safety_margin) ){
      theta[0] = ArcTan(imag_part / real_part);
      theta[1] = -ArcTan(imag_part / (real_part - 1.0));
    } else if( (-real_part).trulyGreaterThan(safety_margin) ){
      theta[0] = Pi + ArcTan(imag_part / real_part);
      theta[1] = -ArcTan(imag_part / (real_part - 1.0));
    } else { // HACK ALERT: we're assuming imag_part > 0
      theta[0] = (Pi/2) - ArcTan(real_part / imag_part);
      theta[1] = (Pi/2) + ArcTan((real_part - 1.0) / imag_part);
    }
    theta[2] = Pi - (theta[0]+theta[1]);

    term = Lobachevsky(theta[0]);
    term += Lobachevsky(theta[1]);
    term += Lobachevsky(theta[2]);

    // Sadly we can't just add "term" to "result". "term" depends on
    // the two variables associated to a single tetrahedron; adding
    // "term" to "result" would imply that "result" depends on those
    // two variables, when in fact "result" depends on
    // 2*num_tets variables (which we can't properly represent with
    // Affine1Jets). The flatten() function eliminates this unstated
    // dependency, but at the cost of accuracy.
    result += term.flatten();
  }

  return result;
}

int main( int argc, char *argv[] )
{
  // Argument checking
  if( argc != 3 ){
    cerr << USAGE << endl;
    exit(-1);
  }

  ifstream input_file(argv[2]);
  if( !input_file ){
    cerr << FILE_NOT_FOUND << argv[1] << endl;
    exit(-1);
  }

  string current_line;
  vector<double> params;
  Affine1Jet volume_jet;
  double delta;
  double vol_limit;
  int line_no;

  {
    stringstream vol_stream(argv[1]);
    vol_stream >> vol_limit;
  }

  line_no = 0;
  while( !input_file.eof() ){
    // Read in and parse the tetrahedron shapes
    getline(input_file, current_line);
    line_no++;
    if( current_line.length() == 0 ){
      continue;
    }
    if( !ParseLine(current_line, params) ){
      cerr << FORMAT_ERR << line_no << endl;
      getline(input_file, current_line);
      line_no++;
      continue;
    }

    // Read in the Moser \delta parameter
    if( input_file.eof() ){
      cerr << BAD_EOF << endl;
      exit(-1);
    }
    getline(input_file, current_line);
    line_no++;
    {
      stringstream ss(current_line);
      ss >> delta;
      if( ss.bad() || ss.fail() ){
	cerr << FORMAT_ERR << line_no << endl;
	continue;
      }
    }

    // Pass the data to the volume computing function
    try {
      volume_jet = ComputeVolume(params, delta);
      cout << "Manifold " << line_no/2 << ':';
      if( volume_jet.trulyGreaterThan(vol_limit) ){
	// if( volume_jet.trulyGreaterThan(2.848) ){
	// if( volume_jet.trulyGreaterThan(0.943) ){
	cout << "Okay.";
      } else {
	cout << "Not okay.";
      }
      cout << endl;
    } catch( Affine1Jet::LogZeroError ){
      cout << "Manifold " << line_no/2 << ':';
      cout << " a LogZeroError occured." << endl;
      cerr << "Manifold " << line_no/2 << ':';
      cerr << " a LogZeroError occured." << endl;
    } catch( Affine1Jet::DivisionByZeroError ){
      cout << "Manifold " << line_no/2 << ':';
      cout << " a DivisionByZero occured." << endl;
      cerr << "Manifold " << line_no/2 << ':';
      cerr << " a DivisionByZero occured." << endl;
    }
      
    params.clear();
  }
  input_file.close();

  exit(0);
}


==> anc/fourteen-torsion/rigorous_volume/volumes.input <==
[0.5687599808047486447476799766 + 0.9810082433984121509441989656*I, 0.4395728114431669572464342998 + 0.7559762941964959122533763125*I]~
0.00202891317133487697954440832981361452581889051074152113388695594474753451368823855072515995405610471599011914295009272011607670659704858330950072441098433808391637365999240692561898682223694244051826525117833927
[0.7088360441175130555340658967 + 0.9698419227972646892133350710*I, 0.3168717004783264939121080764 + 0.7474660733524037708100950809*I]~
0.0112686537426503389386586067292523556681410876095537096794194636822361662226593837493558771265794701013361222695788130754425803199850877317437248411349262473378258004862960661925975058216359438412663656671863184
[0.6291963592767367183126460180 + 0.8611733921993800435895071586*I, 0.3708036407232632816873539820 + 0.8611733921993800435895071586*I]~
0.00192652196152944741772956782169708866931096346344236053250330126041119299489994677148968335658472730760816680580577781345851294572879605823415050898604725148055802126702124561249563716727500897557864675674045403
[0.6831282995216735060878919236 + 0.7474660733524037708100950809*I, 0.2911639558824869444659341033 + 0.9698419227972646892133350710*I]~
0.00203783281168925970058891530046884894046176885775096976118713381545413602513674895054416855116720960595904760775912571808336806197332684584184990001307213509263013603288364940726014713420320173829850085966338715
[0.5000000000000000000000000000 + 0.6575037692370755276654739807*I, 0.5000000000000000000000000000 + 1.102545637149704336243279110*I]~
0.00182656813238324015111303939899737899368946285677306504573883094921293782685026266034139988100235089303719549306948220960581706735915530418235878607897774222559912630890732977000699015624059114945481746369736174
[0.5604271885568330427535657002 + 0.7559762941964959122533763125*I, 0.4312400191952513552523200234 + 0.9810082433984121509441989656*I]~
0.00113400021269418507539584897481357496182559190152170801661401479192162234936412077251259867019932364005118292733694579180362061744236760489501137541189862258875842879760871198938259427777437559025151745528366776
[0.5904841447475834162944821842 + 0.8031567102490846851306597814*I, 0.5026119823203424603011047395 + 0.7621321109583023983497351111*I]~
0.00248571179200632084199422184881337540339092709987105266376902564279471390009264554626859191000110187394177055642387494536145912140265549763287963517067673246195766835361486586765202242718745314293871634881948465
[0.5786736048818259095366351537 + 0.7763973884122494393138660875*I, 0.4775420826483157389211821703 + 0.7530652725148677510775797395*I]~
0.00175401015872017949685992623600871586761115824545565819694250121340017304566167341347742597240139489843579990920828328912528482789732390077704343755403414426506769811004718274483507576840807747858265308971572996
[0.5531359268102835853652003463 + 0.7570704048353381229967830656*I, 0.4468640731897164146347996537 + 0.7570704048353381229967830656*I]~
0.00123826558429652053450682443863294766615152017353369273263428345868728463796592930812402516618789817314030968978388665015908077457589609195809589854209180401370177988817548593916542893408572303944835418098140267
[0.2412622493376531097926780185 + 0.6513962125464365341380759239*I, -0.03621681670603248591841941700 + 0.9993439558969082223707521178*I]~
0.00245226043171296055760516984012648460639983027574462808739126653726719136128122285074182360413020723910644342052503593066712351261881340182080780830347193362819662393116008080829896122828182417201296453637880882
[0.5224579173516842610788178297 + 0.7530652725148677510775797395*I, 0.4213263951181740904633648463 + 0.7763973884122494393138660875*I]~
0.000936044169955668134547175700713192636987308784634280758162437913772817296540434888080690866220838798384154732251009886415763536458511033638689347846429005901600908603821387801743679914360432249782712795071136051
[0.4973880176796575396988952605 + 0.7621321109583023983497351111*I, 0.4095158552524165837055178158 + 0.8031567102490846851306597814*I]~
0.000756540879615950056816582876076093844180229263007862789696657518818599289345351677144813282563517920771340051258266281152738567904412680879198122321526761245737266519792297587740562252217233274784373660014300968


==> anc/fourteen-torsion/rigorous_volume/volumes.output <==
Manifold 1:Okay.
Manifold 2:Okay.
Manifold 3:Okay.
Manifold 4:Okay.
Manifold 5:Okay.
Manifold 6:Okay.
Manifold 7:Okay.
Manifold 8:Okay.
Manifold 9:Okay.
Manifold 10:Not okay.
Manifold 11:Okay.
Manifold 12:Okay.


==> anc/fourteen-torsion/smallcalculator.py <==

#run in snappy
import math
import snappy

def gcd(a,b):
        while b != 0:
            rem = a % b
            a = b
            b = rem
        return a

#here's a dictionary that converts snappea notation into snap notation
moms = ['m003','m004','m006','m007','m009','m010','m011','m015','m016','m017']
snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}

#length_bound Calculates upper bound for the length of a slope s such that
#filling cusped manifold 'manifold' along s results in volume less than 'bound' using
#Futer-Kalfagianni-Purcell
def length_bound(manifold, bound): 
    return 2*math.pi / math.sqrt(1 - (bound/manifold.volume())**(2.0/3.0))

#length of p,q curve in manifold
def length( p, q , manifold):
    C = manifold.cusp_neighborhood()
    r = C.translations()[0]
    s = C.translations()[1]
    x = r.real
    y = r.imag
    u = s.real
    v = s.imag
    return math.sqrt((p*x+q*u)**2 + (p*y+q*v)**2)
	 
#small_filling_params Finds filling parameters (p,q) such that filling cusped manifold 'manifold' along
#(p,q) curve gives orbifold of volume less than 'bound' with singular locus a
#knot labeled 'order'
def small_filling_params_of_order(manifold, bound, order):
    params = []
    C = manifold.cusp_neighborhood()
    r = C.translations()[0]
    s = C.translations()[1]
    t = length_bound(manifold, bound)
    a = t/math.sqrt((r.real)**2 + (r.imag)**2)
    b = t/math.sqrt((s.real)**2 + (s.imag)**2)
    for p in range(-int(math.ceil(a)),int(math.ceil(a))):
        for q in range(-int(math.ceil(b)),int(math.ceil(b))):
            if length( p, q, manifold) < t and gcd(p,q)==order:
                params.append((p,q))
    return params

def small_filling_params(manifold, bound):
    params = []
    C = manifold.cusp_neighborhood()
    r = C.translations()[0]
    s = C.translations()[1]
    t = length_bound(manifold, bound)
    a = t/math.sqrt((r.real)**2 + (r.imag)**2)
    b = t/math.sqrt((s.real)**2 + (s.imag)**2)
    for p in range(-int(math.ceil(a)),int(math.ceil(a))):
        for q in range(-int(math.ceil(b)),int(math.ceil(b))):
            if length( p, q, manifold) < t and gcd(p,q) != 1:
                params.append((p,q))
    return params


	
	

#small_volumes returns a list of volumes of hyperbolic results along with the corresponding surgery
#parameters where the volume is the volume of 'manifold' filled along the
#parameter where the parameters are taken over all possible parameters coming
#from small_filling_params(manifold, bound, order)

def small_volumes_of_order(manifold, bound, order):
    params = small_filling_params_of_order(manifold, bound, order)
    small_volumes = []
    for param in params:
        mfld = manifold.copy()
        mfld.dehn_fill(param)
        small_volumes.append([param, mfld.volume(), mfld.solution_type()])
    return small_volumes

def small_shapes_of_order(manifold, bound, order):
    params = small_filling_params_of_order(manifold, bound, order)
    small_volumes = []
    for param in params:
        mfld = manifold.copy()
        mfld.dehn_fill(param)
        small_volumes.append([param, mfld.volume(), mfld.tetrahedra_shapes()])
    return small_volumes

def small_volumes(manifold, bound):
    params = small_filling_params(manifold, bound)
    small_volumes = []
    for param in params:
        mfld = manifold.copy()
        mfld.dehn_fill(param)
        if mfld.volume() < bound:
            small_volumes.append([mfld, mfld.volume(), gcd(param[0],param[1]), mfld.solution_type()])
    return small_volumes
			
#generate list:
def list_small_fillings(bound, listofmanifolds):
    mflds=[]
    data=[]
    for m in listofmanifolds:
        mflds.append(snappy.Manifold(m))
    for m in mflds:
        data.append(small_volumes(m, bound))
    return data

def list_small_fillings_of_order(bound, listofmanifolds, order):
    mflds=[]
    data=[]
    for m in listofmanifolds:
        mflds.append(snappy.Manifold(m))
    for m in mflds:
        data.append([m,small_volumes_of_order(m, bound, order)])
    return data

def list_small_fillings_with_shapes_of_order(bound, listofmanifolds, order):
    mflds=[]
    data=[]
    for m in listofmanifolds:
        mflds.append(snappy.Manifold(m))
    for m in mflds:
        data.append([m,small_shapes_of_order(m, bound, order)])
    return data

def look_for_pos_orient(manifold, p,q):
    i = 0
    while i < 100:
        M = snappy.Manifold(manifold)
        M.randomize()
        M.dehn_fill((p,q))
        if M.solution_type() == 'all tetrahedra positively oriented':
            return M
        i += 1

def generate_snap_files(bound, listofmanifolds, order):
	snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}
	for m in listofmanifolds:
		mfile = open(m+'.snap',"w")
		mfile.write('r c ' + snapnot[m]+'\n')
		mfile.close()
		manif = snappy.Manifold(m)
		params = small_filling_params_of_order(manif, bound, order)
		mfile = open(m+'.snap', "a")
		for p in params:
			mfile.write('sur '+str(p[0])+' '+str(p[1])+' clear sur\n')
		mfile.close()





==> anc/fourteen-torsion/snap.results <==
pari initialized
r c 5 3
sur -28 14 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5687599808047486447476799766+0.9810082433984121509441989656*I,0.4395728114431669572464342998+0.7559762941964959122533763125*I]~
[0,-28,-42,14,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -14 14 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7088360441175130555340658967+0.9698419227972646892133350710*I,0.3168717004783264939121080764+0.7474660733524037708100950809*I]~
[0,0,-14,14,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -14 28 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6291963592767367183126460180+0.8611733921993800435895071586*I,0.3708036407232632816873539820+0.8611733921993800435895071586*I]~
[0,28,0,28,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 0 14 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6831282995216735060878919236+0.7474660733524037708100950809*I,0.2911639558824869444659341033+0.9698419227972646892133350710*I]~
[0,28,14,14,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 14 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5000000000000000000000000000+0.6575037692370755276654739807*I,0.5000000000000000000000000000+1.102545637149704336243279110*I]~
[0,28,28,0,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 14 14 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5604271885568330427535657002+0.7559762941964959122533763125*I,0.4312400191952513552523200234+0.9810082433984121509441989656*I]~
[0,56,42,14,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 4
sur -28 14 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5904841447475834162944821842+0.8031567102490846851306597814*I,0.5026119823203424603011047395+0.7621321109583023983497351111*I]~
[-28,-28,0,28,26;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur -14 14 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5786736048818259095366351537+0.7763973884122494393138660875*I,0.4775420826483157389211821703+0.7530652725148677510775797395*I]~
[-14,-28,0,42,26;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 0 14 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5531359268102835853652003463+0.7570704048353381229967830656*I,0.4468640731897164146347996537+0.7570704048353381229967830656*I]~
[0,-28,0,56,26;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 14 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.2412622493376531097926780185+0.6513962125464365341380759239*I,-0.03621681670603248591841941700+0.9993439558969082223707521178*I]~
[14,0,0,14,-2;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 14 14 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5224579173516842610788178297+0.7530652725148677510775797395*I,0.4213263951181740904633648463+0.7763973884122494393138660875*I]~
[14,-28,0,70,26;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 28 14 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.4973880176796575396988952605+0.7621321109583023983497351111*I,0.4095158552524165837055178158+0.8031567102490846851306597814*I]~
[28,-28,0,84,26;2,-1,-1,2,0;-2,1,1,-2,0]


==> anc/fourteen-torsion/snapoutfile <==
pari initialized
r c 5 3
sur -28 14 pr ac sh pr -pa fi clear sur
[0.5687599808047486447476799766+0.9810082433984121509441989656*I,0.4395728114431669572464342998+0.7559762941964959122533763125*I]~
[0,-28,-42,14,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -14 14 pr ac sh pr -pa fi clear sur
[0.7088360441175130555340658967+0.9698419227972646892133350710*I,0.3168717004783264939121080764+0.7474660733524037708100950809*I]~
[0,0,-14,14,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -14 28 pr ac sh pr -pa fi clear sur
[0.6291963592767367183126460180+0.8611733921993800435895071586*I,0.3708036407232632816873539820+0.8611733921993800435895071586*I]~
[0,28,0,28,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 0 14 pr ac sh pr -pa fi clear sur
[0.6831282995216735060878919236+0.7474660733524037708100950809*I,0.2911639558824869444659341033+0.9698419227972646892133350710*I]~
[0,28,14,14,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 14 0 pr ac sh pr -pa fi clear sur
[0.5000000000000000000000000000+0.6575037692370755276654739807*I,0.5000000000000000000000000000+1.102545637149704336243279110*I]~
[0,28,28,0,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 14 14 pr ac sh pr -pa fi clear sur
[0.5604271885568330427535657002+0.7559762941964959122533763125*I,0.4312400191952513552523200234+0.9810082433984121509441989656*I]~
[0,56,42,14,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 4
sur -28 14 pr ac sh pr -pa fi clear sur
[0.5904841447475834162944821842+0.8031567102490846851306597814*I,0.5026119823203424603011047395+0.7621321109583023983497351111*I]~
[-28,-28,0,28,26;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur -14 14 pr ac sh pr -pa fi clear sur
[0.5786736048818259095366351537+0.7763973884122494393138660875*I,0.4775420826483157389211821703+0.7530652725148677510775797395*I]~
[-14,-28,0,42,26;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 0 14 pr ac sh pr -pa fi clear sur
[0.5531359268102835853652003463+0.7570704048353381229967830656*I,0.4468640731897164146347996537+0.7570704048353381229967830656*I]~
[0,-28,0,56,26;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 14 0 pr ac sh pr -pa fi clear sur
[0.2412622493376531097926780185+0.6513962125464365341380759239*I,-0.03621681670603248591841941700+0.9993439558969082223707521178*I]~
[14,0,0,14,-2;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 14 14 pr ac sh pr -pa fi clear sur
[0.5224579173516842610788178297+0.7530652725148677510775797395*I,0.4213263951181740904633648463+0.7763973884122494393138660875*I]~
[14,-28,0,70,26;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 28 14 pr ac sh pr -pa fi clear sur
[0.4973880176796575396988952605+0.7621321109583023983497351111*I,0.4095158552524165837055178158+0.8031567102490846851306597814*I]~
[28,-28,0,84,26;2,-1,-1,2,0;-2,1,1,-2,0]


==> anc/fourteen-torsion/stripper.py <==
#!/usr/bin/python

#This thing strips out the 'solution type:...' lines.  This is needed to use
#Purcells reworking of moser's algorithm without massive headaches.



snapoutfile = open('snapoutfile', "a")
results = open('snap.results', "r")
lines = results.readlines()
for i in range(len(lines)):
	if not 'solution' in lines[i]:
		snapoutfile.write(lines[i])
results.close()
snapoutfile.close()




==> anc/fourteen-torsion/volumecomp/deltas <==
0.00202891317133487697954440832981361452581889051074152113388695594474753451368823855072515995405610471599011914295009272011607670659704858330950072441098433808391637365999240692561898682223694244051826525117833927
0.0112686537426503389386586067292523556681410876095537096794194636822361662226593837493558771265794701013361222695788130754425803199850877317437248411349262473378258004862960661925975058216359438412663656671863184
0.00192652196152944741772956782169708866931096346344236053250330126041119299489994677148968335658472730760816680580577781345851294572879605823415050898604725148055802126702124561249563716727500897557864675674045403
0.00203783281168925970058891530046884894046176885775096976118713381545413602513674895054416855116720960595904760775912571808336806197332684584184990001307213509263013603288364940726014713420320173829850085966338715
0.00182656813238324015111303939899737899368946285677306504573883094921293782685026266034139988100235089303719549306948220960581706735915530418235878607897774222559912630890732977000699015624059114945481746369736174
0.00113400021269418507539584897481357496182559190152170801661401479192162234936412077251259867019932364005118292733694579180362061744236760489501137541189862258875842879760871198938259427777437559025151745528366776
0.00248571179200632084199422184881337540339092709987105266376902564279471390009264554626859191000110187394177055642387494536145912140265549763287963517067673246195766835361486586765202242718745314293871634881948465
0.00175401015872017949685992623600871586761115824545565819694250121340017304566167341347742597240139489843579990920828328912528482789732390077704343755403414426506769811004718274483507576840807747858265308971572996
0.00123826558429652053450682443863294766615152017353369273263428345868728463796592930812402516618789817314030968978388665015908077457589609195809589854209180401370177988817548593916542893408572303944835418098140267
0.00245226043171296055760516984012648460639983027574462808739126653726719136128122285074182360413020723910644342052503593066712351261881340182080780830347193362819662393116008080829896122828182417201296453637880882
0.000936044169955668134547175700713192636987308784634280758162437913772817296540434888080690866220838798384154732251009886415763536458511033638689347846429005901600908603821387801743679914360432249782712795071136051
0.000756540879615950056816582876076093844180229263007862789696657518818599289345351677144813282563517920771340051258266281152738567904412680879198122321526761245737266519792297587740562252217233274784373660014300968


==> anc/fourteen-torsion/volumecomp/interleave.pl <==
#!/usr/bin/perl

use strict;

$#ARGV == 1 or die "USAGE: interleave.pl file1 file2\n";

open(my $input1, $ARGV[0]) or die "Unable to open $ARGV[0]!\n";
open(my $input2, $ARGV[1]) or die "Unable to open $ARGV[1]!\n";
my ($line1, $line2);

while(!eof($input1) && !eof($input2)){
    $line1=<$input1>;
    $line2=<$input2>;
    print $line1;
    print $line2;
}
while(<$input1>){
    print;
}
while(<$input2>){
    print;
}
close $input1;
close $input2;


==> anc/fourteen-torsion/volumecomp/moseralg.output <==
   realprecision = 211 significant digits (210 digits displayed)
manifold 11 is complete hyperbolic, delta=0.00202891317133487697954440832981361452581889051074152113388695594474753451368823855072515995405610471599011914295009272011607670659704858330950072441098433808391637365999240692561898682223694244051826525117833927
manifold 12 is complete hyperbolic, delta=0.0112686537426503389386586067292523556681410876095537096794194636822361662226593837493558771265794701013361222695788130754425803199850877317437248411349262473378258004862960661925975058216359438412663656671863184
manifold 13 is complete hyperbolic, delta=0.00192652196152944741772956782169708866931096346344236053250330126041119299489994677148968335658472730760816680580577781345851294572879605823415050898604725148055802126702124561249563716727500897557864675674045403
manifold 14 is complete hyperbolic, delta=0.00203783281168925970058891530046884894046176885775096976118713381545413602513674895054416855116720960595904760775912571808336806197332684584184990001307213509263013603288364940726014713420320173829850085966338715
manifold 15 is complete hyperbolic, delta=0.00182656813238324015111303939899737899368946285677306504573883094921293782685026266034139988100235089303719549306948220960581706735915530418235878607897774222559912630890732977000699015624059114945481746369736174
manifold 16 is complete hyperbolic, delta=0.00113400021269418507539584897481357496182559190152170801661401479192162234936412077251259867019932364005118292733694579180362061744236760489501137541189862258875842879760871198938259427777437559025151745528366776
manifold 17 is complete hyperbolic, delta=0.00248571179200632084199422184881337540339092709987105266376902564279471390009264554626859191000110187394177055642387494536145912140265549763287963517067673246195766835361486586765202242718745314293871634881948465
manifold 18 is complete hyperbolic, delta=0.00175401015872017949685992623600871586761115824545565819694250121340017304566167341347742597240139489843579990920828328912528482789732390077704343755403414426506769811004718274483507576840807747858265308971572996
manifold 19 is complete hyperbolic, delta=0.00123826558429652053450682443863294766615152017353369273263428345868728463796592930812402516618789817314030968978388665015908077457589609195809589854209180401370177988817548593916542893408572303944835418098140267
manifold 20 is complete hyperbolic, delta=0.00245226043171296055760516984012648460639983027574462808739126653726719136128122285074182360413020723910644342052503593066712351261881340182080780830347193362819662393116008080829896122828182417201296453637880882
manifold 21 is complete hyperbolic, delta=0.000936044169955668134547175700713192636987308784634280758162437913772817296540434888080690866220838798384154732251009886415763536458511033638689347846429005901600908603821387801743679914360432249782712795071136051
manifold 22 is complete hyperbolic, delta=0.000756540879615950056816582876076093844180229263007862789696657518818599289345351677144813282563517920771340051258266281152738567904412680879198122321526761245737266519792297587740562252217233274784373660014300968
[0m

==> anc/fourteen-torsion/volumecomp/shapes <==
[0.5687599808047486447476799766+0.9810082433984121509441989656*I,0.4395728114431669572464342998+0.7559762941964959122533763125*I]~
[0.7088360441175130555340658967+0.9698419227972646892133350710*I,0.3168717004783264939121080764+0.7474660733524037708100950809*I]~
[0.6291963592767367183126460180+0.8611733921993800435895071586*I,0.3708036407232632816873539820+0.8611733921993800435895071586*I]~
[0.6831282995216735060878919236+0.7474660733524037708100950809*I,0.2911639558824869444659341033+0.9698419227972646892133350710*I]~
[0.5000000000000000000000000000+0.6575037692370755276654739807*I,0.5000000000000000000000000000+1.102545637149704336243279110*I]~
[0.5604271885568330427535657002+0.7559762941964959122533763125*I,0.4312400191952513552523200234+0.9810082433984121509441989656*I]~
[0.5904841447475834162944821842+0.8031567102490846851306597814*I,0.5026119823203424603011047395+0.7621321109583023983497351111*I]~
[0.5786736048818259095366351537+0.7763973884122494393138660875*I,0.4775420826483157389211821703+0.7530652725148677510775797395*I]~
[0.5531359268102835853652003463+0.7570704048353381229967830656*I,0.4468640731897164146347996537+0.7570704048353381229967830656*I]~
[0.2412622493376531097926780185+0.6513962125464365341380759239*I,-0.03621681670603248591841941700+0.9993439558969082223707521178*I]~
[0.5224579173516842610788178297+0.7530652725148677510775797395*I,0.4213263951181740904633648463+0.7763973884122494393138660875*I]~
[0.4973880176796575396988952605+0.7621321109583023983497351111*I,0.4095158552524165837055178158+0.8031567102490846851306597814*I]~


==> anc/fourteen-torsion/volumecomp/snap.results <==
pari initialized
r c 5 3
sur -28 14 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5687599808047486447476799766+0.9810082433984121509441989656*I,0.4395728114431669572464342998+0.7559762941964959122533763125*I]~
[0,-28,-42,14,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -14 14 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7088360441175130555340658967+0.9698419227972646892133350710*I,0.3168717004783264939121080764+0.7474660733524037708100950809*I]~
[0,0,-14,14,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -14 28 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6291963592767367183126460180+0.8611733921993800435895071586*I,0.3708036407232632816873539820+0.8611733921993800435895071586*I]~
[0,28,0,28,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 0 14 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6831282995216735060878919236+0.7474660733524037708100950809*I,0.2911639558824869444659341033+0.9698419227972646892133350710*I]~
[0,28,14,14,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 14 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5000000000000000000000000000+0.6575037692370755276654739807*I,0.5000000000000000000000000000+1.102545637149704336243279110*I]~
[0,28,28,0,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 14 14 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5604271885568330427535657002+0.7559762941964959122533763125*I,0.4312400191952513552523200234+0.9810082433984121509441989656*I]~
[0,56,42,14,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 4
sur -28 14 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5904841447475834162944821842+0.8031567102490846851306597814*I,0.5026119823203424603011047395+0.7621321109583023983497351111*I]~
[-28,-28,0,28,26;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur -14 14 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5786736048818259095366351537+0.7763973884122494393138660875*I,0.4775420826483157389211821703+0.7530652725148677510775797395*I]~
[-14,-28,0,42,26;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 0 14 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5531359268102835853652003463+0.7570704048353381229967830656*I,0.4468640731897164146347996537+0.7570704048353381229967830656*I]~
[0,-28,0,56,26;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 14 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.2412622493376531097926780185+0.6513962125464365341380759239*I,-0.03621681670603248591841941700+0.9993439558969082223707521178*I]~
[14,0,0,14,-2;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 14 14 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5224579173516842610788178297+0.7530652725148677510775797395*I,0.4213263951181740904633648463+0.7763973884122494393138660875*I]~
[14,-28,0,70,26;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 28 14 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.4973880176796575396988952605+0.7621321109583023983497351111*I,0.4095158552524165837055178158+0.8031567102490846851306597814*I]~
[28,-28,0,84,26;2,-1,-1,2,0;-2,1,1,-2,0]


==> anc/fourteen-torsion/volumecomp/volumecomp <==
#!/bin/bash

grep "~" snap.results > shapes 
perl -nle 'if( /delta=(.*)/ ){ print $1 }' moseralg.output > deltas
./interleave.pl shapes deltas > volumes.input
perl -pi -e 's/\+/ \+ /g' volumes.input
perl -pi -e 's/,/, /g' volumes.input
cp volumes.input ../rigorous_volume


==> anc/fourteen-torsion/volumecomp/volumes.input <==
[0.5687599808047486447476799766 + 0.9810082433984121509441989656*I, 0.4395728114431669572464342998 + 0.7559762941964959122533763125*I]~
0.00202891317133487697954440832981361452581889051074152113388695594474753451368823855072515995405610471599011914295009272011607670659704858330950072441098433808391637365999240692561898682223694244051826525117833927
[0.7088360441175130555340658967 + 0.9698419227972646892133350710*I, 0.3168717004783264939121080764 + 0.7474660733524037708100950809*I]~
0.0112686537426503389386586067292523556681410876095537096794194636822361662226593837493558771265794701013361222695788130754425803199850877317437248411349262473378258004862960661925975058216359438412663656671863184
[0.6291963592767367183126460180 + 0.8611733921993800435895071586*I, 0.3708036407232632816873539820 + 0.8611733921993800435895071586*I]~
0.00192652196152944741772956782169708866931096346344236053250330126041119299489994677148968335658472730760816680580577781345851294572879605823415050898604725148055802126702124561249563716727500897557864675674045403
[0.6831282995216735060878919236 + 0.7474660733524037708100950809*I, 0.2911639558824869444659341033 + 0.9698419227972646892133350710*I]~
0.00203783281168925970058891530046884894046176885775096976118713381545413602513674895054416855116720960595904760775912571808336806197332684584184990001307213509263013603288364940726014713420320173829850085966338715
[0.5000000000000000000000000000 + 0.6575037692370755276654739807*I, 0.5000000000000000000000000000 + 1.102545637149704336243279110*I]~
0.00182656813238324015111303939899737899368946285677306504573883094921293782685026266034139988100235089303719549306948220960581706735915530418235878607897774222559912630890732977000699015624059114945481746369736174
[0.5604271885568330427535657002 + 0.7559762941964959122533763125*I, 0.4312400191952513552523200234 + 0.9810082433984121509441989656*I]~
0.00113400021269418507539584897481357496182559190152170801661401479192162234936412077251259867019932364005118292733694579180362061744236760489501137541189862258875842879760871198938259427777437559025151745528366776
[0.5904841447475834162944821842 + 0.8031567102490846851306597814*I, 0.5026119823203424603011047395 + 0.7621321109583023983497351111*I]~
0.00248571179200632084199422184881337540339092709987105266376902564279471390009264554626859191000110187394177055642387494536145912140265549763287963517067673246195766835361486586765202242718745314293871634881948465
[0.5786736048818259095366351537 + 0.7763973884122494393138660875*I, 0.4775420826483157389211821703 + 0.7530652725148677510775797395*I]~
0.00175401015872017949685992623600871586761115824545565819694250121340017304566167341347742597240139489843579990920828328912528482789732390077704343755403414426506769811004718274483507576840807747858265308971572996
[0.5531359268102835853652003463 + 0.7570704048353381229967830656*I, 0.4468640731897164146347996537 + 0.7570704048353381229967830656*I]~
0.00123826558429652053450682443863294766615152017353369273263428345868728463796592930812402516618789817314030968978388665015908077457589609195809589854209180401370177988817548593916542893408572303944835418098140267
[0.2412622493376531097926780185 + 0.6513962125464365341380759239*I, -0.03621681670603248591841941700 + 0.9993439558969082223707521178*I]~
0.00245226043171296055760516984012648460639983027574462808739126653726719136128122285074182360413020723910644342052503593066712351261881340182080780830347193362819662393116008080829896122828182417201296453637880882
[0.5224579173516842610788178297 + 0.7530652725148677510775797395*I, 0.4213263951181740904633648463 + 0.7763973884122494393138660875*I]~
0.000936044169955668134547175700713192636987308784634280758162437913772817296540434888080690866220838798384154732251009886415763536458511033638689347846429005901600908603821387801743679914360432249782712795071136051
[0.4973880176796575396988952605 + 0.7621321109583023983497351111*I, 0.4095158552524165837055178158 + 0.8031567102490846851306597814*I]~
0.000756540879615950056816582876076093844180229263007862789696657518818599289345351677144813282563517920771340051258266281152738567904412680879198122321526761245737266519792297587740562252217233274784373660014300968


==> anc/nine_torsion/README.txt <==

UPDATE THIS 



This directory contains the files necessary to create the list of orbifolds used in the proof of Theorem 4.3.  It also contains Peter Milley's code to verify their volumes (in 'rigorous_volume').

To verify these computations, you need to have working installations of:
C/C++
Perl
Python 2.7
snap
SnapPy
Pari/GP


1:  Run generate_snap_files (in smallcalculator.py) to generate the files
containing list of surgeries to be checked in snap.  Run this from inside
SnapPy.  Note that in the 9-torsion case, we don't need to use the full list
of mom manifolds from the theorem of Gabai-Meyerhoff-Milley.  The following
command generates the files m0*.snap.  Each one of these '.snap' files
contains filling information that will be processed with Snap.

generate_snap_files(1.64, [‘m003’,’m004’], 9)

2: Run create_snap_files. This runs each surgery in each m0*.snap file through
Snap to check for a geometric structure.  The results are written as the
m0*.out files.

3: Run extract_geometric.py, extract_nonhyperbolic.py and
extract_nongeometric.py to create geometric.snap, nongeometric.txt, and
nonhyperbolic.txt.  These sort the fillings into geometric, non-geometric, and
non-hyperbolic.  

./extract_geometric.py m003 m004
./extract_nongeometric.py m003 m004
./extract_nonhyperbolic.py m003 m004

4: geometric.snap reads each of the files in geometric.snap and prints out
tetrahedra shapes and filling equations to the file snap.results. Run:

snap -b <geometric.snap >snap.results

5: Run ./stripper to clean up snap.results for further steps.  Creates a file called snapoutfile

6: Run Moser's algorithm on snapoutfile.  This implementation of Moser's algorithm is hardcoded for the number of fillings we are checking and for input file called 'snapoutfile'.  There are 12 for the 9-torsion case.  See lines 165-6 of moser-algorithm.pari. Run:

gp -s 900M -q <moser-algorithm.pari >moseralg.output

7: Copy snap.results and moseralg.output into volumecomp. Go into volumecomp and do the following to prepare the files needed for rigorous volume computation:

grep "~" snap.results > shapes 
perl -nle 'if( /delta=(.*)/ ){ print $1 }' moseralg.output > deltas
./interleave.pl shapes deltas > volumes.input
perl -pi -e 's/\+/ \+ /g' volumes.input
perl -pi -e 's/,/, /g' volumes.input

8: Copy volumes.input into ../rigorous_volume.  Run rigorous_volume with the volume bound of 1.64.  Check the output by inspecting the file volumes.output.  This is the step where we rigorously verify that the volumes reported by Snap are at least 1.64.

rigorous_volume 1.64 volumes.input > volumes.output



==> anc/nine_torsion/create_snap_files <==
#!/bin/bash

/usr/local/bin/snap -b <m003.snap >m003.out
/usr/local/bin/snap -b <m004.snap >m004.out


==> anc/nine_torsion/extract_geometric.py <==
#!/usr/bin/python

#This thing should generate a snap file from all geometric guys in m**.out
# give the m**.out's as arguments without the '.out'


import sys

args = sys.argv[1:]
geomfile = open('geometric.snap', "a")

for mout in args:
	snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}
	outfile = open(mout+'.out',"r")
	lines = outfile.readlines()
	for i in range(len(lines)-1):
		if ' geometric' in lines[i+1]:
			param = lines[i][4:-11]
			geomfile.write('r c '+snapnot[mout]+'\n'+'sur '+param+' pr ac sh pr -pa fi clear sur\n')
	outfile.close()
geomfile.close()


==> anc/nine_torsion/extract_nongeometric.py <==
#!/usr/bin/python

#This thing should generate a snap file from all nongeometric guys in m**.out
# give the m**.out's as arguments without the '.out'


import sys

args = sys.argv[1:]
geomfile = open('nongeometric.txt', "a")

for mout in args:
	snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}
	outfile = open(mout+'.out',"r")
	lines = outfile.readlines()
	for i in range(len(lines)-1):
		if 'nongeometric' in lines[i+1]:
			param = lines[i][4:-11]
			geomfile.write('r c '+snapnot[mout]+'\n')
			geomfile.write(param+'\n')
	outfile.close()
geomfile.close()


==> anc/nine_torsion/extract_nonhyperbolic.py <==
#!/usr/bin/python

#This thing should generate a snap file from all nongeometric guys in m**.out
# give the m**.out's as arguments without the '.out'


import sys

args = sys.argv[1:]
geomfile = open('nonhyperbolic.txt', "a")

for mout in args:
	snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}
	outfile = open(mout+'.out',"r")
	lines = outfile.readlines()
	for i in range(len(lines)-1):
		if 'solution' in lines[i+1] and not 'geometric' in lines[i+1]:
			param = lines[i][4:-11]
			geomfile.write('r c '+snapnot[mout]+'\n')
			geomfile.write(param+'\n')
	outfile.close()
geomfile.close()


==> anc/nine_torsion/generate_snap_files.py <==

#run in snappy
#import math
#import snappy

def gcd(a,b):
        while b != 0:
            rem = a % b
            a = b
            b = rem
        return a

moms = ['m003','m004','m006','m007','m009','m010','m011','m015','m016','m017']
fewer_moms = ['m003','m004','m006','m007','m009','m010']

#here's a dictionary that converts snappea notation into snap notation
snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}

#length_bound Calculates upper bound for the length of a slope s such that
#filling cusped manifold 'manifold' along s results in volume less than 'bound' using
#Futer-Kalfagianni-Purcell
def length_bound(manifold, bound): 
    return 2*math.pi / math.sqrt(1 - (bound/manifold.volume())**(2.0/3.0))

#length of p,q curve in manifold
def length( p, q , manifold):
    C = manifold.cusp_neighborhood()
    r = C.translations()[0]
    s = C.translations()[1]
    x = r.real
    y = r.imag
    u = s.real
    v = s.imag
    return math.sqrt((p*x+q*u)**2 + (p*y+q*v)**2)
	 
#small_filling_params Finds filling parameters (p,q) such that filling cusped manifold 'manifold' along
#(p,q) curve gives orbifold of volume less than 'bound' with singular locus a
#knot labeled 'order'
def small_filling_params_of_order(manifold, bound, order):
    params = []
    C = manifold.cusp_neighborhood()
    r = C.translations()[0]
    s = C.translations()[1]
    t = length_bound(manifold, bound)
    a = t/math.sqrt((r.real)**2 + (r.imag)**2)
    b = t/math.sqrt((s.real)**2 + (s.imag)**2)
    for p in range(int(math.ceil(a))):
        for q in range(int(math.ceil(b))):
            if length( p, q, manifold) < t and gcd(p,q)==order:
                params.append((p,q))
    return params

def generate_snap_files(bound, listofmanifolds, order):
	snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}
	for m in listofmanifolds:
		mfile = open(m+'.snap',"w")
		mfile.write('r c ' + snapnot[m]+'\n')
		mfile.close()
		manif = Manifold(m)
		params = small_filling_params_of_order(manif, bound, order)
		mfile = open(m+'.snap', "a")
		for p in params:
			mfile.write('sur '+str(p[0])+' '+str(p[1])+' clear sur\n')
		mfile.close()













==> anc/nine_torsion/geometric.snap <==
r c 5 3
sur -18 9 pr ac sh pr -pa fi clear sur
r c 5 3
sur -9 9 pr ac sh pr -pa fi clear sur
r c 5 3
sur -9 18 pr ac sh pr -pa fi clear sur
r c 5 3
sur 0 9 pr ac sh pr -pa fi clear sur
r c 5 3
sur 9 0 pr ac sh pr -pa fi clear sur
r c 5 3
sur 9 9 pr ac sh pr -pa fi clear sur
r c 5 4
sur -18 9 pr ac sh pr -pa fi clear sur
r c 5 4
sur -9 9 pr ac sh pr -pa fi clear sur
r c 5 4
sur 0 9 pr ac sh pr -pa fi clear sur
r c 5 4
sur 9 0 pr ac sh pr -pa fi clear sur
r c 5 4
sur 9 9 pr ac sh pr -pa fi clear sur
r c 5 4
sur 18 9 pr ac sh pr -pa fi clear sur


==> anc/nine_torsion/m003.out <==
pari initialized
r c 5 3
sur -18 9 clear sur
solution type: geometric
sur -9 9 clear sur
solution type: geometric
sur -9 18 clear sur
solution type: geometric
sur 0 9 clear sur
solution type: geometric
sur 9 0 clear sur
solution type: geometric
sur 9 9 clear sur
solution type: geometric


==> anc/nine_torsion/m003.snap <==
r c 5 3
sur -18 9 clear sur
sur -9 9 clear sur
sur -9 18 clear sur
sur 0 9 clear sur
sur 9 0 clear sur
sur 9 9 clear sur


==> anc/nine_torsion/m004.out <==
pari initialized
r c 5 4
sur -18 9 clear sur
solution type: geometric
sur -9 9 clear sur
solution type: geometric
sur 0 9 clear sur
solution type: geometric
sur 9 0 clear sur
solution type: geometric
sur 9 9 clear sur
solution type: geometric
sur 18 9 clear sur
solution type: geometric


==> anc/nine_torsion/m004.snap <==
r c 5 4
sur -18 9 clear sur
sur -9 9 clear sur
sur 0 9 clear sur
sur 9 0 clear sur
sur 9 9 clear sur
sur 18 9 clear sur


==> anc/nine_torsion/moser-algorithm.pari <==
/* moser-algorithm.pari */
/* Modified from Harriet Moser.  Run with gp */
/* Verifies hyperbolicity and finds value of DELTA for a hard-coded number \
of manifolds in a hard-coded file, with particular format.  Hard-coding flagged below. */

/* If the following is uncommented, append to logfile. */
/* \l logfile-testme */

/* set precision to 60 (or higher for very large manifolds) from the default of 28 */
\p 210

/* First we define a few functions which are called below. */
v(rr) = vector( (2*n)+1,l,G[rr,l] )
t(ss) = vector( 2*n,l,K[ss,l] )
f(ii) = sum( j = 1, n, F[ii,j]*log(a[j]) ) + sum( j = 1, n, F[ii,n+j]*log(1-a[j]) ) + F[ii,(2*n)+1]*Pi*I
g(ii,jj) = ( F[ii,jj]/a[jj] ) - ( F[ii,n+jj]/(1-a[jj]) )
delta(ii,jj) = if( abs(F[ii,jj])+abs(F[ii,jj+n]), ( Eps/(2*n) )*( 1/( (abs(F[ii,jj])/(abs(a[jj]))^2) + \
                  (abs(F[ii,n+jj])/(abs(1-a[jj]))^2) ) ),((4*normb)/Eta)+1 )
vecdelta(jj) = vector( n, i, delta(i,jj) )
mindelta(jj) = vecmin( vecdelta(jj) )
vecmindelta(jj) = [mindelta(jj),imag(a[jj]),(norml2(a[jj]))/2,(norml2(1-a[jj]))/2]
mmindelta(jj) = vecmin( vecmindelta(jj) )
c(i,j) = (abs(F[i,j])/(abs(a[j]) - 2*normhh)^2) + (abs(F[i,j+n])/(abs(1-a[j]) - 2*normhh)^2) 

/* template */
/* Follow Moser's template, given as additional material in AGT paper. */
/* n is number of tetrahedra. \
 k is number of cusps, total \
 a is a vector containing gluing equations, obtained from SNAP by 'print shapes' \
 FF is the cusp equations matrix \
 GG is the consistency equation matrix \
 ccounter is the number of the manifold
 */
template(n,k,a,FF,GG,ccounter,compare=5) = 
{local(F,G,H,K,r);
F=FF;
G=GG;

/* define matrix H, by eliminating the last column of F representing the Pi*I coefficient */
H = matrix (k,2*n,i,j,F[i,j]);

/*   define matrix K, by eliminating the last column of G representing the Pi*I coefficient */
K = matrix (n,2*n,i,j,G[i,j]);
/* redefine F and H by adding rows to them from G  and K respectively\
   until the rank of F and H are both n */
r=1;
/* v(r)= vector( (2*n)+1,l,G[r,l] );*/
/* t(r)=vector( 2*n,l,K[r,l] );*/
while( n - matrank(H) && (n+1-r), 
      if( (matrank(concat(F,v(r))) - matrank(F)) && (matrank(concat(H,t(r))) - matrank(H)),
            F = concat(F,v(r));
            H = concat(H,t(r)),
            r=r++
         )
      );

eval(F);
eval(H);
/* set up the filling equations as log functions evaluated at a*/
/* f(i) = sum( j = 1, n, F[i,j]*log(a[j]) ) + sum( j = 1, n, F[i,n+j]*log(1-a[j]) ) + F[i,(2*n)+1]*Pi*I; */

/* define the vector b in C^n */
b = vector( n, i, f(i) );

/* identify the norm of b */
normb = sqrt( norml2(b) );

/* identify A, the derivative matrix for f at a */
/* g(i,j) = ( F[i,j]/a[j] ) - ( F[i,n+j]/(1-a[j]) ); */
A = matrix( n, n, i, j, g(i,j) );

/* check that determinant of A is not zero */
matdet(A);

/* find eigen values for M=(conjugate of A) * (transpose of A) */
M = conj(A)*mattranspose(A);
wapprox = polroots( charpoly(M,x) );
w = real( wapprox );

/* define Eta = (square root of smallest eigen value of M)/2 */
Eta = sqrt ( vecmin( w ) )/2;

/* define  Eps = ((square root of smallest eigen value of M) - Eta)/n */
Eps = ( sqrt( vecmin( w ) ) - Eta )/n;

/* Identify DELTA */
/* If not both F[i,j ] and F[i,j+n] are equal to zero, \
select delta(i,j) according to instructions.\
   If both equal zero, then we get zero as the denominator;\
	 however any arbitrarily large delta will \
   work for this i and j, so select  delta(i,j)=(4*normb)/Eta + 1 */
/* delta(i,j) = if( abs(F[i,j])+abs(F[i,j+n]), ( Eps/(2*n) )*( 1/( (abs(F[i,j])/(abs(a[j]))^2) + \
                  (abs(F[i,n+j])/(abs(1-a[j]))^2) ) ),((4*normb)/Eta)+1 ); */
/* vecdelta(j) = vector( n, i, delta(i,j) ); */
/* mindelta(j) = vecmin( vecdelta(j) ); */
/* vecmindelta(j) = [mindelta(j),imag(a[j]),(norml2(a[j]))/2,(norml2(1-a[j]))/2]; */
/* mmindelta(j) = vecmin( vecmindelta(j) ); */
VECDELTA = vector( n, j, mmindelta(j) );
DELTA  = vecmin( VECDELTA );

/* find the value that the norm of b must be less than */
(Eta*DELTA)/4;

/* compare norm of b to above */
if(normb < ( (Eta*DELTA)/4 ),compare=2);

/* change b into a matrix to do matrix multiplication */
B = matrix(n,1,j,i,b[j]);

/* define the vector hh */
hhh = -(A)^(-1)*(B);
hh = vector(n, j, hhh[j,1]);

/* compare length of hh to DELTA to see if Kantorovich region is included in the Whitney region */
normhh =sqrt(norml2(hh));
2*(normhh) < DELTA;

/* perform the first three tests to see if this method is applicable */
atilde = a + hh;
/* test 1 to see if fat solution; if j > n */
for(j = 1, n, if(normhh < imag(atilde[j]), ,error("failure at atilde[", j, "]")));

/* test 2 to see if cijj can be defined */
for(j = 1, n, if(normhh < (1/2)*abs(a[j]), ,error("failure at atilde[", j, "]")));

/* test 3; other test to see if cijj can be defined */
for(j = 1, n, if(normhh < (1/2)*abs(1 - a[j]), ,error("failure at atilde[", j, "]")));

/* identify the Lipschitz ratio, Mlips */
/* c(i,j) = (abs(F[i,j])/(abs(a[j]) - 2*normhh)^2) + (abs(F[i,j+n])/(abs(1-a[j]) - 2*normhh)^2); */
Mlips = sqrt( sum( j = 1, n, sum(i = 1, n, c(i,j)^2) ) );

/* identify normAinv, the norm of A^(-1), using the definition of matrix \
  norm as the supremum of A^(-1)v for v on the n-sphere */
/* find the eigen values for MM = (transpose of A) * (conjugate of A) */
/* MM = mattranspose(A) * conj(A); */
/* wwapprox = polroots( charpoly(MM,y) ); */
/* ww = real( wwapprox ); */
normAinv = 1/(2 * Eta);

/* do the Kantorovich tests */
/* find the value that the norm of b must be less than or equal to wrt supremum norm */
1/(2*(normAinv)^2 * Mlips );
if( normb  <= 1/(2*(normAinv)^2 * Mlips ),compare=2);

/* find the length norm and the value that the norm of b must be less than or equal \
    to wrt length norm */
sqrt(norml2(A^(-1)));
1/(2 * norml2(A^(-1)) * Mlips );
if( normb <= 1/(2* norml2(A^(-1)) * Mlips ),compare=3);

if(compare<4,
  print("manifold ",ccounter+10," is complete hyperbolic, delta=", DELTA),
	print("manifold ",ccounter+10," cannot be proven to be complete hyperbolic"))
}


/*  This is where the program starts running. */
trap()
counter = 1;
cancel = 0;

/* Here counter steps through all manifolds in the file snapoutfile. \
  Must ensure that last value of counter matches file number of manifold data in file. \
	In case of 9-torsion, we need to check 12 fillings */
{ for(counter=1,12,
	ID = counter;

/* va is a vector containing all tetrahedra shapes, from SNAP. \
SNAP commands to obtain this data:  read file <filename>, pr sol  \
(Note if sol is not geometric, then Moser's test will not work) \
pr ac sh (=print accurate shapes) */
	va = Vec(extern("sed -n " (4*counter)"p snapoutfile"));
/* once get shape vector, find vn=length of vector */
	vn = matsize(va)[2];
/* soltype determines whether solution is geometric or not. \
 If tetrahedra are negatively oriented or flat, soltype is >2 */
	soltype=2;
  for(imm=1,vn,if(imag(va[imm])<0,soltype=3));
  for(imm=1,vn,if(imag(va[imm])<10^(-28),soltype=4));

/* Now get the filling equations, found in snapoutfile */
	FG = extern("sed -n "(4*counter+1)"p snapoutfile");
/* find total number of equations: n+k */
	numalleq = matsize(FG)[1];
/* find number of cusps */
	vk = numalleq - vn;
/* initialize the cusp equations matrix */
	vF = matrix(vk,2*(vn) +1,ii,jj,FG[ii,jj]);
/* initialize the consistency equation matrix */ 
	vG = matrix(vn,2*(vn) +1,ii,jj,FG[vk+ii,jj]);	
/* if manifold not geometric solution, do not call function, otherwise call funtion */
/*	if(cancel,cancel=0,template(vn,vk,vF,vG));*/
/* JSP:  What does the following do?  seems specific to Moser's data.  Comment out */
/*	if( (counter/2)<= 415, */
/*		tet="5 "; */
/*		mfld=(counter/2)-1, */
/*		newcounter=counter - 830; */
/*		if( (newcounter/2)<=962, */
/*			tet="6 "; */
/*			mfld=(newcounter/2)-1, */
/*			tet="7 "; */
/*			mfld=(newcounter/2) - 963 */
/*		) 	); */
	if(soltype<3,template(vn,vk,va,vF,vG,counter),
		print("manifold ",counter," has param with neg or <10^(-28) imag component as approx sol")
	);
    )
}
	


==> anc/nine_torsion/moseralg.output <==
   realprecision = 211 significant digits (210 digits displayed)
manifold 11 is complete hyperbolic, delta=0.00269790946517575619821857575504648014480322191023740341389724743736038721933016238841957381939359372322014708908241370337703262590968259155026768012433659692173765383201158256498316017868981132763994181171066693
manifold 12 is complete hyperbolic, delta=0.0183304568356528926865430796219845268117857867983926529041667644351015917924736834629297170311297924543936672270328509347254703141099674114626989829020728732329469524070797981413704966604608074279328994293229131
manifold 13 is complete hyperbolic, delta=0.00298266489905198740731281108205302940629468557947172049758019370218653830803955429278328787181494382345370095435931225885896765419154229010648062241257965101303213059274775034353085047772519774305960953704991328
manifold 14 is complete hyperbolic, delta=0.00334581690449239485028969894629024270548894615935868445291685204289511110493283093203740797848915309313113089575463012093182811821753067330563659179218862116271839881726544182088123437271601236059957842307813721
manifold 15 is complete hyperbolic, delta=0.00227010031254920637030156307948851679718211084241120785101728635355794609614369456650106256092131704706633358034632908607024259611877142255341181558637248504197979322637608268812067734426993845927812274333252089
manifold 16 is complete hyperbolic, delta=0.00160560142354986720134990272874349092877991809622018279510422924547019534793966895322425243988001925184531741256964742018532396237995624767662906298706424536594533182672832714248541719010500524359473529733593964
manifold 17 is complete hyperbolic, delta=0.00367863049736915775043956628748069228709333626966708122982845305638686188735774380661192084926180042293101432554683831123154562340610209954457853447074969525585957189700938739711961467633356856203225823566559699
manifold 18 is complete hyperbolic, delta=0.00258554132565850956967602377064415626297831952233995577349658829818689091440142487527357447851453179039602595320893960869159954441134876002746102629367317874006051729238069653415536818772894042913095131381594669
manifold 19 is complete hyperbolic, delta=0.00188932807630278171069297015042501341593489053625461296214886503808907055501136962947469872274336425391264689010242553943640010122780836178591911535132228850807728916161589130757791104105317590697316357800048715
manifold 20 is complete hyperbolic, delta=0.00260137312628821765597994265804904779124611998309210200070968792037601090397495072078217660902974313259783859834384296263222847207308632533466709406165306771740444629535037988076497849310719783412574041610067747
manifold 21 is complete hyperbolic, delta=0.00147980978065225832829735860191105694313930167580444124519273711157174737644293493927164346618286601890794602567597617941067126079324409192757205435280391550528088327781718967497958770965194078913740257203902449
manifold 22 is complete hyperbolic, delta=0.00122352230715066553224374978440116997650045599390015583409143931154236346693618996944026017474519338894680177119761681195575092943636875651994213109080269936957192258768564282211117026689301854192717850387205243
[0m

==> anc/nine_torsion/rigorous_volume/AJet.C <==
/* AJet.C
 *
 * Written by: Peter Milley
 * Inspired heavily by existing code from Nathaniel Thurston
 */

#include "AJet.H"
#include <iostream>

// EPS refers to the smallest positive real number such that 1+EPS has
// a floating-point representation distinct from 1.
#include <float.h>
const double Affine1Jet::EPS = DBL_EPSILON;
const double Affine1Jet::EPS_by_2 = EPS / 2;

Affine1Jet::Affine1Jet( double f0, double df1, double df2,
			double df3, double e )
{
  _f0 = f0;
  _df1 = df1;
  _df2 = df2;
  _df3 = df3;
  _error = e;
}

Affine1Jet::Affine1Jet( )
{
  _f0 = 0.0;
  _df1 = 0.0;
  _df2 = 0.0;
  _df3 = 0.0;
  _error = 0.0;
}

Affine1Jet::Affine1Jet( const Affine1Jet & j )
{
  _f0 = j._f0;
  _df1 = j._df1;
  _df2 = j._df2;
  _df3 = j._df3;
  _error = j._error;
}

Affine1Jet & Affine1Jet::operator=( const Affine1Jet & j )
{
  _f0 = j._f0;
  _df1 = j._df1;
  _df2 = j._df2;
  _df3 = j._df3;
  _error = j._error;

  return (*this);
}

// Arithmetic assignment operators are all defined in terms of the
// corresponding arithmetic operator.

Affine1Jet & Affine1Jet::operator+= ( const Affine1Jet & w )
{
  Affine1Jet result = (*this) + w;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator+= ( double d )
{
  Affine1Jet result = (*this) + d;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator-= ( const Affine1Jet & w )
{
  Affine1Jet result = (*this) - w;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator-= ( double d )
{
  Affine1Jet result = (*this) - d;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator*= ( const Affine1Jet & w )
{
  Affine1Jet result = (*this) * w;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator*= ( double d )
{
  Affine1Jet result = (*this) * d;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator/= ( const Affine1Jet & w )
{
  Affine1Jet result = (*this) / w;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator/= ( double d )
{
  Affine1Jet result = (*this) / d;
  (*this) = result;
  return (*this);
}

/* trulyGreaterThan returns "true" only if the range of the 1-jet
 * definitely lies strictly above the given argument, even given the
 * floating-point error which occurs during the computation of that
 * range. It assumes the argument (if a double) is given exactly.
 */
bool Affine1Jet::trulyGreaterThan( double d ) const
{
  double boundary_est = d + ((fabs(_df1) + fabs(_df2)) +
			     (fabs(_df3) + _error));
  // Account for the floating point error in the above calculation.
  if( boundary_est >= 0 ){
    boundary_est *= 1.0 + 3 * EPS;
  } else {
    boundary_est *= 1.0 - 3 * EPS;
  }

  return boundary_est < _f0;
}

bool Affine1Jet::trulyGreaterThan( const Affine1Jet & w ) const
{
  double boundary_est = w._f0 + (((fabs(w._df1) + fabs(w._df2)) +
				  (fabs(w._df3) + w._error)) +
				 ((fabs(_df1) + fabs(_df2)) +
				  (fabs(_df3) + _error)));
  // Account for the floating point error in the above calculation.
  if( boundary_est >= 0 ){
    boundary_est *= 1.0 + 3 * EPS;
  } else {
    boundary_est *= 1.0 - 3 * EPS;
  }

  return boundary_est < _f0;
}
    

/* mayContainZero returns "false" only if the range of the 1-jet
 * definitely does NOT contain zero, even given the floating-point
 * error which occurs during the computation of that range.
 */
bool Affine1Jet::mayContainZero() const
{
  // Compute the 'diameter' of the 1-jet.
  double diameter_est = (fabs(_df1) + fabs(_df2)) + (fabs(_df3) + _error);
  // Account for the floating-point error in the above calculation.
  diameter_est *= 1.0 + 2 * EPS;

  if( fabs(_f0) <= diameter_est ){
    return true;
  }
  return false;
}

// squeezeLeft() and squeezeRight() return the "left" or "right" half
// of the Affine1Jet, with respect to the dimension given by "index".

Affine1Jet & Affine1Jet::squeezeLeft( int index )
{
  if( index < 0 || index >= 3 ){
    return (*this);
  }

  // The "Taylor" error remains unchanged.
  double error = _error;

  // Add the floating-point error.
  switch( index ){
  case 0:
    error += EPS_by_2 * fabs(_f0 - 0.5 * _df1);
    break;
  case 1:
    error += EPS_by_2 * fabs(_f0 - 0.5 * _df2);
    break;
  case 2:
    error += EPS_by_2 * fabs(_f0 - 0.5 * _df3);
    break;
  }

  // Account for error while calculating the error
  error *= 1.0 + EPS;

  // Now update the jet. The linear term corresponding to index is
  // divided by two and then subtracted from the constant term.
  switch( index ){
  case 0:
    _df1 *= 0.5;
    _f0 -= _df1;
    break;
  case 1:
    _df2 *= 0.5;
    _f0 -= _df2;
    break;
  case 2:
    _df3 *= 0.5;
    _f0 -= _df3;
    break;
  }

  _error = error;
  
  return (*this);
}

Affine1Jet & Affine1Jet::squeezeRight( int index )
{
  if( index < 0 || index >= 3 ){
    return (*this);
  }

  // The "Taylor" error remains unchanged.
  double error = _error;

  // Add the floating-point error.
  switch( index ){
  case 0:
    error += EPS_by_2 * fabs(_f0 + 0.5 * _df1);
    break;
  case 1:
    error += EPS_by_2 * fabs(_f0 + 0.5 * _df2);
    break;
  case 2:
    error += EPS_by_2 * fabs(_f0 + 0.5 * _df3);
    break;
  }

  // Account for error while calculating the error
  error *= 1.0 + EPS;

  // Now update the jet. The linear term corresponding to index is
  // divided by two and then added to the constant term.
  switch( index ){
  case 0:
    _df1 *= 0.5;
    _f0 += _df1;
    break;
  case 1:
    _df2 *= 0.5;
    _f0 += _df2;
    break;
  case 2:
    _df3 *= 0.5;
    _f0 += _df3;
    break;
  }

  _error = error;

  return (*this);
}

// "flatten" turns the Affine1Jet from a small neighbourhood of a 3-D
// interval into a larger neighbourhood of the point at the centre of
// that interval. This represents an enormous loss of accuracy but is
// occasionally mathematically necessary.

Affine1Jet & Affine1Jet::flatten()
{
  double error = (fabs(_df1) + fabs(_df2)) + (fabs(_df3) + _error);

  // Account for floating-point error in this calculation
  error *= 1.0 + 2 * EPS;

  _df1 = _df2 = _df3 = 0.0;
  _error = error;

  return (*this);
}

// Arithmetic operators. In each case, the hardest part is calculating
// the new error term. For each function, the error term consists of:
//  1) The error inherited from the operands,
//  2) The error introducted by taking a Taylor approximation to the
//     result of the operation,
//  (#1 and #2 are grouped together and called the "Taylor error" in
// the calculations below)
//  3) The floating-point error, typically proportional to the sum of
//     the absolute values of all the intermediate results from step
//     1, step 2, and from computing the actual result of the
//     operation,
//  4) The floating-point error involved in calculating the
//     floating-point error. This last error is accounted for by
//     multiplying the error term to that point by (1+n*EPS) where n
//     is roughly proportional to the logarithm of the number of
//     operations used up to that point.
//
// For details of how to calculate the error term in steps 3 and 4,
// see "Homotopy hyperbolic 3-manifolds are hyperbolic" by Gabai,
// Meyerhoff, and Thurston, Annals of Mathematics 157 (2003)
// pp335--431.
//
// One consequence of the method used to calculate the error term in
// step 4 is that the precise order of operations is VERY
// IMPORTANT. What may seem like excessive use of parentheses is
// actually critical to ensuring that the error term calculated in
// step 4 is correct.

Affine1Jet operator+( const Affine1Jet & v, const Affine1Jet & w )
{
  // First, compute the "Taylor error".
  double error = (v._error + w._error);
  // Then, add the floating-point error.
  error += Affine1Jet::EPS_by_2 *
    ((fabs(v._f0 + w._f0) + fabs(v._df1 + w._df1)) +
     (fabs(v._df2 + w._df2) + fabs(v._df3 + w._df3)));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 3 * Affine1Jet::EPS;

  return Affine1Jet(v._f0 + w._f0,
		    v._df1 + w._df1,
		    v._df2 + w._df2,
		    v._df3 + w._df3,
		    error
		    );
}

Affine1Jet operator+( const Affine1Jet & v, double d )
{
  // First, compute the "Taylor error".
  double error = v._error;
  // Then, add the floating-point error.
  error += Affine1Jet::EPS_by_2 * fabs(v._f0 + d);
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + Affine1Jet::EPS;

  return Affine1Jet(v._f0 + d,
		    v._df1, v._df2, v._df3,
		    error
		    );
}

Affine1Jet operator+( double d, const Affine1Jet & v )
{
  return v+d;
}

// unary minus
Affine1Jet operator-( const Affine1Jet & v )
{
  // Since unary negation is an exact operation,
  // we don't have to worry about changes to _error.
  return Affine1Jet(-v._f0, -v._df1, -v._df2, -v._df3, v._error);
}

Affine1Jet operator-( const Affine1Jet & v, const Affine1Jet & w )
{
  return v + (-w);
}

Affine1Jet operator-( const Affine1Jet & v, double d )
{
  return v + (-d);
}

Affine1Jet operator-( double d, const Affine1Jet & v )
{
  return (-v) + d;
}

Affine1Jet operator*( const Affine1Jet & v, const Affine1Jet & w )
{
  // First, compute the "Taylor error".
  double error = (fabs(v._f0) * w._error + fabs(w._f0) * v._error) +
    ((fabs(v._df1) + fabs(v._df2)) + (fabs(v._df3) + v._error)) *
    ((fabs(w._df1) + fabs(w._df2)) + (fabs(w._df3) + w._error));
  // Then, add the floating point error.
  error += Affine1Jet::EPS_by_2 * ((fabs(v._f0 * w._f0) + fabs(v._f0 * w._df1)) +
		       (((fabs(v._df1 * w._f0) +
			  fabs(v._f0 * w._df1 + v._df1 * w._f0)) +
			 (fabs(v._f0 * w._df2) + fabs(v._df2 * w._f0))) +
			((fabs(v._f0 * w._df2 + v._df2 * w._f0) +
			  fabs(v._f0 * w._df3)) +
			 (fabs(v._df3 * w._f0) +
			  fabs(v._f0 * w._df3 + v._df3 * w._f0)))));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 4 * Affine1Jet::EPS;

  return Affine1Jet(v._f0 * w._f0,
		    v._f0 * w._df1 + v._df1 * w._f0,
		    v._f0 * w._df2 + v._df2 * w._f0,
		    v._f0 * w._df3 + v._df3 * w._f0,
		    error
		    );
}

Affine1Jet operator*( const Affine1Jet & v, double d )
{
  // First, compute the "Taylor error".
  double error = fabs(v._error * d);
  // Then, add the floating-point error.
  error += Affine1Jet::EPS_by_2 * ((fabs(v._f0 * d) + fabs(v._df1 * d)) +
		       (fabs(v._df2 * d) + fabs(v._df3 * d)));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 3 * Affine1Jet::EPS;

  return Affine1Jet(v._f0 * d,
		    v._df1 * d,
		    v._df2 * d,
		    v._df3 * d,
		    error
		    );
}

Affine1Jet operator*( double d, const Affine1Jet & v )
{
  return v*d;
}

Affine1Jet operator/( const Affine1Jet & v, const Affine1Jet & w )
{
  // Need to check for division by zero.
  if( w.mayContainZero() ){
    throw Affine1Jet::DivisionByZeroError();
  }

  // First, compute the "Taylor error".
  double error =
    (fabs(v._f0) + ((fabs(v._df1) + fabs(v._df2)) + (fabs(v._df3) + v._error))) /
    (fabs(w._f0) - ((fabs(w._df1) + fabs(w._df2)) + (fabs(w._df3) + w._error))) -
    ((((fabs(v._f0) + fabs(v._df1)) + (fabs(v._df2) + fabs(v._df3))) /
      fabs(w._f0)) +
     (fabs(w._df1) + (fabs(w._df2) + fabs(w._df3))) * (fabs(v._f0) /
     (fabs(w._f0) * fabs(w._f0))));
  // Next, add the floating-point error.
  error += Affine1Jet::EPS_by_2 * ((fabs(v._f0 / w._f0) +
		       ((fabs(v._df1 / w._f0) +
		       2.0 * (1.0 + 2 * Affine1Jet::EPS) *
		       (fabs(v._f0 * w._df1) / fabs(w._f0 * w._f0))) +
		       (fabs((v._f0 * w._df1) / (w._f0 * w._f0)) +
		       fabs(v._df1/w._f0 - (v._f0*w._df1)/(w._f0*w._f0))))) +
		       (((fabs(v._df2 / w._f0) +
		       2.0 * (1.0 + 2 * Affine1Jet::EPS) *
		       (fabs(v._f0 * w._df2) / fabs(w._f0 * w._f0))) +
		       (fabs((v._f0 * w._df2) / (w._f0 * w._f0)) +
		       fabs(v._df2/w._f0 - (v._f0*w._df2)/(w._f0*w._f0)))) +
		       ((fabs(v._df3 / w._f0) +
		       2.0 * (1.0 + 2 * Affine1Jet::EPS) *
		       (fabs(v._f0 * w._df3) / fabs(w._f0 * w._f0))) +
		       (fabs((v._f0 * w._df3) / (w._f0 * w._f0)) +
		       fabs(v._df3/w._f0 - (v._f0*w._df3)/(w._f0*w._f0))))));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 4 * Affine1Jet::EPS;

  return Affine1Jet(v._f0 / w._f0,
		    -v._f0 * w._df1 / (w._f0 * w._f0) + v._df1 / w._f0,
		    -v._f0 * w._df2 / (w._f0 * w._f0) + v._df2 / w._f0,
		    -v._f0 * w._df3 / (w._f0 * w._f0) + v._df3 / w._f0,
		    error
		    );
}

Affine1Jet operator/( const Affine1Jet & v, double d )
{
  // Check for division by zero.
  if( d == 0.0 ){
    throw Affine1Jet::DivisionByZeroError();
  }
  // Compute the "Taylor error".
  double error = v._error / fabs(d);
  // Next, add the floating-point error.
  error += Affine1Jet::EPS_by_2 * ((fabs(v._f0 / d) + fabs(v._df1 / d)) +
		       (fabs(v._df2 / d) + fabs(v._df3 / d)));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 3 * Affine1Jet::EPS;

  return Affine1Jet(v._f0 / d,
		    v._df1 / d,
		    v._df2 / d,
		    v._df3 / d,
		    error
		    );
}

Affine1Jet operator/( double d, const Affine1Jet & w )
{
  // Check for division by zero.
  if( w.mayContainZero() ){
    throw Affine1Jet::DivisionByZeroError();
  }

  // First, compute the "Taylor error".
  double error = fabs(d) / (fabs(w._f0) - ((fabs(w._df1) + fabs(w._df2)) +
			   (fabs(w._df2) + w._error))) -
    (fabs(d) / fabs(w._f0) +
    (fabs(w._df1) + (fabs(w._df2) + fabs(w._df3))) * (fabs(d) / 
    (fabs(w._f0) * fabs(w._f0))));
  // Then, add the floating point error.
  error += Affine1Jet::EPS_by_2 * ((fabs(d/ w._f0) +
		       (fabs((d * w._df1) / (w._f0 * w._f0)) +
		       2 * (1 + 2 * Affine1Jet::EPS) *
			(fabs(d * w._df1) / fabs(w._f0 * w._f0)))) +
		       ((fabs((d * w._df2) / (w._f0 * w._f0)) +
		       2 * (1 + 2 * Affine1Jet::EPS) *
			 (fabs(d * w._df2) / fabs(w._f0 * w._f0))) +
		       (fabs((d * w._df3) / (w._f0 * w._f0)) +
		       2 * (1 + 2 * Affine1Jet::EPS) *
			(fabs(d * w._df3) / fabs(w._f0 * w._f0)))));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 4 * Affine1Jet::EPS;

  return Affine1Jet(d / w._f0,
		    -d * w._df1 / (w._f0 * w._f0),
		    -d * w._df2 / (w._f0 * w._f0),
		    -d * w._df3 / (w._f0 * w._f0),
		    error
		    );
}

bool operator==( const Affine1Jet & v, const Affine1Jet & w )
{
  // Just test for strict equality of all terms.
  return (v._f0 == w._f0)
    && (v._df1 == w._df1)
    && (v._df2 == w._df2)
    && (v._df3 == w._df3)
    && (v._error == w._error);
}

// The remaining functions are not rational polynomials in their
// arguments, and hence computing them rigorously is a bit more involved.

Affine1Jet Power( const Affine1Jet & v, int p )
{
  if( p == 0 ){
    // Check that we're not computing 0^0.
    if( v.mayContainZero() ){
      throw Affine1Jet::ZeroToTheZeroError();
    }
    return Affine1Jet(1.0);
  }

  if( p < 0 ){
    return Power(1.0 / v, -p);
  }
  if( p == 1 ){
    return v;
  }

  // It would be nice to compute this in a more direct manner
  // that doesn't cause the error term to balloon, but for now we'll
  // just try to multiply the power out in an efficient way. (By
  // 'efficient' here I mean 'using the fewest multiplications'.)

  int half_p = p / 2;
  Affine1Jet temp = Power(v, half_p);

  if( p % 2 == 1 ){
    return temp * (temp * v);
  } else {
    return temp * temp;
  }
}

Affine1Jet Log( Affine1Jet v )
{
  // Logarithm is obviously not a rational polynomial. However, its
  // derivatives are all rational polynomials. So to compute a
  // "rigorous" logarithm, we use a Taylor approximation. The
  // difference between log and the approximation (which is bounded
  // above thanks to Taylor's theorem) is included in the resulting
  // error term.
  
  // Can't take the log of zero.
  if( v.mayContainZero() ){
    throw Affine1Jet::LogZeroError();
  }

  // This is tricky. First, make sure we aren't taking the log
  // of a negative number. I.e., check to see if:
  //  v._f0 - sum(|v._dfi|) - v._error <= 0

  double diameter_est = (fabs(v._df1) + fabs(v._df2)) + (fabs(v._df3) + v._error);
  if( v._f0 <= (1.0 + 2 * Affine1Jet::EPS) * diameter_est ){
    throw Affine1Jet::LogIsComplexError();
  }

  // Since we're only using a crude polynomial approximation to log,
  // it helps to perform some elaborate chicanery to try and ensure
  // that the argument is close to 1.
  // Note that RHO is chosen to be an exact floating-point value.
  static const double RHO = 9. / 8;
  static const Affine1Jet LOG_RHO(0.11778303565638345454,
				  0., 0., 0., Affine1Jet::EPS);
  double center_log = log(v._f0) / log(RHO);
  int num_factors = (int) floor(fabs(center_log));
  if( center_log > 0.0 ){
    for( int i=0; i<num_factors; i++ ){
      v /= RHO;
    }
  } else if( center_log < 0.0 ){
    for( int i=0; i<num_factors; i++ ){
      v *= RHO;
    }
  }
  
  // The computation below depends on a Taylor approximation of log
  // around the point x=1, so to compute the error term correctly we
  // need to know if 1 is less than all points in the range of v.
  // I.e. we need to know if v._f0 - sum(|v._dfi|) - v.error <= 1.
  double size = (fabs(v._df1) + fabs(v._df2)) + (fabs(v._df3) + v._error);
  bool mightnt_exceed_one =
    v._f0 <= (1.0 + 3 * Affine1Jet::EPS) * (size + 1.0);

  // We're using the equation log(x) == (x-1)-(x-1)^2/2 +
  // (x-1)^3/(3*c^3) where c is between 1 and x. We choose a
  // worst-case scenario for c. 

  // Compute the "Taylor error".
  double error;
  double cubic = fabs(v._f0 - 1.0) + size;
  if( mightnt_exceed_one ){
    double c = v._f0 - size;
    error = ((v._error + (fabs(v._f0 - 1.0) * v._error)) + 0.5*(size * size)) +
      (cubic * cubic) * (cubic / ((3.0 * c) * (c * c)));
  } else {
    error = ((v._error + (fabs(v._f0 - 1.0) * v._error)) + 0.5*(size * size)) +
      (cubic * cubic) * (cubic / 3.0);
  }

  // Next, add the floating point error.
  error += Affine1Jet::EPS_by_2 * ((((fabs(v._f0 - 1.0) +
			  0.5 * fabs((v._f0 - 1.0) * (v._f0 - 1.0))) +
			 (fabs((v._f0 - 1.0) - 0.5 * ((v._f0 - 1.0) * (v._f0 - 1.0))) +
			  fabs(v._df1 * (2.0 - v._f0)))) +
			((fabs(v._df2 * (2.0 - v._f0)) +
			  fabs(v._df3 * (2.0 - v._f0))) +
			 fabs(v._df1) * fabs(2.0 - v._f0))) +
		       ((fabs(v._df2) * fabs(2.0 - v._f0) +
			 fabs(v._df3) * fabs(2.0 - v._f0)) +
			(1.0 + 2 * Affine1Jet::EPS) *
			(fabs(v._f0 - 1.0) * fabs(v._f0 - 1.0))));

  // Finally, account for the error from computing the errors.
  if( mightnt_exceed_one ){
    error *= 1.0 + 6 * Affine1Jet::EPS;
  } else {
    error *= 1.0 + 5 * Affine1Jet::EPS;
  }

  Affine1Jet result((v._f0 - 1.0) - 0.5 * ((v._f0 - 1.0) * (v._f0 - 1.0)),
		    v._df1 * (2.0 - v._f0),
		    v._df2 * (2.0 - v._f0),
		    v._df3 * (2.0 - v._f0),
		    error);
  
  // Undo the changes we made to v to ensure that v was close to 1:
  if( center_log > 0.0 ){
    result += (LOG_RHO * num_factors);
  } else if( center_log < 0.0 ){
    result -= (LOG_RHO * num_factors);
  }

  return result;
}

Affine1Jet Max0( const Affine1Jet & v )
{
  // We wish to compute an Affine1Jet corresponding to Max(v,0). But
  // if 0 is in the range of v to begin with, then Max(v,0) is very
  // much not a linear function. The best we can do is approximate
  // Max(v,0) with a constant function and use a very large error
  // term, and hope that's good enough.
  if( v.mayContainZero() ){
    double size = v._f0 + ((fabs(v._df1)+fabs(v._df2))+(fabs(v._df3)+v._error));
    size *= 1 + 3 * Affine1Jet::EPS;
    size /= 2; // Exact operation

    return Affine1Jet(size, 0.0, 0.0, 0.0, size);
  }

  // If 0 isn't in the range of v, things are much simpler.

  if( v._f0 >= 0.0 ){
    // Note that v._f0 == 0 should actually be covered by the previous
    // case.
    return v;
  }

  // At this point, the range of v is strictly below 0.
  return Affine1Jet(0.0, 0.0, 0.0, 0.0, 0.0);
}

Affine1Jet ArcTan( Affine1Jet v )
{
  // Like the logarithm, all of the derivatives of ArcTan are rational
  // polynomials. So we will use a Taylor approximation to compute the
  // arctangent and use Taylor's theorem to bound the difference
  // between the arctangent and the approximation.

  // ArcTan is odd, might as well use the symmetry.
  bool negated = false;
  if( v._f0 < 0 ){
    negated = true;
    v = -v;
  }

  // Since we're only using a crude polynomial approximation to arctan
  // we prefer to deal with arguments as close to zero as
  // possible. We start with the formula
  //   ArcTan(a) + ArcTan(b) = ArcTan((a+b)/(1-a*b))
  // Let c = (a+b)/(1-a*b) and solve for b:
  //   ArcTan(c) = ArcTan(a) + ArcTan((c-a)/(a*c+1))
  // If c is positive and a is a positive constant less than c then
  // the second argument on the right will be smaller than c. Repeat
  // until you end up with an argument smaller than a.
  // Currently as a constant I use a number with an exact binary
  // representation which is smaller than tan(Pi/12).
  static const double RHO = 137. / 512;
  static const Affine1Jet ARCTAN_RHO(0.26145314506663815251,
				     0., 0., 0., Affine1Jet::EPS);
  int num_translations = 0;
  while( v._f0 > RHO ){
    num_translations++;
    v = (v-RHO) / (v*RHO+1);
  }

  // We use the equation arctan(x) == x-x^3/3 +
  // x^4*(c-2*c^3)/(2*(c^2+1)^4) where c is between 0 and x, and
  // choose a worst-case scenario for c.

  // To find the worst-case scenario for c, we need to know whether or
  // the range of |v| extends to the right of the global maximum of
  // the function (c-2*c^3)/(2*(c^2+1)^4). This isn't pretty, but it
  // works.
  double size = (fabs(v._df1) + fabs(v._df2)) + (fabs(v._df3) + v._error);
  bool includes_max =
    300466. / 1048576 <= (1.0 + 3 * Affine1Jet::EPS) * (fabs(v._f0) + size);

  // Now we can compute the "Taylor error".
  double error;
  error = (v._error + v._error * fabs(v._f0 * v._f0)) +
    (fabs(v._f0) * (size * size) + (size * size) * (size / 3.0));
  if( includes_max ){
    double c = 91575. / 1048576;
    double c2p1 = c * c + 1.0;
    error += ((((fabs(v._f0) + size) * (fabs(v._f0) + size)) *
	       ((fabs(v._f0) + size) * (fabs(v._f0) + size))) *
	      ((c - (2.0 * c) * (c * c)) / 2.0)) /
      ((c2p1 * c2p1) * (c2p1 * c2p1));
  } else {
    double c = fabs(v._f0) + size;
    double c2p1 = c * c + 1.0;
    error += (((c * c) * (c * c)) * ((c - (2.0 * c) * (c * c)) / 2.0)) /
      ((c2p1 * c2p1) * (c2p1 * c2p1));
  }

  // Next, add the floating point error.
  error += Affine1Jet::EPS_by_2 * (((2 * (1 + 2 * Affine1Jet::EPS) *
				     fabs(v._f0 * v._f0) * fabs(v._f0 / 3.0) +
				     fabs((v._f0 * v._f0) * (v._f0 / 3.0))) +
				    (fabs(v._f0 - (v._f0 * v._f0) * (v._f0 / 3.0)) +
				     fabs(v._df1) * fabs(v._f0 * v._f0))) +
				   (((fabs(v._df1 * (v._f0 * v._f0)) +
				      fabs(v._df1 - v._df1 * (v._f0 * v._f0))) +
				     (fabs(v._df2) * fabs(v._f0 * v._f0) +
				      fabs(v._df2 * (v._f0 * v._f0)))) +
				    ((fabs(v._df2 - v._df2 * (v._f0 * v._f0)) +
				      fabs(v._df3) * fabs(v._f0 * v._f0)) +
				     (fabs(v._df3 * (v._f0 * v._f0)) +
				      fabs(v._df3 - v._df3 * (v._f0 * v._f0))))));

  // Finally, account for the error from computing the errors.
  if( includes_max ){
    error *= 1.0 + 6 * Affine1Jet::EPS;
  } else {
    error *= 1.0 + 7 * Affine1Jet::EPS;
  }

  Affine1Jet result(v._f0 - (v._f0 * v._f0) * (v._f0 / 3.0),
		    v._df1 - v._df1 * (v._f0*v._f0),
		    v._df2 - v._df2 * (v._f0*v._f0),
		    v._df3 - v._df3 * (v._f0*v._f0),
		    error);

  // Undo the transformations that we performed to get the argument
  // close to zero.
  while( num_translations > 0 ){
    result += ARCTAN_RHO;
    num_translations--;
  }

  if( negated ){
    result = -result;
  }

  return result;
}


==> anc/nine_torsion/rigorous_volume/AJet.H <==
/* AJet.h
 *
 * Written by: Peter Milley
 *
 * An Affine1Jet represents a set of functions f with domain the
 * standard cube in R^3 (i.e. the cube {|x|<=1, |y|<=1, |z|<=1}), such
 * that |f(v)-f0-(df1,df2,df3).v| < error for all v and f.
 */

#ifndef _AJet_h_
#define _AJet_h_

#include <math.h> // for fabs, log

class Affine1Jet
{
public:
  // Constructors and destructors
  Affine1Jet( double f0, double df1=0, double df2=0, double df3=0,
	      double e=0 );
  Affine1Jet();
  Affine1Jet( const Affine1Jet & );
  Affine1Jet & operator= ( const Affine1Jet & );

  ~Affine1Jet() { }; // empty

  // Useful constants
  static const double EPS;
  static const double EPS_by_2;

  // Exception classes.
  class DivisionByZeroError {
  public:
    DivisionByZeroError() {} // empty;
  };
  class ZeroToTheZeroError {
  public:
    ZeroToTheZeroError() {} // empty;
  };
  class LogZeroError {
  public:
    LogZeroError() {} // empty;
  };
  class LogIsComplexError {
  public:
    LogIsComplexError() {} // empty;
  };

  // Access functions
  inline double center() const;
  inline double size() const;
  inline double slope( int ) const;
  inline double error() const;

  // Some "arithmetic functions" defined specially.
  Affine1Jet & squeezeLeft( int index );
  Affine1Jet & squeezeRight( int index );
  Affine1Jet & flatten();

  // Arithmetic assignment operators.
  Affine1Jet & operator+= ( const Affine1Jet & );
  Affine1Jet & operator+= ( double );
  Affine1Jet & operator-= ( const Affine1Jet & );
  Affine1Jet & operator-= ( double );
  Affine1Jet & operator*= ( const Affine1Jet & );
  Affine1Jet & operator*= ( double );
  Affine1Jet & operator/= ( const Affine1Jet & );
  Affine1Jet & operator/= ( double );

  // A test function. Returns true if every point in the range of the
  // jet is greater than the given argument.
  // Not defined as an operator; the semantics aren't quite right.
  bool trulyGreaterThan( double d ) const;
  bool trulyGreaterThan( const Affine1Jet & w ) const;

  // Arithmetic operators.
  friend Affine1Jet operator+ ( const Affine1Jet &, const Affine1Jet & );
  friend Affine1Jet operator+ ( const Affine1Jet &, double );
  friend Affine1Jet operator+ ( double, const Affine1Jet & );

  friend Affine1Jet operator- ( const Affine1Jet &, const Affine1Jet & );
  friend Affine1Jet operator- ( const Affine1Jet &, double );
  friend Affine1Jet operator- ( double, const Affine1Jet & );

  friend Affine1Jet operator- ( const Affine1Jet & );

  friend Affine1Jet operator* ( const Affine1Jet &, const Affine1Jet & );
  friend Affine1Jet operator* ( const Affine1Jet &, double );
  friend Affine1Jet operator* ( double, const Affine1Jet & );

  friend Affine1Jet operator/ ( const Affine1Jet &, const Affine1Jet & );
  friend Affine1Jet operator/ ( const Affine1Jet &, double );
  friend Affine1Jet operator/ ( double, const Affine1Jet & );

  // Test for equality. Nothing approximate here; this is exact equality.
  friend bool operator==( const Affine1Jet &, const Affine1Jet & );

  // Other useful mathematical functions.
  friend Affine1Jet Power ( const Affine1Jet &, int );
  friend Affine1Jet Log ( Affine1Jet );
  friend Affine1Jet Max0 ( const Affine1Jet & );

  friend Affine1Jet ArcTan ( Affine1Jet );

private:
  bool mayContainZero() const;

  double _f0;
  double _df1, _df2, _df3;
  double _error;
  double _size;
};

#include "AJet.inline"

#endif // _AJet_h_


==> anc/nine_torsion/rigorous_volume/AJet.inline <==
/* AJet.inline
 *
 * Written by: Peter Milley
 */

double
Affine1Jet::center() const
{
  return _f0;
}

double
Affine1Jet::size() const
{
  return fabs(_df1)+fabs(_df2)+fabs(_df3);
}

double
Affine1Jet::slope( int i ) const
{
  if( i==1 ) return _df1;
  if( i==2 ) return _df2;
  if( i==3 ) return _df3;
  return 0.0;
}

double
Affine1Jet::error() const
{
  return _error;
}


==> anc/nine_torsion/rigorous_volume/Makefile <==
# Written by: Peter Milley

# A word about the compiler options below: it is VERY IMPORTANT that
# the compiler does NOT try to optimize the arithmetic expressions in
# AJet.C. The error estimates for all of the operations defined in
# AJet.C depend on the height of the expression trees used to compute
# the results of those operations. Rearranging those expressions to
# optimize them make the error estimates invalid.
#
# That is why I've used the -O0 compiler flag below, even though
# that's technically the default anyway: to remind myself NOT to try
# and optimize the code.
#
# This is only a requirement for AJet.C, so if you absolutely have to
# turn on optimizations for Position.o, area_jets.o, and
# area_jets_bdry.o you may do so...just remember to compile AJet.o
# separately without optimizations and you should be fine.

COPTS=-ggdb -O0 -Wall -fexceptions
CPP=g++

.SUFFIXES: .o .m .C

.C.o:
	$(CPP) $(COPTS) -c ${@:o=C}

all: rigorous_volume

rigorous_volume: rigorous_volume.o AJet.o
	$(CPP) $(COPTS) -o rigorous_volume rigorous_volume.o AJet.o

clean:
	rm *.o


==> anc/nine_torsion/rigorous_volume/README.txt <==
rigorous_volume.C

Written by: Peter Milley

Usage: rigorous_volume vol input_file

This program reads Snap triangulation data along with the delta
constant computed by Harriet Moser's algorithm from "input_file" and
uses them to rigorously determine whether or not the volume of the
manifolds thus describes are greater than "vol".

Output: for each line in "input_file" the program will print either
"Manifold N:Okay" if it can determine that the volume is strictly
greater than "vol", or "Manifold N:Not Okay" otherwise (where N is the
index of the corresponding manifold in the input file).

Five input files are provided:

"volumes.input": fillings on two-cusped manifolds. Test with
"vol"=2.848.

"m019_volume_input": alternate triangulation of m019. Test with
"vol"=2.848. (There are triangulations of m019 present in
"volumes.input", but for those triangulations the program cannot
guarantee sufficient volume due to floating-point error.)

"one_cusped_volumes.input": fillings on one-cusped manifolds. Test
with "vol"=0.943.

"vol2_volume.input": an alternate triangulation of Vol2. Test with
"vol"=0.943.

"vol3_cover_volume.input": a positively-oriented triangulation of a
two-fold cover of Vol3. (Harriet Moser's algorithm, and hence this
program, only work with positively oriented ideal triangulations.)
Test with "vol"=1.886.

Note copies of these sample files and instructions on how to recreate
them are in the "twocusped/volume_comp/", "onecusped/volume_comp/",
and "onecusped/vol3/" directories.


==> anc/nine_torsion/rigorous_volume/rigorous_volume.C <==
/* rigorous_volume.C
 *
 * Determine rigorous lower bounds on the volume of a hyperbolic
 * manifold given shape data for an ideal triangulation and the error
 * term \delta determined by Moser's algorithm.
 */

#include <iostream>
#include <cstdlib>
#include <fstream>
#include <sstream>
#include <string>
#include <vector>
#include <cmath>
#include "AJet.H"

using namespace std;

static const string USAGE="Usage: rigorous_volume vol input_file";
static const string FILE_NOT_FOUND="Error, unable to open ";
static const string BAD_EOF="Error, unexpected EOF";
static const string FORMAT_ERR="Badly formatted input at line ";

static const Affine1Jet Pi(M_PI, 0.0, 0.0, 0.0, 2*Affine1Jet::EPS);

class FormatException
{
public:
  FormatException() {} // empty
};

bool ParseLine( string line, vector<double> & params )
{
  bool result = true;
  stringstream ss(line);
  vector<double>::iterator insert_point = params.end();
  double real, imag;

  try {
    ss.ignore(1);
    while( !ss.eof() ){
      ss >> real;
      if( !ss.good() ){
	throw FormatException();
      }
      ss.ignore(3);
      ss >> imag;
      if( !ss.good() ){
	throw FormatException();
      }
      ss.ignore(2);
      params.push_back(real);
      params.push_back(imag);
      if( ss.peek() == ']' ){
	break;
      } else {
	ss.ignore(2);
      }
    }
  } catch( FormatException ){
    params.erase(insert_point, params.end());
    result = false;
  }

  return result;
}

Affine1Jet Lobachevsky( Affine1Jet & theta )
{
  if( theta.trulyGreaterThan(Pi/2.0) ){
    Affine1Jet translated = theta-Pi;
    return Lobachevsky(translated);
  }
  if( (-theta).trulyGreaterThan(Pi/2.0) ){
    Affine1Jet translated = theta+Pi;
    return Lobachevsky(translated);
  }
  if( theta.center() < 0.0 ){
    Affine1Jet negtheta = -theta;
    return -Lobachevsky(negtheta);
  }

  static const int NUM_COEFFS=30;
  static const double LOBCOEF[NUM_COEFFS] = {
    5.4831135561607547882413838888201e-1,
    1.0823232337111381915160036965412e-1,
    4.8444907713545197129262758561472e-2,
    2.7891037672165120538296812180796e-2,
    1.8199901365960328824311744707278e-2,
    1.2823667776324462157674846128817e-2,
    9.5243928393815114745643670962394e-3,
    7.3530535460250636167039159668208e-3,
    5.8479755397266959054962366178048e-3,
    4.7619093045811136799814912001842e-3,
    3.9525701124525799515137944808229e-3,
    3.3333335320272968375315987081340e-3,
    2.8490028914574211634331659107080e-3,
    2.4630541963678177950454607261557e-3,
    2.1505376364114568439132649094016e-3,
    1.8939393943803620897114593734851e-3,
    1.6806722690053911275277764855335e-3,
    1.5015015015233512340706336099638e-3,
    1.3495276653220485553945730785293e-3,
    1.2195121951230603594927151084491e-3,
    1.1074197120711266596728487987281e-3,
    1.0101010101010675186059356321779e-3,
    9.2506938020352840967144128733280e-4,
    8.5034013605442478972252664720549e-4,
    7.8431372549019677504189889653457e-4,
    7.2568940493468811469129541350086e-4,
    6.7340067340067343805464730535677e-4,
    6.2656641604010025932192218654462e-4,
    5.8445353594389246257711686275038e-4,
    5.4644808743169398954500641421420e-4
  };

  Affine1Jet result(0.0);
  Affine1Jet theta_over_pi_squared = (theta/Pi)*(theta/Pi);
  if( ! (-theta_over_pi_squared).trulyGreaterThan(-0.5) ){
    cerr << "Warning, Lobachevsky function may not be rigorous.";
    cerr << endl;
  }
  Affine1Jet product(1.0);
  Affine1Jet coeff;
  Affine1Jet term;
  int coeff_index = 0;
  do {
    product *= theta_over_pi_squared;
    coeff = Affine1Jet(LOBCOEF[coeff_index++], 0.0, 0.0, 0.0,
		       Affine1Jet::EPS);
    term = coeff * product;
    if( (-term).trulyGreaterThan( -Affine1Jet::EPS ) ){
      // Assuming that (theta/Pi)^2 isn't too large (see warning
      // above) the sum of the remaining terms is guaranteed to be
      // less than 2*EPS. So we cut off the summation.
      result += Affine1Jet(0.0, 0.0, 0.0, 0.0, 2*Affine1Jet::EPS);
      break;
    }
    result += term;
  } while( coeff_index < NUM_COEFFS );

  if( coeff_index == NUM_COEFFS ){
    cerr << "Need more Lobachevsky coefficients!" << endl;
  }

  result -= Log(theta*2.0);
  result += 1.0;
  result *= theta;
  return result;
}

Affine1Jet ComputeVolume( vector<double> & params, double delta )
{
  int num_tets = params.size() / 2;
  Affine1Jet result(0.0);
  Affine1Jet real_part, imag_part;
  Affine1Jet term;
  Affine1Jet theta[3];
  double safety_margin = 10*fabs(delta);

  for( int i=0; i<num_tets; i++ ){
    real_part = Affine1Jet(params[2*i], delta, 0.0, 0.0, Affine1Jet::EPS);
    imag_part = Affine1Jet(params[2*i+1], 0.0, delta, 0.0, Affine1Jet::EPS);

    // Make some attempt to calculate the angles in a "smart" way,
    // where "smart" means "not dividing by anything that's too close
    // to zero".
    if( (real_part-1.0).trulyGreaterThan(safety_margin) ){
      theta[0] = ArcTan(imag_part / real_part);
      theta[1] = Pi - ArcTan(imag_part / (real_part - 1.0));
    } else if( real_part.trulyGreaterThan(safety_margin) &&
	       (-real_part+1.0).trulyGreaterThan(safety_margin) ){
      theta[0] = ArcTan(imag_part / real_part);
      theta[1] = -ArcTan(imag_part / (real_part - 1.0));
    } else if( (-real_part).trulyGreaterThan(safety_margin) ){
      theta[0] = Pi + ArcTan(imag_part / real_part);
      theta[1] = -ArcTan(imag_part / (real_part - 1.0));
    } else { // HACK ALERT: we're assuming imag_part > 0
      theta[0] = (Pi/2) - ArcTan(real_part / imag_part);
      theta[1] = (Pi/2) + ArcTan((real_part - 1.0) / imag_part);
    }
    theta[2] = Pi - (theta[0]+theta[1]);

    term = Lobachevsky(theta[0]);
    term += Lobachevsky(theta[1]);
    term += Lobachevsky(theta[2]);

    // Sadly we can't just add "term" to "result". "term" depends on
    // the two variables associated to a single tetrahedron; adding
    // "term" to "result" would imply that "result" depends on those
    // two variables, when in fact "result" depends on
    // 2*num_tets variables (which we can't properly represent with
    // Affine1Jets). The flatten() function eliminates this unstated
    // dependency, but at the cost of accuracy.
    result += term.flatten();
  }

  return result;
}

int main( int argc, char *argv[] )
{
  // Argument checking
  if( argc != 3 ){
    cerr << USAGE << endl;
    exit(-1);
  }

  ifstream input_file(argv[2]);
  if( !input_file ){
    cerr << FILE_NOT_FOUND << argv[1] << endl;
    exit(-1);
  }

  string current_line;
  vector<double> params;
  Affine1Jet volume_jet;
  double delta;
  double vol_limit;
  int line_no;

  {
    stringstream vol_stream(argv[1]);
    vol_stream >> vol_limit;
  }

  line_no = 0;
  while( !input_file.eof() ){
    // Read in and parse the tetrahedron shapes
    getline(input_file, current_line);
    line_no++;
    if( current_line.length() == 0 ){
      continue;
    }
    if( !ParseLine(current_line, params) ){
      cerr << FORMAT_ERR << line_no << endl;
      getline(input_file, current_line);
      line_no++;
      continue;
    }

    // Read in the Moser \delta parameter
    if( input_file.eof() ){
      cerr << BAD_EOF << endl;
      exit(-1);
    }
    getline(input_file, current_line);
    line_no++;
    {
      stringstream ss(current_line);
      ss >> delta;
      if( ss.bad() || ss.fail() ){
	cerr << FORMAT_ERR << line_no << endl;
	continue;
      }
    }

    // Pass the data to the volume computing function
    try {
      volume_jet = ComputeVolume(params, delta);
      cout << "Manifold " << line_no/2 << ':';
      if( volume_jet.trulyGreaterThan(vol_limit) ){
	// if( volume_jet.trulyGreaterThan(2.848) ){
	// if( volume_jet.trulyGreaterThan(0.943) ){
	cout << "Okay.";
      } else {
	cout << "Not okay.";
      }
      cout << endl;
    } catch( Affine1Jet::LogZeroError ){
      cout << "Manifold " << line_no/2 << ':';
      cout << " a LogZeroError occured." << endl;
      cerr << "Manifold " << line_no/2 << ':';
      cerr << " a LogZeroError occured." << endl;
    } catch( Affine1Jet::DivisionByZeroError ){
      cout << "Manifold " << line_no/2 << ':';
      cout << " a DivisionByZero occured." << endl;
      cerr << "Manifold " << line_no/2 << ':';
      cerr << " a DivisionByZero occured." << endl;
    }
      
    params.clear();
  }
  input_file.close();

  exit(0);
}


==> anc/nine_torsion/rigorous_volume/volumes.input <==
[0.6100244867219345583748067313 + 1.047882711448371242319196199*I, 0.4099248585054434899524090009 + 0.6964113709902931219547973836*I]~
0.00269790946517575619821857575504648014480322191023740341389724743736038721933016238841957381939359372322014708908241370337703262590968259155026768012433659692173765383201158256498316017868981132763994181171066693
[0.8405615654049187615660285107 + 1.018066317014635136020316712*I, 0.2234626587426334899553386834 + 0.6773989946101292178344748928*I]~
0.0183304568356528926865430796219845268117857867983926529041667644351015917924736834629297170311297924543936672270328509347254703141099674114626989829020728732329469524070797981413704966604608074279328994293229131
[0.7001841911662176158694901747 + 0.8542636192527346198172979256*I, 0.2998158088337823841305098253 + 0.8542636192527346198172979256*I]~
0.00298266489905198740731281108205302940629468557947172049758019370218653830803955429278328787181494382345370095435931225885896765419154229010648062241257965101303213059274775034353085047772519774305960953704991328
[0.7765373412573665100446613166 + 0.6773989946101292178344748928*I, 0.1594384345950812384339714893 + 1.018066317014635136020316712*I]~
0.00334581690449239485028969894629024270548894615935868445291685204289511110493283093203740797848915309313113089575463012093182811821753067330563659179218862116271839881726544182088123437271601236059957842307813721
[0.5000000000000000000000000000 + 0.5561281736167054157511890666*I, 0.5000000000000000000000000000 + 1.240168460268042881839388296*I]~
0.00227010031254920637030156307948851679718211084241120785101728635355794609614369456650106256092131704706633358034632908607024259611877142255341181558637248504197979322637608268812067734426993845927812274333252089
[0.5900751414945565100475909991 + 0.6964113709902931219547973836*I, 0.3899755132780654416251932687 + 1.047882711448371242319196199*I]~
0.00160560142354986720134990272874349092877991809622018279510422924547019534793966895322425243988001925184531741256964742018532396237995624767662906298706424536594533182672832714248541719010500524359473529733593964
[0.6344992708118136782607653761 + 0.7631102986186553941745259296*I, 0.5057336815886988141220463763 + 0.7106365316707894648458568730*I]~
0.00367863049736915775043956628748069228709333626966708122982845305638686188735774380661192084926180042293101432554683831123154562340610209954457853447074969525585957189700938739711961467633356856203225823566559699
[0.6130333542336665972729652391 + 0.7250348311162015282930384051*I, 0.4700898744239076285635059785 + 0.6967164493006093028846790457*I]~
0.00258554132565850956967602377064415626297831952233995577349658829818689091440142487527357447851453179039602595320893960869159954441134876002746102629367317874006051729238069653415536818772894042913095131381594669
[0.5739100686507886692665469118 + 0.7002021733090260287632643694*I, 0.4260899313492113307334530882 + 0.7002021733090260287632643694*I]~
0.00188932807630278171069297015042501341593489053625461296214886503808907055501136962947469872274336425391264689010242553943640010122780836178591911535132228850807728916161589130757791104105317590697316357800048715
[0.1765760974848559714450509946 + 0.5674267148863636148610683046*I, -0.4158201679671917149056250292 + 0.9094468582120323479051679193*I]~
0.00260137312628821765597994265804904779124611998309210200070968792037601090397495072078217660902974313259783859834384296263222847207308632533466709406165306771740444629535037988076497849310719783412574041610067747
[0.5299101255760923714364940215 + 0.6967164493006093028846790457*I, 0.3869666457663334027270347609 + 0.7250348311162015282930384051*I]~
0.00147980978065225832829735860191105694313930167580444124519273711157174737644293493927164346618286601890794602567597617941067126079324409192757205435280391550528088327781718967497958770965194078913740257203902449
[0.4942663184113011858779536237 + 0.7106365316707894648458568730*I, 0.3655007291881863217392346239 + 0.7631102986186553941745259296*I]~
0.00122352230715066553224374978440116997650045599390015583409143931154236346693618996944026017474519338894680177119761681195575092943636875651994213109080269936957192258768564282211117026689301854192717850387205243


==> anc/nine_torsion/rigorous_volume/volumes.output <==
Manifold 1:Okay.
Manifold 2:Okay.
Manifold 3:Okay.
Manifold 4:Okay.
Manifold 5:Okay.
Manifold 6:Okay.
Manifold 7:Okay.
Manifold 8:Okay.
Manifold 9:Okay.
Manifold 10:Not okay.
Manifold 11:Okay.
Manifold 12:Okay.


==> anc/nine_torsion/smallcalculator.py <==

#run in snappy
import math
import snappy

def gcd(a,b):
        while b != 0:
            rem = a % b
            a = b
            b = rem
        return a

#here's a dictionary that converts snappea notation into snap notation
moms = ['m003','m004','m006','m007','m009','m010','m011','m015','m016','m017']
snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}

#length_bound Calculates upper bound for the length of a slope s such that
#filling cusped manifold 'manifold' along s results in volume less than 'bound' using
#Futer-Kalfagianni-Purcell
def length_bound(manifold, bound): 
    return 2*math.pi / math.sqrt(1 - (bound/manifold.volume())**(2.0/3.0))

#length of p,q curve in manifold
def length( p, q , manifold):
    C = manifold.cusp_neighborhood()
    r = C.translations()[0]
    s = C.translations()[1]
    x = r.real
    y = r.imag
    u = s.real
    v = s.imag
    return math.sqrt((p*x+q*u)**2 + (p*y+q*v)**2)
	 
#small_filling_params Finds filling parameters (p,q) such that filling cusped manifold 'manifold' along
#(p,q) curve gives orbifold of volume less than 'bound' with singular locus a
#knot labeled 'order'
def small_filling_params_of_order(manifold, bound, order):
    params = []
    C = manifold.cusp_neighborhood()
    r = C.translations()[0]
    s = C.translations()[1]
    t = length_bound(manifold, bound)
    a = t/math.sqrt((r.real)**2 + (r.imag)**2)
    b = t/math.sqrt((s.real)**2 + (s.imag)**2)
    for p in range(-int(math.ceil(a)),int(math.ceil(a))):
        for q in range(-int(math.ceil(b)),int(math.ceil(b))):
            if length( p, q, manifold) < t and gcd(p,q)==order:
                params.append((p,q))
    return params

def small_filling_params(manifold, bound):
    params = []
    C = manifold.cusp_neighborhood()
    r = C.translations()[0]
    s = C.translations()[1]
    t = length_bound(manifold, bound)
    a = t/math.sqrt((r.real)**2 + (r.imag)**2)
    b = t/math.sqrt((s.real)**2 + (s.imag)**2)
    for p in range(-int(math.ceil(a)),int(math.ceil(a))):
        for q in range(-int(math.ceil(b)),int(math.ceil(b))):
            if length( p, q, manifold) < t and gcd(p,q) != 1:
                params.append((p,q))
    return params


	
	

#small_volumes returns a list of volumes of hyperbolic results along with the corresponding surgery
#parameters where the volume is the volume of 'manifold' filled along the
#parameter where the parameters are taken over all possible parameters coming
#from small_filling_params(manifold, bound, order)

def small_volumes_of_order(manifold, bound, order):
    params = small_filling_params_of_order(manifold, bound, order)
    small_volumes = []
    for param in params:
        mfld = manifold.copy()
        mfld.dehn_fill(param)
        small_volumes.append([param, mfld.volume(), mfld.solution_type()])
    return small_volumes

def small_shapes_of_order(manifold, bound, order):
    params = small_filling_params_of_order(manifold, bound, order)
    small_volumes = []
    for param in params:
        mfld = manifold.copy()
        mfld.dehn_fill(param)
        small_volumes.append([param, mfld.volume(), mfld.tetrahedra_shapes()])
    return small_volumes

def small_volumes(manifold, bound):
    params = small_filling_params(manifold, bound)
    small_volumes = []
    for param in params:
        mfld = manifold.copy()
        mfld.dehn_fill(param)
        if mfld.volume() < bound:
            small_volumes.append([mfld, mfld.volume(), gcd(param[0],param[1]), mfld.solution_type()])
    return small_volumes
			
#generate list:
def list_small_fillings(bound, listofmanifolds):
    mflds=[]
    data=[]
    for m in listofmanifolds:
        mflds.append(snappy.Manifold(m))
    for m in mflds:
        data.append(small_volumes(m, bound))
    return data

def list_small_fillings_of_order(bound, listofmanifolds, order):
    mflds=[]
    data=[]
    for m in listofmanifolds:
        mflds.append(snappy.Manifold(m))
    for m in mflds:
        data.append([m,small_volumes_of_order(m, bound, order)])
    return data

def list_small_fillings_with_shapes_of_order(bound, listofmanifolds, order):
    mflds=[]
    data=[]
    for m in listofmanifolds:
        mflds.append(snappy.Manifold(m))
    for m in mflds:
        data.append([m,small_shapes_of_order(m, bound, order)])
    return data

def look_for_pos_orient(manifold, p,q):
    i = 0
    while i < 100:
        M = snappy.Manifold(manifold)
        M.randomize()
        M.dehn_fill((p,q))
        if M.solution_type() == 'all tetrahedra positively oriented':
            return M
        i += 1

def generate_snap_files(bound, listofmanifolds, order):
	snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}
	for m in listofmanifolds:
		mfile = open(m+'.snap',"w")
		mfile.write('r c ' + snapnot[m]+'\n')
		mfile.close()
		manif = snappy.Manifold(m)
		params = small_filling_params_of_order(manif, bound, order)
		mfile = open(m+'.snap', "a")
		for p in params:
			mfile.write('sur '+str(p[0])+' '+str(p[1])+' clear sur\n')
		mfile.close()





==> anc/nine_torsion/snap.results <==
pari initialized
r c 5 3
sur -18 9 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6100244867219345583748067313+1.047882711448371242319196199*I,0.4099248585054434899524090009+0.6964113709902931219547973836*I]~
[0,-18,-27,9,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -9 9 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.8405615654049187615660285107+1.018066317014635136020316712*I,0.2234626587426334899553386834+0.6773989946101292178344748928*I]~
[0,0,-9,9,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -9 18 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7001841911662176158694901747+0.8542636192527346198172979256*I,0.2998158088337823841305098253+0.8542636192527346198172979256*I]~
[0,18,0,18,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 0 9 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7765373412573665100446613166+0.6773989946101292178344748928*I,0.1594384345950812384339714893+1.018066317014635136020316712*I]~
[0,18,9,9,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 9 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5000000000000000000000000000+0.5561281736167054157511890666*I,0.5000000000000000000000000000+1.240168460268042881839388296*I]~
[0,18,18,0,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 9 9 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5900751414945565100475909991+0.6964113709902931219547973836*I,0.3899755132780654416251932687+1.047882711448371242319196199*I]~
[0,36,27,9,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 4
sur -18 9 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6344992708118136782607653761+0.7631102986186553941745259296*I,0.5057336815886988141220463763+0.7106365316707894648458568730*I]~
[-18,-18,0,18,16;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur -9 9 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6130333542336665972729652391+0.7250348311162015282930384051*I,0.4700898744239076285635059785+0.6967164493006093028846790457*I]~
[-9,-18,0,27,16;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 0 9 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5739100686507886692665469118+0.7002021733090260287632643694*I,0.4260899313492113307334530882+0.7002021733090260287632643694*I]~
[0,-18,0,36,16;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 9 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.1765760974848559714450509946+0.5674267148863636148610683046*I,-0.4158201679671917149056250292+0.9094468582120323479051679193*I]~
[9,0,0,9,-2;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 9 9 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5299101255760923714364940215+0.6967164493006093028846790457*I,0.3869666457663334027270347609+0.7250348311162015282930384051*I]~
[9,-18,0,45,16;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 18 9 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.4942663184113011858779536237+0.7106365316707894648458568730*I,0.3655007291881863217392346239+0.7631102986186553941745259296*I]~
[18,-18,0,54,16;2,-1,-1,2,0;-2,1,1,-2,0]


==> anc/nine_torsion/snapoutfile <==
pari initialized
r c 5 3
sur -18 9 pr ac sh pr -pa fi clear sur
[0.6100244867219345583748067313+1.047882711448371242319196199*I,0.4099248585054434899524090009+0.6964113709902931219547973836*I]~
[0,-18,-27,9,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -9 9 pr ac sh pr -pa fi clear sur
[0.8405615654049187615660285107+1.018066317014635136020316712*I,0.2234626587426334899553386834+0.6773989946101292178344748928*I]~
[0,0,-9,9,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -9 18 pr ac sh pr -pa fi clear sur
[0.7001841911662176158694901747+0.8542636192527346198172979256*I,0.2998158088337823841305098253+0.8542636192527346198172979256*I]~
[0,18,0,18,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 0 9 pr ac sh pr -pa fi clear sur
[0.7765373412573665100446613166+0.6773989946101292178344748928*I,0.1594384345950812384339714893+1.018066317014635136020316712*I]~
[0,18,9,9,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 9 0 pr ac sh pr -pa fi clear sur
[0.5000000000000000000000000000+0.5561281736167054157511890666*I,0.5000000000000000000000000000+1.240168460268042881839388296*I]~
[0,18,18,0,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 9 9 pr ac sh pr -pa fi clear sur
[0.5900751414945565100475909991+0.6964113709902931219547973836*I,0.3899755132780654416251932687+1.047882711448371242319196199*I]~
[0,36,27,9,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 4
sur -18 9 pr ac sh pr -pa fi clear sur
[0.6344992708118136782607653761+0.7631102986186553941745259296*I,0.5057336815886988141220463763+0.7106365316707894648458568730*I]~
[-18,-18,0,18,16;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur -9 9 pr ac sh pr -pa fi clear sur
[0.6130333542336665972729652391+0.7250348311162015282930384051*I,0.4700898744239076285635059785+0.6967164493006093028846790457*I]~
[-9,-18,0,27,16;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 0 9 pr ac sh pr -pa fi clear sur
[0.5739100686507886692665469118+0.7002021733090260287632643694*I,0.4260899313492113307334530882+0.7002021733090260287632643694*I]~
[0,-18,0,36,16;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 9 0 pr ac sh pr -pa fi clear sur
[0.1765760974848559714450509946+0.5674267148863636148610683046*I,-0.4158201679671917149056250292+0.9094468582120323479051679193*I]~
[9,0,0,9,-2;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 9 9 pr ac sh pr -pa fi clear sur
[0.5299101255760923714364940215+0.6967164493006093028846790457*I,0.3869666457663334027270347609+0.7250348311162015282930384051*I]~
[9,-18,0,45,16;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 18 9 pr ac sh pr -pa fi clear sur
[0.4942663184113011858779536237+0.7106365316707894648458568730*I,0.3655007291881863217392346239+0.7631102986186553941745259296*I]~
[18,-18,0,54,16;2,-1,-1,2,0;-2,1,1,-2,0]


==> anc/nine_torsion/stripper.py <==
#!/usr/bin/python

#This thing strips out the 'solution type:...' lines.  This is needed to use
#Purcells reworking of moser's algorithm without massive headaches.



snapoutfile = open('snapoutfile', "a")
results = open('snap.results', "r")
lines = results.readlines()
for i in range(len(lines)):
	if not 'solution' in lines[i]:
		snapoutfile.write(lines[i])
results.close()
snapoutfile.close()




==> anc/nine_torsion/volumecomp/deltas <==
0.00269790946517575619821857575504648014480322191023740341389724743736038721933016238841957381939359372322014708908241370337703262590968259155026768012433659692173765383201158256498316017868981132763994181171066693
0.0183304568356528926865430796219845268117857867983926529041667644351015917924736834629297170311297924543936672270328509347254703141099674114626989829020728732329469524070797981413704966604608074279328994293229131
0.00298266489905198740731281108205302940629468557947172049758019370218653830803955429278328787181494382345370095435931225885896765419154229010648062241257965101303213059274775034353085047772519774305960953704991328
0.00334581690449239485028969894629024270548894615935868445291685204289511110493283093203740797848915309313113089575463012093182811821753067330563659179218862116271839881726544182088123437271601236059957842307813721
0.00227010031254920637030156307948851679718211084241120785101728635355794609614369456650106256092131704706633358034632908607024259611877142255341181558637248504197979322637608268812067734426993845927812274333252089
0.00160560142354986720134990272874349092877991809622018279510422924547019534793966895322425243988001925184531741256964742018532396237995624767662906298706424536594533182672832714248541719010500524359473529733593964
0.00367863049736915775043956628748069228709333626966708122982845305638686188735774380661192084926180042293101432554683831123154562340610209954457853447074969525585957189700938739711961467633356856203225823566559699
0.00258554132565850956967602377064415626297831952233995577349658829818689091440142487527357447851453179039602595320893960869159954441134876002746102629367317874006051729238069653415536818772894042913095131381594669
0.00188932807630278171069297015042501341593489053625461296214886503808907055501136962947469872274336425391264689010242553943640010122780836178591911535132228850807728916161589130757791104105317590697316357800048715
0.00260137312628821765597994265804904779124611998309210200070968792037601090397495072078217660902974313259783859834384296263222847207308632533466709406165306771740444629535037988076497849310719783412574041610067747
0.00147980978065225832829735860191105694313930167580444124519273711157174737644293493927164346618286601890794602567597617941067126079324409192757205435280391550528088327781718967497958770965194078913740257203902449
0.00122352230715066553224374978440116997650045599390015583409143931154236346693618996944026017474519338894680177119761681195575092943636875651994213109080269936957192258768564282211117026689301854192717850387205243


==> anc/nine_torsion/volumecomp/interleave.pl <==
#!/usr/bin/perl

use strict;

$#ARGV == 1 or die "USAGE: interleave.pl file1 file2\n";

open(my $input1, $ARGV[0]) or die "Unable to open $ARGV[0]!\n";
open(my $input2, $ARGV[1]) or die "Unable to open $ARGV[1]!\n";
my ($line1, $line2);

while(!eof($input1) && !eof($input2)){
    $line1=<$input1>;
    $line2=<$input2>;
    print $line1;
    print $line2;
}
while(<$input1>){
    print;
}
while(<$input2>){
    print;
}
close $input1;
close $input2;


==> anc/nine_torsion/volumecomp/moseralg.output <==
   realprecision = 211 significant digits (210 digits displayed)
manifold 11 is complete hyperbolic, delta=0.00269790946517575619821857575504648014480322191023740341389724743736038721933016238841957381939359372322014708908241370337703262590968259155026768012433659692173765383201158256498316017868981132763994181171066693
manifold 12 is complete hyperbolic, delta=0.0183304568356528926865430796219845268117857867983926529041667644351015917924736834629297170311297924543936672270328509347254703141099674114626989829020728732329469524070797981413704966604608074279328994293229131
manifold 13 is complete hyperbolic, delta=0.00298266489905198740731281108205302940629468557947172049758019370218653830803955429278328787181494382345370095435931225885896765419154229010648062241257965101303213059274775034353085047772519774305960953704991328
manifold 14 is complete hyperbolic, delta=0.00334581690449239485028969894629024270548894615935868445291685204289511110493283093203740797848915309313113089575463012093182811821753067330563659179218862116271839881726544182088123437271601236059957842307813721
manifold 15 is complete hyperbolic, delta=0.00227010031254920637030156307948851679718211084241120785101728635355794609614369456650106256092131704706633358034632908607024259611877142255341181558637248504197979322637608268812067734426993845927812274333252089
manifold 16 is complete hyperbolic, delta=0.00160560142354986720134990272874349092877991809622018279510422924547019534793966895322425243988001925184531741256964742018532396237995624767662906298706424536594533182672832714248541719010500524359473529733593964
manifold 17 is complete hyperbolic, delta=0.00367863049736915775043956628748069228709333626966708122982845305638686188735774380661192084926180042293101432554683831123154562340610209954457853447074969525585957189700938739711961467633356856203225823566559699
manifold 18 is complete hyperbolic, delta=0.00258554132565850956967602377064415626297831952233995577349658829818689091440142487527357447851453179039602595320893960869159954441134876002746102629367317874006051729238069653415536818772894042913095131381594669
manifold 19 is complete hyperbolic, delta=0.00188932807630278171069297015042501341593489053625461296214886503808907055501136962947469872274336425391264689010242553943640010122780836178591911535132228850807728916161589130757791104105317590697316357800048715
manifold 20 is complete hyperbolic, delta=0.00260137312628821765597994265804904779124611998309210200070968792037601090397495072078217660902974313259783859834384296263222847207308632533466709406165306771740444629535037988076497849310719783412574041610067747
manifold 21 is complete hyperbolic, delta=0.00147980978065225832829735860191105694313930167580444124519273711157174737644293493927164346618286601890794602567597617941067126079324409192757205435280391550528088327781718967497958770965194078913740257203902449
manifold 22 is complete hyperbolic, delta=0.00122352230715066553224374978440116997650045599390015583409143931154236346693618996944026017474519338894680177119761681195575092943636875651994213109080269936957192258768564282211117026689301854192717850387205243
[0m

==> anc/nine_torsion/volumecomp/shapes <==
[0.6100244867219345583748067313+1.047882711448371242319196199*I,0.4099248585054434899524090009+0.6964113709902931219547973836*I]~
[0.8405615654049187615660285107+1.018066317014635136020316712*I,0.2234626587426334899553386834+0.6773989946101292178344748928*I]~
[0.7001841911662176158694901747+0.8542636192527346198172979256*I,0.2998158088337823841305098253+0.8542636192527346198172979256*I]~
[0.7765373412573665100446613166+0.6773989946101292178344748928*I,0.1594384345950812384339714893+1.018066317014635136020316712*I]~
[0.5000000000000000000000000000+0.5561281736167054157511890666*I,0.5000000000000000000000000000+1.240168460268042881839388296*I]~
[0.5900751414945565100475909991+0.6964113709902931219547973836*I,0.3899755132780654416251932687+1.047882711448371242319196199*I]~
[0.6344992708118136782607653761+0.7631102986186553941745259296*I,0.5057336815886988141220463763+0.7106365316707894648458568730*I]~
[0.6130333542336665972729652391+0.7250348311162015282930384051*I,0.4700898744239076285635059785+0.6967164493006093028846790457*I]~
[0.5739100686507886692665469118+0.7002021733090260287632643694*I,0.4260899313492113307334530882+0.7002021733090260287632643694*I]~
[0.1765760974848559714450509946+0.5674267148863636148610683046*I,-0.4158201679671917149056250292+0.9094468582120323479051679193*I]~
[0.5299101255760923714364940215+0.6967164493006093028846790457*I,0.3869666457663334027270347609+0.7250348311162015282930384051*I]~
[0.4942663184113011858779536237+0.7106365316707894648458568730*I,0.3655007291881863217392346239+0.7631102986186553941745259296*I]~


==> anc/nine_torsion/volumecomp/snap.results <==
pari initialized
r c 5 3
sur -18 9 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6100244867219345583748067313+1.047882711448371242319196199*I,0.4099248585054434899524090009+0.6964113709902931219547973836*I]~
[0,-18,-27,9,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -9 9 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.8405615654049187615660285107+1.018066317014635136020316712*I,0.2234626587426334899553386834+0.6773989946101292178344748928*I]~
[0,0,-9,9,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -9 18 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7001841911662176158694901747+0.8542636192527346198172979256*I,0.2998158088337823841305098253+0.8542636192527346198172979256*I]~
[0,18,0,18,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 0 9 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7765373412573665100446613166+0.6773989946101292178344748928*I,0.1594384345950812384339714893+1.018066317014635136020316712*I]~
[0,18,9,9,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 9 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5000000000000000000000000000+0.5561281736167054157511890666*I,0.5000000000000000000000000000+1.240168460268042881839388296*I]~
[0,18,18,0,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 9 9 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5900751414945565100475909991+0.6964113709902931219547973836*I,0.3899755132780654416251932687+1.047882711448371242319196199*I]~
[0,36,27,9,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 4
sur -18 9 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6344992708118136782607653761+0.7631102986186553941745259296*I,0.5057336815886988141220463763+0.7106365316707894648458568730*I]~
[-18,-18,0,18,16;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur -9 9 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6130333542336665972729652391+0.7250348311162015282930384051*I,0.4700898744239076285635059785+0.6967164493006093028846790457*I]~
[-9,-18,0,27,16;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 0 9 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5739100686507886692665469118+0.7002021733090260287632643694*I,0.4260899313492113307334530882+0.7002021733090260287632643694*I]~
[0,-18,0,36,16;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 9 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.1765760974848559714450509946+0.5674267148863636148610683046*I,-0.4158201679671917149056250292+0.9094468582120323479051679193*I]~
[9,0,0,9,-2;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 9 9 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5299101255760923714364940215+0.6967164493006093028846790457*I,0.3869666457663334027270347609+0.7250348311162015282930384051*I]~
[9,-18,0,45,16;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 18 9 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.4942663184113011858779536237+0.7106365316707894648458568730*I,0.3655007291881863217392346239+0.7631102986186553941745259296*I]~
[18,-18,0,54,16;2,-1,-1,2,0;-2,1,1,-2,0]


==> anc/nine_torsion/volumecomp/volumes.input <==
[0.6100244867219345583748067313 + 1.047882711448371242319196199*I, 0.4099248585054434899524090009 + 0.6964113709902931219547973836*I]~
0.00269790946517575619821857575504648014480322191023740341389724743736038721933016238841957381939359372322014708908241370337703262590968259155026768012433659692173765383201158256498316017868981132763994181171066693
[0.8405615654049187615660285107 + 1.018066317014635136020316712*I, 0.2234626587426334899553386834 + 0.6773989946101292178344748928*I]~
0.0183304568356528926865430796219845268117857867983926529041667644351015917924736834629297170311297924543936672270328509347254703141099674114626989829020728732329469524070797981413704966604608074279328994293229131
[0.7001841911662176158694901747 + 0.8542636192527346198172979256*I, 0.2998158088337823841305098253 + 0.8542636192527346198172979256*I]~
0.00298266489905198740731281108205302940629468557947172049758019370218653830803955429278328787181494382345370095435931225885896765419154229010648062241257965101303213059274775034353085047772519774305960953704991328
[0.7765373412573665100446613166 + 0.6773989946101292178344748928*I, 0.1594384345950812384339714893 + 1.018066317014635136020316712*I]~
0.00334581690449239485028969894629024270548894615935868445291685204289511110493283093203740797848915309313113089575463012093182811821753067330563659179218862116271839881726544182088123437271601236059957842307813721
[0.5000000000000000000000000000 + 0.5561281736167054157511890666*I, 0.5000000000000000000000000000 + 1.240168460268042881839388296*I]~
0.00227010031254920637030156307948851679718211084241120785101728635355794609614369456650106256092131704706633358034632908607024259611877142255341181558637248504197979322637608268812067734426993845927812274333252089
[0.5900751414945565100475909991 + 0.6964113709902931219547973836*I, 0.3899755132780654416251932687 + 1.047882711448371242319196199*I]~
0.00160560142354986720134990272874349092877991809622018279510422924547019534793966895322425243988001925184531741256964742018532396237995624767662906298706424536594533182672832714248541719010500524359473529733593964
[0.6344992708118136782607653761 + 0.7631102986186553941745259296*I, 0.5057336815886988141220463763 + 0.7106365316707894648458568730*I]~
0.00367863049736915775043956628748069228709333626966708122982845305638686188735774380661192084926180042293101432554683831123154562340610209954457853447074969525585957189700938739711961467633356856203225823566559699
[0.6130333542336665972729652391 + 0.7250348311162015282930384051*I, 0.4700898744239076285635059785 + 0.6967164493006093028846790457*I]~
0.00258554132565850956967602377064415626297831952233995577349658829818689091440142487527357447851453179039602595320893960869159954441134876002746102629367317874006051729238069653415536818772894042913095131381594669
[0.5739100686507886692665469118 + 0.7002021733090260287632643694*I, 0.4260899313492113307334530882 + 0.7002021733090260287632643694*I]~
0.00188932807630278171069297015042501341593489053625461296214886503808907055501136962947469872274336425391264689010242553943640010122780836178591911535132228850807728916161589130757791104105317590697316357800048715
[0.1765760974848559714450509946 + 0.5674267148863636148610683046*I, -0.4158201679671917149056250292 + 0.9094468582120323479051679193*I]~
0.00260137312628821765597994265804904779124611998309210200070968792037601090397495072078217660902974313259783859834384296263222847207308632533466709406165306771740444629535037988076497849310719783412574041610067747
[0.5299101255760923714364940215 + 0.6967164493006093028846790457*I, 0.3869666457663334027270347609 + 0.7250348311162015282930384051*I]~
0.00147980978065225832829735860191105694313930167580444124519273711157174737644293493927164346618286601890794602567597617941067126079324409192757205435280391550528088327781718967497958770965194078913740257203902449
[0.4942663184113011858779536237 + 0.7106365316707894648458568730*I, 0.3655007291881863217392346239 + 0.7631102986186553941745259296*I]~
0.00122352230715066553224374978440116997650045599390015583409143931154236346693618996944026017474519338894680177119761681195575092943636875651994213109080269936957192258768564282211117026689301854192717850387205243


==> anc/seven_torsion/README.txt <==
This directory contains the files necessary to create the list of orbifolds used in the proof of Theorem 4.3.  It also contains Peter Milley's code to verify their volumes (in 'rigorous_volume').

To verify these computations, you need to have working installations of:
C/C++
Perl
Python 2.7
snap
SnapPy
Pari/GP


1:  Run generate_snap_files (in smallcalculator.py) to generate the files
containing list of surgeries to be checked in snap.  Run this from inside
SnapPy.  Note that in the 7-torsion case, we don't need to use the full list
of mom manifolds from the theorem of Gabai-Meyerhoff-Milley.  The following
command generates the files m0*.snap.  Each one of these '.snap' files
contains filling information that will be processed with Snap.

generate_snap_files(1.42, [‘m003’,’m004’], 7)

2: Run create_snap_files. This runs each surgery in each m0*.snap file through
Snap to check for a geometric structure.  The results are written as the
m0*.out files.

3: Run extract_geometric.py, extract_nonhyperbolic.py and
extract_nongeometric.py to create geometric.snap, nongeometric.txt, and
nonhyperbolic.txt.  These sort the fillings into geometric, non-geometric, and
non-hyperbolic.  

./extract_geometric.py m003 m004
./extract_nongeometric.py m003 m004
./extract_nonhyperbolic.py m003 m004

4: geometric.snap reads each of the files in geometric.snap and prints out
tetrahedra shapes and filling equations to the file snap.results. Run:

snap -b <geometric.snap >snap.results

5: Run ./stripper to clean up snap.results for further steps.  Creates a file called snapoutfile

6: Run Moser's algorithm on snapoutfile.  This implementation of Moser's algorithm is hardcoded for the number of fillings we are checking and for input file called 'snapoutfile'.  There are 12 for the 7-torsion case.  See lines 165-6 of moser-algorithm.pari. Run:

gp -s 900M -q <moser-algorithm.pari >moseralg.output

7: Copy snap.results and moseralg.output into volumecomp. Go into volumecomp and do the following to prepare the files needed for rigorous volume computation:

grep "~" snap.results > shapes 
perl -nle 'if( /delta=(.*)/ ){ print $1 }' moseralg.output > deltas
./interleave.pl shapes deltas > volumes.input
perl -pi -e 's/\+/ \+ /g' volumes.input
perl -pi -e 's/,/, /g' volumes.input

8: Copy volumes.input into ../rigorous_volume.  Run rigorous_volume with the volume bound of 1.42.  Check the output by inspecting the file volumes.output.  This is the step where we rigorously verify that the volumes reported by Snap are at least 1.42.

rigorous_volume 1.42 volumes.input > volumes.output



==> anc/seven_torsion/cleanup.sh <==
#!/bin/bash

rm geometric.snap m0* moseralg.output non* snap.results snapoutfile
cd volumecomp
rm deltas moseralg.output shapes snap.results volumes.input
cd ../rigorous_volume
rm volumes.input volumes.output


==> anc/seven_torsion/create_snap_files <==
#!/bin/bash

/usr/local/bin/snap -b <m003.snap >m003.out
/usr/local/bin/snap -b <m004.snap >m004.out


==> anc/seven_torsion/extract_geometric.py <==
#!/usr/bin/python

#This thing should generate a snap file from all geometric guys in m**.out
# give the m**.out's as arguments without the '.out'


import sys

args = sys.argv[1:]
geomfile = open('geometric.snap', "a")

for mout in args:
	snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}
	outfile = open(mout+'.out',"r")
	lines = outfile.readlines()
	for i in range(len(lines)-1):
		if ' geometric' in lines[i+1]:
			param = lines[i][4:-11]
			geomfile.write('r c '+snapnot[mout]+'\n'+'sur '+param+' pr ac sh pr -pa fi clear sur\n')
	outfile.close()
geomfile.close()


==> anc/seven_torsion/extract_nongeometric.py <==
#!/usr/bin/python

#This thing should generate a snap file from all nongeometric guys in m**.out
# give the m**.out's as arguments without the '.out'


import sys

args = sys.argv[1:]
geomfile = open('nongeometric.txt', "a")

for mout in args:
	snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}
	outfile = open(mout+'.out',"r")
	lines = outfile.readlines()
	for i in range(len(lines)-1):
		if 'nongeometric' in lines[i+1]:
			param = lines[i][4:-11]
			geomfile.write('r c '+snapnot[mout]+'\n')
			geomfile.write(param+'\n')
	outfile.close()
geomfile.close()


==> anc/seven_torsion/extract_nonhyperbolic.py <==
#!/usr/bin/python

#This thing should generate a snap file from all nongeometric guys in m**.out
# give the m**.out's as arguments without the '.out'


import sys

args = sys.argv[1:]
geomfile = open('nonhyperbolic.txt', "a")

for mout in args:
	snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}
	outfile = open(mout+'.out',"r")
	lines = outfile.readlines()
	for i in range(len(lines)-1):
		if 'solution' in lines[i+1] and not 'geometric' in lines[i+1]:
			param = lines[i][4:-11]
			geomfile.write('r c '+snapnot[mout]+'\n')
			geomfile.write(param+'\n')
	outfile.close()
geomfile.close()


==> anc/seven_torsion/extractor <==
#!/bin/bash

./extract_geometric.py m003 m004 
./extract_nongeometric.py m003 m004
./extract_nonhyperbolic.py m003 m004



==> anc/seven_torsion/generate_snap_files.py <==

#run in snappy
#import math
#import snappy

def gcd(a,b):
        while b != 0:
            rem = a % b
            a = b
            b = rem
        return a

moms = ['m003','m004','m006','m007','m009','m010','m011','m015','m016','m017']
fewer_moms = ['m003','m004','m006','m007','m009','m010']

#here's a dictionary that converts snappea notation into snap notation
snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}

#length_bound Calculates upper bound for the length of a slope s such that
#filling cusped manifold 'manifold' along s results in volume less than 'bound' using
#Futer-Kalfagianni-Purcell
def length_bound(manifold, bound): 
    return 2*math.pi / math.sqrt(1 - (bound/manifold.volume())**(2.0/3.0))

#length of p,q curve in manifold
def length( p, q , manifold):
    C = manifold.cusp_neighborhood()
    r = C.translations()[0]
    s = C.translations()[1]
    x = r.real
    y = r.imag
    u = s.real
    v = s.imag
    return math.sqrt((p*x+q*u)**2 + (p*y+q*v)**2)
	 
#small_filling_params Finds filling parameters (p,q) such that filling cusped manifold 'manifold' along
#(p,q) curve gives orbifold of volume less than 'bound' with singular locus a
#knot labeled 'order'
def small_filling_params_of_order(manifold, bound, order):
    params = []
    C = manifold.cusp_neighborhood()
    r = C.translations()[0]
    s = C.translations()[1]
    t = length_bound(manifold, bound)
    a = t/math.sqrt((r.real)**2 + (r.imag)**2)
    b = t/math.sqrt((s.real)**2 + (s.imag)**2)
    for p in range(int(math.ceil(a))):
        for q in range(int(math.ceil(b))):
            if length( p, q, manifold) < t and gcd(p,q)==order:
                params.append((p,q))
    return params

def generate_snap_files(bound, listofmanifolds, order):
	snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}
	for m in listofmanifolds:
		mfile = open(m+'.snap',"w")
		mfile.write('r c ' + snapnot[m]+'\n')
		mfile.close()
		manif = Manifold(m)
		params = small_filling_params_of_order(manif, bound, order)
		mfile = open(m+'.snap', "a")
		for p in params:
			mfile.write('sur '+str(p[0])+' '+str(p[1])+' clear sur\n')
		mfile.close()













==> anc/seven_torsion/geometric.snap <==
r c 5 3
sur -14 7 pr ac sh pr -pa fi clear sur
r c 5 3
sur -7 7 pr ac sh pr -pa fi clear sur
r c 5 3
sur -7 14 pr ac sh pr -pa fi clear sur
r c 5 3
sur 0 7 pr ac sh pr -pa fi clear sur
r c 5 3
sur 7 0 pr ac sh pr -pa fi clear sur
r c 5 3
sur 7 7 pr ac sh pr -pa fi clear sur
r c 5 4
sur -14 7 pr ac sh pr -pa fi clear sur
r c 5 4
sur -7 7 pr ac sh pr -pa fi clear sur
r c 5 4
sur 0 7 pr ac sh pr -pa fi clear sur
r c 5 4
sur 7 0 pr ac sh pr -pa fi clear sur
r c 5 4
sur 7 7 pr ac sh pr -pa fi clear sur
r c 5 4
sur 14 7 pr ac sh pr -pa fi clear sur


==> anc/seven_torsion/m003.out <==
pari initialized
r c 5 3
sur -14 7 clear sur
solution type: geometric
sur -7 7 clear sur
solution type: geometric
sur -7 14 clear sur
solution type: geometric
sur 0 7 clear sur
solution type: geometric
sur 7 0 clear sur
solution type: geometric
sur 7 7 clear sur
solution type: geometric


==> anc/seven_torsion/m003.snap <==
r c 5 3
sur -14 7 clear sur
sur -7 7 clear sur
sur -7 14 clear sur
sur 0 7 clear sur
sur 7 0 clear sur
sur 7 7 clear sur


==> anc/seven_torsion/m004.out <==
pari initialized
r c 5 4
sur -14 7 clear sur
solution type: geometric
sur -7 7 clear sur
solution type: geometric
sur 0 7 clear sur
solution type: geometric
sur 7 0 clear sur
solution type: geometric
sur 7 7 clear sur
solution type: geometric
sur 14 7 clear sur
solution type: geometric


==> anc/seven_torsion/m004.snap <==
r c 5 4
sur -14 7 clear sur
sur -7 7 clear sur
sur 0 7 clear sur
sur 7 0 clear sur
sur 7 7 clear sur
sur 14 7 clear sur


==> anc/seven_torsion/moser-algorithm.pari <==
/* moser-algorithm.pari */
/* Modified from Harriet Moser.  Run with gp */
/* Verifies hyperbolicity and finds value of DELTA for a hard-coded number \
of manifolds in a hard-coded file, with particular format.  Hard-coding flagged below. */

/* If the following is uncommented, append to logfile. */
/* \l logfile-testme */

/* set precision to 60 (or higher for very large manifolds) from the default of 28 */
\p 210

/* First we define a few functions which are called below. */
v(rr) = vector( (2*n)+1,l,G[rr,l] )
t(ss) = vector( 2*n,l,K[ss,l] )
f(ii) = sum( j = 1, n, F[ii,j]*log(a[j]) ) + sum( j = 1, n, F[ii,n+j]*log(1-a[j]) ) + F[ii,(2*n)+1]*Pi*I
g(ii,jj) = ( F[ii,jj]/a[jj] ) - ( F[ii,n+jj]/(1-a[jj]) )
delta(ii,jj) = if( abs(F[ii,jj])+abs(F[ii,jj+n]), ( Eps/(2*n) )*( 1/( (abs(F[ii,jj])/(abs(a[jj]))^2) + \
                  (abs(F[ii,n+jj])/(abs(1-a[jj]))^2) ) ),((4*normb)/Eta)+1 )
vecdelta(jj) = vector( n, i, delta(i,jj) )
mindelta(jj) = vecmin( vecdelta(jj) )
vecmindelta(jj) = [mindelta(jj),imag(a[jj]),(norml2(a[jj]))/2,(norml2(1-a[jj]))/2]
mmindelta(jj) = vecmin( vecmindelta(jj) )
c(i,j) = (abs(F[i,j])/(abs(a[j]) - 2*normhh)^2) + (abs(F[i,j+n])/(abs(1-a[j]) - 2*normhh)^2) 

/* template */
/* Follow Moser's template, given as additional material in AGT paper. */
/* n is number of tetrahedra. \
 k is number of cusps, total \
 a is a vector containing gluing equations, obtained from SNAP by 'print shapes' \
 FF is the cusp equations matrix \
 GG is the consistency equation matrix \
 ccounter is the number of the manifold
 */
template(n,k,a,FF,GG,ccounter,compare=5) = 
{local(F,G,H,K,r);
F=FF;
G=GG;

/* define matrix H, by eliminating the last column of F representing the Pi*I coefficient */
H = matrix (k,2*n,i,j,F[i,j]);

/*   define matrix K, by eliminating the last column of G representing the Pi*I coefficient */
K = matrix (n,2*n,i,j,G[i,j]);
/* redefine F and H by adding rows to them from G  and K respectively\
   until the rank of F and H are both n */
r=1;
/* v(r)= vector( (2*n)+1,l,G[r,l] );*/
/* t(r)=vector( 2*n,l,K[r,l] );*/
while( n - matrank(H) && (n+1-r), 
      if( (matrank(concat(F,v(r))) - matrank(F)) && (matrank(concat(H,t(r))) - matrank(H)),
            F = concat(F,v(r));
            H = concat(H,t(r)),
            r=r++
         )
      );

eval(F);
eval(H);
/* set up the filling equations as log functions evaluated at a*/
/* f(i) = sum( j = 1, n, F[i,j]*log(a[j]) ) + sum( j = 1, n, F[i,n+j]*log(1-a[j]) ) + F[i,(2*n)+1]*Pi*I; */

/* define the vector b in C^n */
b = vector( n, i, f(i) );

/* identify the norm of b */
normb = sqrt( norml2(b) );

/* identify A, the derivative matrix for f at a */
/* g(i,j) = ( F[i,j]/a[j] ) - ( F[i,n+j]/(1-a[j]) ); */
A = matrix( n, n, i, j, g(i,j) );

/* check that determinant of A is not zero */
matdet(A);

/* find eigen values for M=(conjugate of A) * (transpose of A) */
M = conj(A)*mattranspose(A);
wapprox = polroots( charpoly(M,x) );
w = real( wapprox );

/* define Eta = (square root of smallest eigen value of M)/2 */
Eta = sqrt ( vecmin( w ) )/2;

/* define  Eps = ((square root of smallest eigen value of M) - Eta)/n */
Eps = ( sqrt( vecmin( w ) ) - Eta )/n;

/* Identify DELTA */
/* If not both F[i,j ] and F[i,j+n] are equal to zero, \
select delta(i,j) according to instructions.\
   If both equal zero, then we get zero as the denominator;\
	 however any arbitrarily large delta will \
   work for this i and j, so select  delta(i,j)=(4*normb)/Eta + 1 */
/* delta(i,j) = if( abs(F[i,j])+abs(F[i,j+n]), ( Eps/(2*n) )*( 1/( (abs(F[i,j])/(abs(a[j]))^2) + \
                  (abs(F[i,n+j])/(abs(1-a[j]))^2) ) ),((4*normb)/Eta)+1 ); */
/* vecdelta(j) = vector( n, i, delta(i,j) ); */
/* mindelta(j) = vecmin( vecdelta(j) ); */
/* vecmindelta(j) = [mindelta(j),imag(a[j]),(norml2(a[j]))/2,(norml2(1-a[j]))/2]; */
/* mmindelta(j) = vecmin( vecmindelta(j) ); */
VECDELTA = vector( n, j, mmindelta(j) );
DELTA  = vecmin( VECDELTA );

/* find the value that the norm of b must be less than */
(Eta*DELTA)/4;

/* compare norm of b to above */
if(normb < ( (Eta*DELTA)/4 ),compare=2);

/* change b into a matrix to do matrix multiplication */
B = matrix(n,1,j,i,b[j]);

/* define the vector hh */
hhh = -(A)^(-1)*(B);
hh = vector(n, j, hhh[j,1]);

/* compare length of hh to DELTA to see if Kantorovich region is included in the Whitney region */
normhh =sqrt(norml2(hh));
2*(normhh) < DELTA;

/* perform the first three tests to see if this method is applicable */
atilde = a + hh;
/* test 1 to see if fat solution; if j > n */
for(j = 1, n, if(normhh < imag(atilde[j]), ,error("failure at atilde[", j, "]")));

/* test 2 to see if cijj can be defined */
for(j = 1, n, if(normhh < (1/2)*abs(a[j]), ,error("failure at atilde[", j, "]")));

/* test 3; other test to see if cijj can be defined */
for(j = 1, n, if(normhh < (1/2)*abs(1 - a[j]), ,error("failure at atilde[", j, "]")));

/* identify the Lipschitz ratio, Mlips */
/* c(i,j) = (abs(F[i,j])/(abs(a[j]) - 2*normhh)^2) + (abs(F[i,j+n])/(abs(1-a[j]) - 2*normhh)^2); */
Mlips = sqrt( sum( j = 1, n, sum(i = 1, n, c(i,j)^2) ) );

/* identify normAinv, the norm of A^(-1), using the definition of matrix \
  norm as the supremum of A^(-1)v for v on the n-sphere */
/* find the eigen values for MM = (transpose of A) * (conjugate of A) */
/* MM = mattranspose(A) * conj(A); */
/* wwapprox = polroots( charpoly(MM,y) ); */
/* ww = real( wwapprox ); */
normAinv = 1/(2 * Eta);

/* do the Kantorovich tests */
/* find the value that the norm of b must be less than or equal to wrt supremum norm */
1/(2*(normAinv)^2 * Mlips );
if( normb  <= 1/(2*(normAinv)^2 * Mlips ),compare=2);

/* find the length norm and the value that the norm of b must be less than or equal \
    to wrt length norm */
sqrt(norml2(A^(-1)));
1/(2 * norml2(A^(-1)) * Mlips );
if( normb <= 1/(2* norml2(A^(-1)) * Mlips ),compare=3);

if(compare<4,
  print("manifold ",ccounter+10," is complete hyperbolic, delta=", DELTA),
	print("manifold ",ccounter+10," cannot be proven to be complete hyperbolic"))
}


/*  This is where the program starts running. */
trap()
counter = 1;
cancel = 0;

/* Here counter steps through all manifolds in the file snapoutfile. \
  Must ensure that last value of counter matches file number of manifold data in file. \
	In case of 5-torsion, we need to check 12 fillings */
{ for(counter=1,12,
	ID = counter;

/* va is a vector containing all tetrahedra shapes, from SNAP. \
SNAP commands to obtain this data:  read file <filename>, pr sol  \
(Note if sol is not geometric, then Moser's test will not work) \
pr ac sh (=print accurate shapes) */
	va = Vec(extern("sed -n " (4*counter)"p snapoutfile"));
/* once get shape vector, find vn=length of vector */
	vn = matsize(va)[2];
/* soltype determines whether solution is geometric or not. \
 If tetrahedra are negatively oriented or flat, soltype is >2 */
	soltype=2;
  for(imm=1,vn,if(imag(va[imm])<0,soltype=3));
  for(imm=1,vn,if(imag(va[imm])<10^(-28),soltype=4));

/* Now get the filling equations, found in snapoutfile */
	FG = extern("sed -n "(4*counter+1)"p snapoutfile");
/* find total number of equations: n+k */
	numalleq = matsize(FG)[1];
/* find number of cusps */
	vk = numalleq - vn;
/* initialize the cusp equations matrix */
	vF = matrix(vk,2*(vn) +1,ii,jj,FG[ii,jj]);
/* initialize the consistency equation matrix */ 
	vG = matrix(vn,2*(vn) +1,ii,jj,FG[vk+ii,jj]);	
/* if manifold not geometric solution, do not call function, otherwise call funtion */
/*	if(cancel,cancel=0,template(vn,vk,vF,vG));*/
/* JSP:  What does the following do?  seems specific to Moser's data.  Comment out */
/*	if( (counter/2)<= 415, */
/*		tet="5 "; */
/*		mfld=(counter/2)-1, */
/*		newcounter=counter - 830; */
/*		if( (newcounter/2)<=962, */
/*			tet="6 "; */
/*			mfld=(newcounter/2)-1, */
/*			tet="7 "; */
/*			mfld=(newcounter/2) - 963 */
/*		) 	); */
	if(soltype<3,template(vn,vk,va,vF,vG,counter),
		print("manifold ",counter," has param with neg or <10^(-28) imag component as approx sol")
	);
    )
}
	


==> anc/seven_torsion/moseralg.output <==
   realprecision = 211 significant digits (210 digits displayed)
manifold 11 is complete hyperbolic, delta=0.00301502390026627598210627661914225588767317094579794851411322864120666803937622831232465559152444383700516169721479459477551306746140823579467876385038398620527039105126296369219447214109424163356794684254022461
manifold 12 is complete hyperbolic, delta=0.0248240227652339840204910406690507638593211086393820971469072845076225438554336099255975097910610943725590323889676729620108707693996075951626845288976125078683911628217979258129382986051083071394141331883262534
manifold 13 is complete hyperbolic, delta=0.00381522346620113714947743795720832147878587105827424212273398920559069795190982257456375075287615674903742163468705974699585963374543856211275854532276113980903467940044468392666984997451778199938782512561689874
manifold 14 is complete hyperbolic, delta=0.00423014563077967873749530218685658406769090405888710866461122373554515098129866458179215432722311845455972442509237987136043049949463617185922779742748387088577563197005019928230535012253992996813428689360186390
manifold 15 is complete hyperbolic, delta=0.00245840403257497398501610849365063518341830385103601487437190704522912191028030226207048400812410958951928573928370646026426257269722566339152643651490933658426891054942047154241626434642991509920715113997347371
manifold 16 is complete hyperbolic, delta=0.00176967702670113899388756324000927763176101487960113609215373768519706461228986608479022956147284932899477711227759515270475347750200748745876625924675203311058309700136989962714486561658284146781499086825701559
manifold 17 is complete hyperbolic, delta=0.00455526022228748934853500114343796597082175499450967813506771038158962898938840380653780758092244376034603315011145980854745092800211805012765913796263773967318254824555679103867578373346564193252328587646509702
manifold 18 is complete hyperbolic, delta=0.00320369334595660089996953373203263340495990308454514225118525965674715925959269832488824220833367281057828162262808828578960908455086044061347624975362621970557566970437678814354700785561676519093317847156097317
manifold 19 is complete hyperbolic, delta=0.00239526375070449782316975722140432582688300698237263247202134125283885590969520736705334996251378627654438199437181103595612328465721606859031941567961174142209115775935868595529925900621741820726882608321686982
manifold 20 is complete hyperbolic, delta=0.00263011201461486485883492830971241559803259911464546505649628929249636032454036163223096114832623574789403263146080727470853892764717662143764906902420050362646146632619577154182519327580678943229732273084322813
manifold 21 is complete hyperbolic, delta=0.00191580349183211753053797335107672528901968599229874129971057493329558972598964977274087435359683845057465985404993784088152451626300269905779786863434206638693961453198603773291852504460976500497313696812310043
manifold 22 is complete hyperbolic, delta=0.00160784321187479937716635054405403180355251339266872659373704405385962191764357182848768047418440770996691492920906029770840940208647673345455895745143573929541374766995836121035666320108844943912795414341983075
[0m

==> anc/seven_torsion/rigorous_volume/AJet.C <==
/* AJet.C
 *
 * Written by: Peter Milley
 * Inspired heavily by existing code from Nathaniel Thurston
 */

#include "AJet.H"
#include <iostream>

// EPS refers to the smallest positive real number such that 1+EPS has
// a floating-point representation distinct from 1.
#include <float.h>
const double Affine1Jet::EPS = DBL_EPSILON;
const double Affine1Jet::EPS_by_2 = EPS / 2;

Affine1Jet::Affine1Jet( double f0, double df1, double df2,
			double df3, double e )
{
  _f0 = f0;
  _df1 = df1;
  _df2 = df2;
  _df3 = df3;
  _error = e;
}

Affine1Jet::Affine1Jet( )
{
  _f0 = 0.0;
  _df1 = 0.0;
  _df2 = 0.0;
  _df3 = 0.0;
  _error = 0.0;
}

Affine1Jet::Affine1Jet( const Affine1Jet & j )
{
  _f0 = j._f0;
  _df1 = j._df1;
  _df2 = j._df2;
  _df3 = j._df3;
  _error = j._error;
}

Affine1Jet & Affine1Jet::operator=( const Affine1Jet & j )
{
  _f0 = j._f0;
  _df1 = j._df1;
  _df2 = j._df2;
  _df3 = j._df3;
  _error = j._error;

  return (*this);
}

// Arithmetic assignment operators are all defined in terms of the
// corresponding arithmetic operator.

Affine1Jet & Affine1Jet::operator+= ( const Affine1Jet & w )
{
  Affine1Jet result = (*this) + w;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator+= ( double d )
{
  Affine1Jet result = (*this) + d;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator-= ( const Affine1Jet & w )
{
  Affine1Jet result = (*this) - w;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator-= ( double d )
{
  Affine1Jet result = (*this) - d;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator*= ( const Affine1Jet & w )
{
  Affine1Jet result = (*this) * w;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator*= ( double d )
{
  Affine1Jet result = (*this) * d;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator/= ( const Affine1Jet & w )
{
  Affine1Jet result = (*this) / w;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator/= ( double d )
{
  Affine1Jet result = (*this) / d;
  (*this) = result;
  return (*this);
}

/* trulyGreaterThan returns "true" only if the range of the 1-jet
 * definitely lies strictly above the given argument, even given the
 * floating-point error which occurs during the computation of that
 * range. It assumes the argument (if a double) is given exactly.
 */
bool Affine1Jet::trulyGreaterThan( double d ) const
{
  double boundary_est = d + ((fabs(_df1) + fabs(_df2)) +
			     (fabs(_df3) + _error));
  // Account for the floating point error in the above calculation.
  if( boundary_est >= 0 ){
    boundary_est *= 1.0 + 3 * EPS;
  } else {
    boundary_est *= 1.0 - 3 * EPS;
  }

  return boundary_est < _f0;
}

bool Affine1Jet::trulyGreaterThan( const Affine1Jet & w ) const
{
  double boundary_est = w._f0 + (((fabs(w._df1) + fabs(w._df2)) +
				  (fabs(w._df3) + w._error)) +
				 ((fabs(_df1) + fabs(_df2)) +
				  (fabs(_df3) + _error)));
  // Account for the floating point error in the above calculation.
  if( boundary_est >= 0 ){
    boundary_est *= 1.0 + 3 * EPS;
  } else {
    boundary_est *= 1.0 - 3 * EPS;
  }

  return boundary_est < _f0;
}
    

/* mayContainZero returns "false" only if the range of the 1-jet
 * definitely does NOT contain zero, even given the floating-point
 * error which occurs during the computation of that range.
 */
bool Affine1Jet::mayContainZero() const
{
  // Compute the 'diameter' of the 1-jet.
  double diameter_est = (fabs(_df1) + fabs(_df2)) + (fabs(_df3) + _error);
  // Account for the floating-point error in the above calculation.
  diameter_est *= 1.0 + 2 * EPS;

  if( fabs(_f0) <= diameter_est ){
    return true;
  }
  return false;
}

// squeezeLeft() and squeezeRight() return the "left" or "right" half
// of the Affine1Jet, with respect to the dimension given by "index".

Affine1Jet & Affine1Jet::squeezeLeft( int index )
{
  if( index < 0 || index >= 3 ){
    return (*this);
  }

  // The "Taylor" error remains unchanged.
  double error = _error;

  // Add the floating-point error.
  switch( index ){
  case 0:
    error += EPS_by_2 * fabs(_f0 - 0.5 * _df1);
    break;
  case 1:
    error += EPS_by_2 * fabs(_f0 - 0.5 * _df2);
    break;
  case 2:
    error += EPS_by_2 * fabs(_f0 - 0.5 * _df3);
    break;
  }

  // Account for error while calculating the error
  error *= 1.0 + EPS;

  // Now update the jet. The linear term corresponding to index is
  // divided by two and then subtracted from the constant term.
  switch( index ){
  case 0:
    _df1 *= 0.5;
    _f0 -= _df1;
    break;
  case 1:
    _df2 *= 0.5;
    _f0 -= _df2;
    break;
  case 2:
    _df3 *= 0.5;
    _f0 -= _df3;
    break;
  }

  _error = error;
  
  return (*this);
}

Affine1Jet & Affine1Jet::squeezeRight( int index )
{
  if( index < 0 || index >= 3 ){
    return (*this);
  }

  // The "Taylor" error remains unchanged.
  double error = _error;

  // Add the floating-point error.
  switch( index ){
  case 0:
    error += EPS_by_2 * fabs(_f0 + 0.5 * _df1);
    break;
  case 1:
    error += EPS_by_2 * fabs(_f0 + 0.5 * _df2);
    break;
  case 2:
    error += EPS_by_2 * fabs(_f0 + 0.5 * _df3);
    break;
  }

  // Account for error while calculating the error
  error *= 1.0 + EPS;

  // Now update the jet. The linear term corresponding to index is
  // divided by two and then added to the constant term.
  switch( index ){
  case 0:
    _df1 *= 0.5;
    _f0 += _df1;
    break;
  case 1:
    _df2 *= 0.5;
    _f0 += _df2;
    break;
  case 2:
    _df3 *= 0.5;
    _f0 += _df3;
    break;
  }

  _error = error;

  return (*this);
}

// "flatten" turns the Affine1Jet from a small neighbourhood of a 3-D
// interval into a larger neighbourhood of the point at the centre of
// that interval. This represents an enormous loss of accuracy but is
// occasionally mathematically necessary.

Affine1Jet & Affine1Jet::flatten()
{
  double error = (fabs(_df1) + fabs(_df2)) + (fabs(_df3) + _error);

  // Account for floating-point error in this calculation
  error *= 1.0 + 2 * EPS;

  _df1 = _df2 = _df3 = 0.0;
  _error = error;

  return (*this);
}

// Arithmetic operators. In each case, the hardest part is calculating
// the new error term. For each function, the error term consists of:
//  1) The error inherited from the operands,
//  2) The error introducted by taking a Taylor approximation to the
//     result of the operation,
//  (#1 and #2 are grouped together and called the "Taylor error" in
// the calculations below)
//  3) The floating-point error, typically proportional to the sum of
//     the absolute values of all the intermediate results from step
//     1, step 2, and from computing the actual result of the
//     operation,
//  4) The floating-point error involved in calculating the
//     floating-point error. This last error is accounted for by
//     multiplying the error term to that point by (1+n*EPS) where n
//     is roughly proportional to the logarithm of the number of
//     operations used up to that point.
//
// For details of how to calculate the error term in steps 3 and 4,
// see "Homotopy hyperbolic 3-manifolds are hyperbolic" by Gabai,
// Meyerhoff, and Thurston, Annals of Mathematics 157 (2003)
// pp335--431.
//
// One consequence of the method used to calculate the error term in
// step 4 is that the precise order of operations is VERY
// IMPORTANT. What may seem like excessive use of parentheses is
// actually critical to ensuring that the error term calculated in
// step 4 is correct.

Affine1Jet operator+( const Affine1Jet & v, const Affine1Jet & w )
{
  // First, compute the "Taylor error".
  double error = (v._error + w._error);
  // Then, add the floating-point error.
  error += Affine1Jet::EPS_by_2 *
    ((fabs(v._f0 + w._f0) + fabs(v._df1 + w._df1)) +
     (fabs(v._df2 + w._df2) + fabs(v._df3 + w._df3)));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 3 * Affine1Jet::EPS;

  return Affine1Jet(v._f0 + w._f0,
		    v._df1 + w._df1,
		    v._df2 + w._df2,
		    v._df3 + w._df3,
		    error
		    );
}

Affine1Jet operator+( const Affine1Jet & v, double d )
{
  // First, compute the "Taylor error".
  double error = v._error;
  // Then, add the floating-point error.
  error += Affine1Jet::EPS_by_2 * fabs(v._f0 + d);
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + Affine1Jet::EPS;

  return Affine1Jet(v._f0 + d,
		    v._df1, v._df2, v._df3,
		    error
		    );
}

Affine1Jet operator+( double d, const Affine1Jet & v )
{
  return v+d;
}

// unary minus
Affine1Jet operator-( const Affine1Jet & v )
{
  // Since unary negation is an exact operation,
  // we don't have to worry about changes to _error.
  return Affine1Jet(-v._f0, -v._df1, -v._df2, -v._df3, v._error);
}

Affine1Jet operator-( const Affine1Jet & v, const Affine1Jet & w )
{
  return v + (-w);
}

Affine1Jet operator-( const Affine1Jet & v, double d )
{
  return v + (-d);
}

Affine1Jet operator-( double d, const Affine1Jet & v )
{
  return (-v) + d;
}

Affine1Jet operator*( const Affine1Jet & v, const Affine1Jet & w )
{
  // First, compute the "Taylor error".
  double error = (fabs(v._f0) * w._error + fabs(w._f0) * v._error) +
    ((fabs(v._df1) + fabs(v._df2)) + (fabs(v._df3) + v._error)) *
    ((fabs(w._df1) + fabs(w._df2)) + (fabs(w._df3) + w._error));
  // Then, add the floating point error.
  error += Affine1Jet::EPS_by_2 * ((fabs(v._f0 * w._f0) + fabs(v._f0 * w._df1)) +
		       (((fabs(v._df1 * w._f0) +
			  fabs(v._f0 * w._df1 + v._df1 * w._f0)) +
			 (fabs(v._f0 * w._df2) + fabs(v._df2 * w._f0))) +
			((fabs(v._f0 * w._df2 + v._df2 * w._f0) +
			  fabs(v._f0 * w._df3)) +
			 (fabs(v._df3 * w._f0) +
			  fabs(v._f0 * w._df3 + v._df3 * w._f0)))));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 4 * Affine1Jet::EPS;

  return Affine1Jet(v._f0 * w._f0,
		    v._f0 * w._df1 + v._df1 * w._f0,
		    v._f0 * w._df2 + v._df2 * w._f0,
		    v._f0 * w._df3 + v._df3 * w._f0,
		    error
		    );
}

Affine1Jet operator*( const Affine1Jet & v, double d )
{
  // First, compute the "Taylor error".
  double error = fabs(v._error * d);
  // Then, add the floating-point error.
  error += Affine1Jet::EPS_by_2 * ((fabs(v._f0 * d) + fabs(v._df1 * d)) +
		       (fabs(v._df2 * d) + fabs(v._df3 * d)));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 3 * Affine1Jet::EPS;

  return Affine1Jet(v._f0 * d,
		    v._df1 * d,
		    v._df2 * d,
		    v._df3 * d,
		    error
		    );
}

Affine1Jet operator*( double d, const Affine1Jet & v )
{
  return v*d;
}

Affine1Jet operator/( const Affine1Jet & v, const Affine1Jet & w )
{
  // Need to check for division by zero.
  if( w.mayContainZero() ){
    throw Affine1Jet::DivisionByZeroError();
  }

  // First, compute the "Taylor error".
  double error =
    (fabs(v._f0) + ((fabs(v._df1) + fabs(v._df2)) + (fabs(v._df3) + v._error))) /
    (fabs(w._f0) - ((fabs(w._df1) + fabs(w._df2)) + (fabs(w._df3) + w._error))) -
    ((((fabs(v._f0) + fabs(v._df1)) + (fabs(v._df2) + fabs(v._df3))) /
      fabs(w._f0)) +
     (fabs(w._df1) + (fabs(w._df2) + fabs(w._df3))) * (fabs(v._f0) /
     (fabs(w._f0) * fabs(w._f0))));
  // Next, add the floating-point error.
  error += Affine1Jet::EPS_by_2 * ((fabs(v._f0 / w._f0) +
		       ((fabs(v._df1 / w._f0) +
		       2.0 * (1.0 + 2 * Affine1Jet::EPS) *
		       (fabs(v._f0 * w._df1) / fabs(w._f0 * w._f0))) +
		       (fabs((v._f0 * w._df1) / (w._f0 * w._f0)) +
		       fabs(v._df1/w._f0 - (v._f0*w._df1)/(w._f0*w._f0))))) +
		       (((fabs(v._df2 / w._f0) +
		       2.0 * (1.0 + 2 * Affine1Jet::EPS) *
		       (fabs(v._f0 * w._df2) / fabs(w._f0 * w._f0))) +
		       (fabs((v._f0 * w._df2) / (w._f0 * w._f0)) +
		       fabs(v._df2/w._f0 - (v._f0*w._df2)/(w._f0*w._f0)))) +
		       ((fabs(v._df3 / w._f0) +
		       2.0 * (1.0 + 2 * Affine1Jet::EPS) *
		       (fabs(v._f0 * w._df3) / fabs(w._f0 * w._f0))) +
		       (fabs((v._f0 * w._df3) / (w._f0 * w._f0)) +
		       fabs(v._df3/w._f0 - (v._f0*w._df3)/(w._f0*w._f0))))));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 4 * Affine1Jet::EPS;

  return Affine1Jet(v._f0 / w._f0,
		    -v._f0 * w._df1 / (w._f0 * w._f0) + v._df1 / w._f0,
		    -v._f0 * w._df2 / (w._f0 * w._f0) + v._df2 / w._f0,
		    -v._f0 * w._df3 / (w._f0 * w._f0) + v._df3 / w._f0,
		    error
		    );
}

Affine1Jet operator/( const Affine1Jet & v, double d )
{
  // Check for division by zero.
  if( d == 0.0 ){
    throw Affine1Jet::DivisionByZeroError();
  }
  // Compute the "Taylor error".
  double error = v._error / fabs(d);
  // Next, add the floating-point error.
  error += Affine1Jet::EPS_by_2 * ((fabs(v._f0 / d) + fabs(v._df1 / d)) +
		       (fabs(v._df2 / d) + fabs(v._df3 / d)));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 3 * Affine1Jet::EPS;

  return Affine1Jet(v._f0 / d,
		    v._df1 / d,
		    v._df2 / d,
		    v._df3 / d,
		    error
		    );
}

Affine1Jet operator/( double d, const Affine1Jet & w )
{
  // Check for division by zero.
  if( w.mayContainZero() ){
    throw Affine1Jet::DivisionByZeroError();
  }

  // First, compute the "Taylor error".
  double error = fabs(d) / (fabs(w._f0) - ((fabs(w._df1) + fabs(w._df2)) +
			   (fabs(w._df2) + w._error))) -
    (fabs(d) / fabs(w._f0) +
    (fabs(w._df1) + (fabs(w._df2) + fabs(w._df3))) * (fabs(d) / 
    (fabs(w._f0) * fabs(w._f0))));
  // Then, add the floating point error.
  error += Affine1Jet::EPS_by_2 * ((fabs(d/ w._f0) +
		       (fabs((d * w._df1) / (w._f0 * w._f0)) +
		       2 * (1 + 2 * Affine1Jet::EPS) *
			(fabs(d * w._df1) / fabs(w._f0 * w._f0)))) +
		       ((fabs((d * w._df2) / (w._f0 * w._f0)) +
		       2 * (1 + 2 * Affine1Jet::EPS) *
			 (fabs(d * w._df2) / fabs(w._f0 * w._f0))) +
		       (fabs((d * w._df3) / (w._f0 * w._f0)) +
		       2 * (1 + 2 * Affine1Jet::EPS) *
			(fabs(d * w._df3) / fabs(w._f0 * w._f0)))));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 4 * Affine1Jet::EPS;

  return Affine1Jet(d / w._f0,
		    -d * w._df1 / (w._f0 * w._f0),
		    -d * w._df2 / (w._f0 * w._f0),
		    -d * w._df3 / (w._f0 * w._f0),
		    error
		    );
}

bool operator==( const Affine1Jet & v, const Affine1Jet & w )
{
  // Just test for strict equality of all terms.
  return (v._f0 == w._f0)
    && (v._df1 == w._df1)
    && (v._df2 == w._df2)
    && (v._df3 == w._df3)
    && (v._error == w._error);
}

// The remaining functions are not rational polynomials in their
// arguments, and hence computing them rigorously is a bit more involved.

Affine1Jet Power( const Affine1Jet & v, int p )
{
  if( p == 0 ){
    // Check that we're not computing 0^0.
    if( v.mayContainZero() ){
      throw Affine1Jet::ZeroToTheZeroError();
    }
    return Affine1Jet(1.0);
  }

  if( p < 0 ){
    return Power(1.0 / v, -p);
  }
  if( p == 1 ){
    return v;
  }

  // It would be nice to compute this in a more direct manner
  // that doesn't cause the error term to balloon, but for now we'll
  // just try to multiply the power out in an efficient way. (By
  // 'efficient' here I mean 'using the fewest multiplications'.)

  int half_p = p / 2;
  Affine1Jet temp = Power(v, half_p);

  if( p % 2 == 1 ){
    return temp * (temp * v);
  } else {
    return temp * temp;
  }
}

Affine1Jet Log( Affine1Jet v )
{
  // Logarithm is obviously not a rational polynomial. However, its
  // derivatives are all rational polynomials. So to compute a
  // "rigorous" logarithm, we use a Taylor approximation. The
  // difference between log and the approximation (which is bounded
  // above thanks to Taylor's theorem) is included in the resulting
  // error term.
  
  // Can't take the log of zero.
  if( v.mayContainZero() ){
    throw Affine1Jet::LogZeroError();
  }

  // This is tricky. First, make sure we aren't taking the log
  // of a negative number. I.e., check to see if:
  //  v._f0 - sum(|v._dfi|) - v._error <= 0

  double diameter_est = (fabs(v._df1) + fabs(v._df2)) + (fabs(v._df3) + v._error);
  if( v._f0 <= (1.0 + 2 * Affine1Jet::EPS) * diameter_est ){
    throw Affine1Jet::LogIsComplexError();
  }

  // Since we're only using a crude polynomial approximation to log,
  // it helps to perform some elaborate chicanery to try and ensure
  // that the argument is close to 1.
  // Note that RHO is chosen to be an exact floating-point value.
  static const double RHO = 9. / 8;
  static const Affine1Jet LOG_RHO(0.11778303565638345454,
				  0., 0., 0., Affine1Jet::EPS);
  double center_log = log(v._f0) / log(RHO);
  int num_factors = (int) floor(fabs(center_log));
  if( center_log > 0.0 ){
    for( int i=0; i<num_factors; i++ ){
      v /= RHO;
    }
  } else if( center_log < 0.0 ){
    for( int i=0; i<num_factors; i++ ){
      v *= RHO;
    }
  }
  
  // The computation below depends on a Taylor approximation of log
  // around the point x=1, so to compute the error term correctly we
  // need to know if 1 is less than all points in the range of v.
  // I.e. we need to know if v._f0 - sum(|v._dfi|) - v.error <= 1.
  double size = (fabs(v._df1) + fabs(v._df2)) + (fabs(v._df3) + v._error);
  bool mightnt_exceed_one =
    v._f0 <= (1.0 + 3 * Affine1Jet::EPS) * (size + 1.0);

  // We're using the equation log(x) == (x-1)-(x-1)^2/2 +
  // (x-1)^3/(3*c^3) where c is between 1 and x. We choose a
  // worst-case scenario for c. 

  // Compute the "Taylor error".
  double error;
  double cubic = fabs(v._f0 - 1.0) + size;
  if( mightnt_exceed_one ){
    double c = v._f0 - size;
    error = ((v._error + (fabs(v._f0 - 1.0) * v._error)) + 0.5*(size * size)) +
      (cubic * cubic) * (cubic / ((3.0 * c) * (c * c)));
  } else {
    error = ((v._error + (fabs(v._f0 - 1.0) * v._error)) + 0.5*(size * size)) +
      (cubic * cubic) * (cubic / 3.0);
  }

  // Next, add the floating point error.
  error += Affine1Jet::EPS_by_2 * ((((fabs(v._f0 - 1.0) +
			  0.5 * fabs((v._f0 - 1.0) * (v._f0 - 1.0))) +
			 (fabs((v._f0 - 1.0) - 0.5 * ((v._f0 - 1.0) * (v._f0 - 1.0))) +
			  fabs(v._df1 * (2.0 - v._f0)))) +
			((fabs(v._df2 * (2.0 - v._f0)) +
			  fabs(v._df3 * (2.0 - v._f0))) +
			 fabs(v._df1) * fabs(2.0 - v._f0))) +
		       ((fabs(v._df2) * fabs(2.0 - v._f0) +
			 fabs(v._df3) * fabs(2.0 - v._f0)) +
			(1.0 + 2 * Affine1Jet::EPS) *
			(fabs(v._f0 - 1.0) * fabs(v._f0 - 1.0))));

  // Finally, account for the error from computing the errors.
  if( mightnt_exceed_one ){
    error *= 1.0 + 6 * Affine1Jet::EPS;
  } else {
    error *= 1.0 + 5 * Affine1Jet::EPS;
  }

  Affine1Jet result((v._f0 - 1.0) - 0.5 * ((v._f0 - 1.0) * (v._f0 - 1.0)),
		    v._df1 * (2.0 - v._f0),
		    v._df2 * (2.0 - v._f0),
		    v._df3 * (2.0 - v._f0),
		    error);
  
  // Undo the changes we made to v to ensure that v was close to 1:
  if( center_log > 0.0 ){
    result += (LOG_RHO * num_factors);
  } else if( center_log < 0.0 ){
    result -= (LOG_RHO * num_factors);
  }

  return result;
}

Affine1Jet Max0( const Affine1Jet & v )
{
  // We wish to compute an Affine1Jet corresponding to Max(v,0). But
  // if 0 is in the range of v to begin with, then Max(v,0) is very
  // much not a linear function. The best we can do is approximate
  // Max(v,0) with a constant function and use a very large error
  // term, and hope that's good enough.
  if( v.mayContainZero() ){
    double size = v._f0 + ((fabs(v._df1)+fabs(v._df2))+(fabs(v._df3)+v._error));
    size *= 1 + 3 * Affine1Jet::EPS;
    size /= 2; // Exact operation

    return Affine1Jet(size, 0.0, 0.0, 0.0, size);
  }

  // If 0 isn't in the range of v, things are much simpler.

  if( v._f0 >= 0.0 ){
    // Note that v._f0 == 0 should actually be covered by the previous
    // case.
    return v;
  }

  // At this point, the range of v is strictly below 0.
  return Affine1Jet(0.0, 0.0, 0.0, 0.0, 0.0);
}

Affine1Jet ArcTan( Affine1Jet v )
{
  // Like the logarithm, all of the derivatives of ArcTan are rational
  // polynomials. So we will use a Taylor approximation to compute the
  // arctangent and use Taylor's theorem to bound the difference
  // between the arctangent and the approximation.

  // ArcTan is odd, might as well use the symmetry.
  bool negated = false;
  if( v._f0 < 0 ){
    negated = true;
    v = -v;
  }

  // Since we're only using a crude polynomial approximation to arctan
  // we prefer to deal with arguments as close to zero as
  // possible. We start with the formula
  //   ArcTan(a) + ArcTan(b) = ArcTan((a+b)/(1-a*b))
  // Let c = (a+b)/(1-a*b) and solve for b:
  //   ArcTan(c) = ArcTan(a) + ArcTan((c-a)/(a*c+1))
  // If c is positive and a is a positive constant less than c then
  // the second argument on the right will be smaller than c. Repeat
  // until you end up with an argument smaller than a.
  // Currently as a constant I use a number with an exact binary
  // representation which is smaller than tan(Pi/12).
  static const double RHO = 137. / 512;
  static const Affine1Jet ARCTAN_RHO(0.26145314506663815251,
				     0., 0., 0., Affine1Jet::EPS);
  int num_translations = 0;
  while( v._f0 > RHO ){
    num_translations++;
    v = (v-RHO) / (v*RHO+1);
  }

  // We use the equation arctan(x) == x-x^3/3 +
  // x^4*(c-2*c^3)/(2*(c^2+1)^4) where c is between 0 and x, and
  // choose a worst-case scenario for c.

  // To find the worst-case scenario for c, we need to know whether or
  // the range of |v| extends to the right of the global maximum of
  // the function (c-2*c^3)/(2*(c^2+1)^4). This isn't pretty, but it
  // works.
  double size = (fabs(v._df1) + fabs(v._df2)) + (fabs(v._df3) + v._error);
  bool includes_max =
    300466. / 1048576 <= (1.0 + 3 * Affine1Jet::EPS) * (fabs(v._f0) + size);

  // Now we can compute the "Taylor error".
  double error;
  error = (v._error + v._error * fabs(v._f0 * v._f0)) +
    (fabs(v._f0) * (size * size) + (size * size) * (size / 3.0));
  if( includes_max ){
    double c = 91575. / 1048576;
    double c2p1 = c * c + 1.0;
    error += ((((fabs(v._f0) + size) * (fabs(v._f0) + size)) *
	       ((fabs(v._f0) + size) * (fabs(v._f0) + size))) *
	      ((c - (2.0 * c) * (c * c)) / 2.0)) /
      ((c2p1 * c2p1) * (c2p1 * c2p1));
  } else {
    double c = fabs(v._f0) + size;
    double c2p1 = c * c + 1.0;
    error += (((c * c) * (c * c)) * ((c - (2.0 * c) * (c * c)) / 2.0)) /
      ((c2p1 * c2p1) * (c2p1 * c2p1));
  }

  // Next, add the floating point error.
  error += Affine1Jet::EPS_by_2 * (((2 * (1 + 2 * Affine1Jet::EPS) *
				     fabs(v._f0 * v._f0) * fabs(v._f0 / 3.0) +
				     fabs((v._f0 * v._f0) * (v._f0 / 3.0))) +
				    (fabs(v._f0 - (v._f0 * v._f0) * (v._f0 / 3.0)) +
				     fabs(v._df1) * fabs(v._f0 * v._f0))) +
				   (((fabs(v._df1 * (v._f0 * v._f0)) +
				      fabs(v._df1 - v._df1 * (v._f0 * v._f0))) +
				     (fabs(v._df2) * fabs(v._f0 * v._f0) +
				      fabs(v._df2 * (v._f0 * v._f0)))) +
				    ((fabs(v._df2 - v._df2 * (v._f0 * v._f0)) +
				      fabs(v._df3) * fabs(v._f0 * v._f0)) +
				     (fabs(v._df3 * (v._f0 * v._f0)) +
				      fabs(v._df3 - v._df3 * (v._f0 * v._f0))))));

  // Finally, account for the error from computing the errors.
  if( includes_max ){
    error *= 1.0 + 6 * Affine1Jet::EPS;
  } else {
    error *= 1.0 + 7 * Affine1Jet::EPS;
  }

  Affine1Jet result(v._f0 - (v._f0 * v._f0) * (v._f0 / 3.0),
		    v._df1 - v._df1 * (v._f0*v._f0),
		    v._df2 - v._df2 * (v._f0*v._f0),
		    v._df3 - v._df3 * (v._f0*v._f0),
		    error);

  // Undo the transformations that we performed to get the argument
  // close to zero.
  while( num_translations > 0 ){
    result += ARCTAN_RHO;
    num_translations--;
  }

  if( negated ){
    result = -result;
  }

  return result;
}


==> anc/seven_torsion/rigorous_volume/AJet.H <==
/* AJet.h
 *
 * Written by: Peter Milley
 *
 * An Affine1Jet represents a set of functions f with domain the
 * standard cube in R^3 (i.e. the cube {|x|<=1, |y|<=1, |z|<=1}), such
 * that |f(v)-f0-(df1,df2,df3).v| < error for all v and f.
 */

#ifndef _AJet_h_
#define _AJet_h_

#include <math.h> // for fabs, log

class Affine1Jet
{
public:
  // Constructors and destructors
  Affine1Jet( double f0, double df1=0, double df2=0, double df3=0,
	      double e=0 );
  Affine1Jet();
  Affine1Jet( const Affine1Jet & );
  Affine1Jet & operator= ( const Affine1Jet & );

  ~Affine1Jet() { }; // empty

  // Useful constants
  static const double EPS;
  static const double EPS_by_2;

  // Exception classes.
  class DivisionByZeroError {
  public:
    DivisionByZeroError() {} // empty;
  };
  class ZeroToTheZeroError {
  public:
    ZeroToTheZeroError() {} // empty;
  };
  class LogZeroError {
  public:
    LogZeroError() {} // empty;
  };
  class LogIsComplexError {
  public:
    LogIsComplexError() {} // empty;
  };

  // Access functions
  inline double center() const;
  inline double size() const;
  inline double slope( int ) const;
  inline double error() const;

  // Some "arithmetic functions" defined specially.
  Affine1Jet & squeezeLeft( int index );
  Affine1Jet & squeezeRight( int index );
  Affine1Jet & flatten();

  // Arithmetic assignment operators.
  Affine1Jet & operator+= ( const Affine1Jet & );
  Affine1Jet & operator+= ( double );
  Affine1Jet & operator-= ( const Affine1Jet & );
  Affine1Jet & operator-= ( double );
  Affine1Jet & operator*= ( const Affine1Jet & );
  Affine1Jet & operator*= ( double );
  Affine1Jet & operator/= ( const Affine1Jet & );
  Affine1Jet & operator/= ( double );

  // A test function. Returns true if every point in the range of the
  // jet is greater than the given argument.
  // Not defined as an operator; the semantics aren't quite right.
  bool trulyGreaterThan( double d ) const;
  bool trulyGreaterThan( const Affine1Jet & w ) const;

  // Arithmetic operators.
  friend Affine1Jet operator+ ( const Affine1Jet &, const Affine1Jet & );
  friend Affine1Jet operator+ ( const Affine1Jet &, double );
  friend Affine1Jet operator+ ( double, const Affine1Jet & );

  friend Affine1Jet operator- ( const Affine1Jet &, const Affine1Jet & );
  friend Affine1Jet operator- ( const Affine1Jet &, double );
  friend Affine1Jet operator- ( double, const Affine1Jet & );

  friend Affine1Jet operator- ( const Affine1Jet & );

  friend Affine1Jet operator* ( const Affine1Jet &, const Affine1Jet & );
  friend Affine1Jet operator* ( const Affine1Jet &, double );
  friend Affine1Jet operator* ( double, const Affine1Jet & );

  friend Affine1Jet operator/ ( const Affine1Jet &, const Affine1Jet & );
  friend Affine1Jet operator/ ( const Affine1Jet &, double );
  friend Affine1Jet operator/ ( double, const Affine1Jet & );

  // Test for equality. Nothing approximate here; this is exact equality.
  friend bool operator==( const Affine1Jet &, const Affine1Jet & );

  // Other useful mathematical functions.
  friend Affine1Jet Power ( const Affine1Jet &, int );
  friend Affine1Jet Log ( Affine1Jet );
  friend Affine1Jet Max0 ( const Affine1Jet & );

  friend Affine1Jet ArcTan ( Affine1Jet );

private:
  bool mayContainZero() const;

  double _f0;
  double _df1, _df2, _df3;
  double _error;
  double _size;
};

#include "AJet.inline"

#endif // _AJet_h_


==> anc/seven_torsion/rigorous_volume/AJet.inline <==
/* AJet.inline
 *
 * Written by: Peter Milley
 */

double
Affine1Jet::center() const
{
  return _f0;
}

double
Affine1Jet::size() const
{
  return fabs(_df1)+fabs(_df2)+fabs(_df3);
}

double
Affine1Jet::slope( int i ) const
{
  if( i==1 ) return _df1;
  if( i==2 ) return _df2;
  if( i==3 ) return _df3;
  return 0.0;
}

double
Affine1Jet::error() const
{
  return _error;
}


==> anc/seven_torsion/rigorous_volume/Makefile <==
# Written by: Peter Milley

# A word about the compiler options below: it is VERY IMPORTANT that
# the compiler does NOT try to optimize the arithmetic expressions in
# AJet.C. The error estimates for all of the operations defined in
# AJet.C depend on the height of the expression trees used to compute
# the results of those operations. Rearranging those expressions to
# optimize them make the error estimates invalid.
#
# That is why I've used the -O0 compiler flag below, even though
# that's technically the default anyway: to remind myself NOT to try
# and optimize the code.
#
# This is only a requirement for AJet.C, so if you absolutely have to
# turn on optimizations for Position.o, area_jets.o, and
# area_jets_bdry.o you may do so...just remember to compile AJet.o
# separately without optimizations and you should be fine.

COPTS=-ggdb -O0 -Wall -fexceptions
CPP=g++

.SUFFIXES: .o .m .C

.C.o:
	$(CPP) $(COPTS) -c ${@:o=C}

all: rigorous_volume

rigorous_volume: rigorous_volume.o AJet.o
	$(CPP) $(COPTS) -o rigorous_volume rigorous_volume.o AJet.o

clean:
	rm *.o


==> anc/seven_torsion/rigorous_volume/README.txt <==
rigorous_volume.C

Written by: Peter Milley

Usage: rigorous_volume vol input_file

This program reads Snap triangulation data along with the delta
constant computed by Harriet Moser's algorithm from "input_file" and
uses them to rigorously determine whether or not the volume of the
manifolds thus describes are greater than "vol".

Output: for each line in "input_file" the program will print either
"Manifold N:Okay" if it can determine that the volume is strictly
greater than "vol", or "Manifold N:Not Okay" otherwise (where N is the
index of the corresponding manifold in the input file).

Five input files are provided:

"volumes.input": fillings on two-cusped manifolds. Test with
"vol"=2.848.

"m019_volume_input": alternate triangulation of m019. Test with
"vol"=2.848. (There are triangulations of m019 present in
"volumes.input", but for those triangulations the program cannot
guarantee sufficient volume due to floating-point error.)

"one_cusped_volumes.input": fillings on one-cusped manifolds. Test
with "vol"=0.943.

"vol2_volume.input": an alternate triangulation of Vol2. Test with
"vol"=0.943.

"vol3_cover_volume.input": a positively-oriented triangulation of a
two-fold cover of Vol3. (Harriet Moser's algorithm, and hence this
program, only work with positively oriented ideal triangulations.)
Test with "vol"=1.886.

Note copies of these sample files and instructions on how to recreate
them are in the "twocusped/volume_comp/", "onecusped/volume_comp/",
and "onecusped/vol3/" directories.


==> anc/seven_torsion/rigorous_volume/rigorous_volume.C <==
/* rigorous_volume.C
 *
 * Determine rigorous lower bounds on the volume of a hyperbolic
 * manifold given shape data for an ideal triangulation and the error
 * term \delta determined by Moser's algorithm.
 */

#include <iostream>
#include <cstdlib>
#include <fstream>
#include <sstream>
#include <string>
#include <vector>
#include <cmath>
#include "AJet.H"

using namespace std;

static const string USAGE="Usage: rigorous_volume vol input_file";
static const string FILE_NOT_FOUND="Error, unable to open ";
static const string BAD_EOF="Error, unexpected EOF";
static const string FORMAT_ERR="Badly formatted input at line ";

static const Affine1Jet Pi(M_PI, 0.0, 0.0, 0.0, 2*Affine1Jet::EPS);

class FormatException
{
public:
  FormatException() {} // empty
};

bool ParseLine( string line, vector<double> & params )
{
  bool result = true;
  stringstream ss(line);
  vector<double>::iterator insert_point = params.end();
  double real, imag;

  try {
    ss.ignore(1);
    while( !ss.eof() ){
      ss >> real;
      if( !ss.good() ){
	throw FormatException();
      }
      ss.ignore(3);
      ss >> imag;
      if( !ss.good() ){
	throw FormatException();
      }
      ss.ignore(2);
      params.push_back(real);
      params.push_back(imag);
      if( ss.peek() == ']' ){
	break;
      } else {
	ss.ignore(2);
      }
    }
  } catch( FormatException ){
    params.erase(insert_point, params.end());
    result = false;
  }

  return result;
}

Affine1Jet Lobachevsky( Affine1Jet & theta )
{
  if( theta.trulyGreaterThan(Pi/2.0) ){
    Affine1Jet translated = theta-Pi;
    return Lobachevsky(translated);
  }
  if( (-theta).trulyGreaterThan(Pi/2.0) ){
    Affine1Jet translated = theta+Pi;
    return Lobachevsky(translated);
  }
  if( theta.center() < 0.0 ){
    Affine1Jet negtheta = -theta;
    return -Lobachevsky(negtheta);
  }

  static const int NUM_COEFFS=30;
  static const double LOBCOEF[NUM_COEFFS] = {
    5.4831135561607547882413838888201e-1,
    1.0823232337111381915160036965412e-1,
    4.8444907713545197129262758561472e-2,
    2.7891037672165120538296812180796e-2,
    1.8199901365960328824311744707278e-2,
    1.2823667776324462157674846128817e-2,
    9.5243928393815114745643670962394e-3,
    7.3530535460250636167039159668208e-3,
    5.8479755397266959054962366178048e-3,
    4.7619093045811136799814912001842e-3,
    3.9525701124525799515137944808229e-3,
    3.3333335320272968375315987081340e-3,
    2.8490028914574211634331659107080e-3,
    2.4630541963678177950454607261557e-3,
    2.1505376364114568439132649094016e-3,
    1.8939393943803620897114593734851e-3,
    1.6806722690053911275277764855335e-3,
    1.5015015015233512340706336099638e-3,
    1.3495276653220485553945730785293e-3,
    1.2195121951230603594927151084491e-3,
    1.1074197120711266596728487987281e-3,
    1.0101010101010675186059356321779e-3,
    9.2506938020352840967144128733280e-4,
    8.5034013605442478972252664720549e-4,
    7.8431372549019677504189889653457e-4,
    7.2568940493468811469129541350086e-4,
    6.7340067340067343805464730535677e-4,
    6.2656641604010025932192218654462e-4,
    5.8445353594389246257711686275038e-4,
    5.4644808743169398954500641421420e-4
  };

  Affine1Jet result(0.0);
  Affine1Jet theta_over_pi_squared = (theta/Pi)*(theta/Pi);
  if( ! (-theta_over_pi_squared).trulyGreaterThan(-0.5) ){
    cerr << "Warning, Lobachevsky function may not be rigorous.";
    cerr << endl;
  }
  Affine1Jet product(1.0);
  Affine1Jet coeff;
  Affine1Jet term;
  int coeff_index = 0;
  do {
    product *= theta_over_pi_squared;
    coeff = Affine1Jet(LOBCOEF[coeff_index++], 0.0, 0.0, 0.0,
		       Affine1Jet::EPS);
    term = coeff * product;
    if( (-term).trulyGreaterThan( -Affine1Jet::EPS ) ){
      // Assuming that (theta/Pi)^2 isn't too large (see warning
      // above) the sum of the remaining terms is guaranteed to be
      // less than 2*EPS. So we cut off the summation.
      result += Affine1Jet(0.0, 0.0, 0.0, 0.0, 2*Affine1Jet::EPS);
      break;
    }
    result += term;
  } while( coeff_index < NUM_COEFFS );

  if( coeff_index == NUM_COEFFS ){
    cerr << "Need more Lobachevsky coefficients!" << endl;
  }

  result -= Log(theta*2.0);
  result += 1.0;
  result *= theta;
  return result;
}

Affine1Jet ComputeVolume( vector<double> & params, double delta )
{
  int num_tets = params.size() / 2;
  Affine1Jet result(0.0);
  Affine1Jet real_part, imag_part;
  Affine1Jet term;
  Affine1Jet theta[3];
  double safety_margin = 10*fabs(delta);

  for( int i=0; i<num_tets; i++ ){
    real_part = Affine1Jet(params[2*i], delta, 0.0, 0.0, Affine1Jet::EPS);
    imag_part = Affine1Jet(params[2*i+1], 0.0, delta, 0.0, Affine1Jet::EPS);

    // Make some attempt to calculate the angles in a "smart" way,
    // where "smart" means "not dividing by anything that's too close
    // to zero".
    if( (real_part-1.0).trulyGreaterThan(safety_margin) ){
      theta[0] = ArcTan(imag_part / real_part);
      theta[1] = Pi - ArcTan(imag_part / (real_part - 1.0));
    } else if( real_part.trulyGreaterThan(safety_margin) &&
	       (-real_part+1.0).trulyGreaterThan(safety_margin) ){
      theta[0] = ArcTan(imag_part / real_part);
      theta[1] = -ArcTan(imag_part / (real_part - 1.0));
    } else if( (-real_part).trulyGreaterThan(safety_margin) ){
      theta[0] = Pi + ArcTan(imag_part / real_part);
      theta[1] = -ArcTan(imag_part / (real_part - 1.0));
    } else { // HACK ALERT: we're assuming imag_part > 0
      theta[0] = (Pi/2) - ArcTan(real_part / imag_part);
      theta[1] = (Pi/2) + ArcTan((real_part - 1.0) / imag_part);
    }
    theta[2] = Pi - (theta[0]+theta[1]);

    term = Lobachevsky(theta[0]);
    term += Lobachevsky(theta[1]);
    term += Lobachevsky(theta[2]);

    // Sadly we can't just add "term" to "result". "term" depends on
    // the two variables associated to a single tetrahedron; adding
    // "term" to "result" would imply that "result" depends on those
    // two variables, when in fact "result" depends on
    // 2*num_tets variables (which we can't properly represent with
    // Affine1Jets). The flatten() function eliminates this unstated
    // dependency, but at the cost of accuracy.
    result += term.flatten();
  }

  return result;
}

int main( int argc, char *argv[] )
{
  // Argument checking
  if( argc != 3 ){
    cerr << USAGE << endl;
    exit(-1);
  }

  ifstream input_file(argv[2]);
  if( !input_file ){
    cerr << FILE_NOT_FOUND << argv[1] << endl;
    exit(-1);
  }

  string current_line;
  vector<double> params;
  Affine1Jet volume_jet;
  double delta;
  double vol_limit;
  int line_no;

  {
    stringstream vol_stream(argv[1]);
    vol_stream >> vol_limit;
  }

  line_no = 0;
  while( !input_file.eof() ){
    // Read in and parse the tetrahedron shapes
    getline(input_file, current_line);
    line_no++;
    if( current_line.length() == 0 ){
      continue;
    }
    if( !ParseLine(current_line, params) ){
      cerr << FORMAT_ERR << line_no << endl;
      getline(input_file, current_line);
      line_no++;
      continue;
    }

    // Read in the Moser \delta parameter
    if( input_file.eof() ){
      cerr << BAD_EOF << endl;
      exit(-1);
    }
    getline(input_file, current_line);
    line_no++;
    {
      stringstream ss(current_line);
      ss >> delta;
      if( ss.bad() || ss.fail() ){
	cerr << FORMAT_ERR << line_no << endl;
	continue;
      }
    }

    // Pass the data to the volume computing function
    try {
      volume_jet = ComputeVolume(params, delta);
	  cout << volume_jet.center();
      cout << " Manifold " << line_no/2 << ':';
      if( volume_jet.trulyGreaterThan(vol_limit) ){
	// if( volume_jet.trulyGreaterThan(2.848) ){
	// if( volume_jet.trulyGreaterThan(0.943) ){
	cout << "Okay.";
      } else {
	cout << "Not okay.";
      }
      cout << endl;
    } catch( Affine1Jet::LogZeroError ){
      cout << "Manifold " << line_no/2 << ':';
      cout << " a LogZeroError occured." << endl;
      cerr << "Manifold " << line_no/2 << ':';
      cerr << " a LogZeroError occured." << endl;
    } catch( Affine1Jet::DivisionByZeroError ){
      cout << "Manifold " << line_no/2 << ':';
      cout << " a DivisionByZero occured." << endl;
      cerr << "Manifold " << line_no/2 << ':';
      cerr << " a DivisionByZero occured." << endl;
    }
      
    params.clear();
  }
  input_file.close();

  exit(0);
}


==> anc/seven_torsion/rigorous_volume/volumes.input <==
[0.6442647263222682884470053006 + 1.103411195702508224694890940*I, 0.3882984766678585220618411814 + 0.6494422438735622463317884305*I]~
0.00301502390026627598210627661914225588767317094579794851411322864120666803937622831232465559152444383700516169721479459477551306746140823579467876385038398620527039105126296369219447214109424163356794684254022461
[0.9565229969472522471123429272 + 1.049231408207586922269289423*I, 0.1525703846502745283648388907 + 0.6201933930573114951293847371*I]~
0.0248240227652339840204910406690507638593211086393820971469072845076225438554336099255975097910610943725590323889676729620108707693996075951626845288976125078683911628217979258129382986051083071394141331883262534
[0.7562668233540991632035741434 + 0.8465468402010725067991130177*I, 0.2437331766459008367964258566 + 0.8465468402010725067991130177*I]~
0.00381522346620113714947743795720832147878587105827424212273398920559069795190982257456375075287615674903742163468705974699585963374543856211275854532276113980903467940044468392666984997451778199938782512561689874
[0.8474296153497254716351611093 + 0.6201933930573114951293847371*I, 0.04347700305274775288765707277 + 1.049231408207586922269289423*I]~
0.00423014563077967873749530218685658406769090405888710866461122373554515098129866458179215432722311845455972442509237987136043049949463617185922779742748387088577563197005019928230535012253992996813428689360186390
[0.5000000000000000000000000000 + 0.4822079413233529686737353986*I, 0.5000000000000000000000000000 + 1.349975419558469209625272064*I]~
0.00245840403257497398501610849365063518341830385103601487437190704522912191028030226207048400812410958951928573928370646026426257269722566339152643651490933658426891054942047154241626434642991509920715113997347371
[0.6117015233321414779381588186 + 0.6494422438735622463317884305*I, 0.3557352736777317115529946994 + 1.103411195702508224694890940*I]~
0.00176967702670113899388756324000927763176101487960113609215373768519706461228986608479022956147284932899477711227759515270475347750200748745876625924675203311058309700136989962714486561658284146781499086825701559
[0.6662262693681804181404648618 + 0.7289721914280836708510853684*I, 0.5087903908228030620440814549 + 0.6720816129687773458804529665*I]~
0.00455526022228748934853500114343796597082175499450967813506771038158962898938840380653780758092244376034603315011145980854745092800211805012765913796263773967318254824555679103867578373346564193252328587646509702
[0.6359708259352250944602770433 + 0.6839570373330880818514527655*I, 0.4659474802889393715545401183 + 0.6546172376149604204571392355*I]~
0.00320369334595660089996953373203263340495990308454514225118525965674715925959269832488824220833367281057828162262808828578960908455086044061347624975362621970557566970437678814354700785561676519093317847156097317
[0.5868989125975129239152118894 + 0.6569604862122066602512892728*I, 0.4131010874024870760847881106 + 0.6569604862122066602512892728*I]~
0.00239526375070449782316975722140432582688300698237263247202134125283885590969520736705334996251378627654438199437181103595612328465721606859031941567961174142209115775935868595529925900621741820726882608321686982
[0.1471581476469215804117481034 + 0.5221692971393185899344157631*I, -0.6988525881681263544021593451 + 0.7152657268531123882441029194*I]~
0.00263011201461486485883492830971241559803259911464546505649628929249636032454036163223096114832623574789403263146080727470853892764717662143764906902420050362646146632619577154182519327580678943229732273084322813
[0.5340525197110606284454598817 + 0.6546172376149604204571392355*I, 0.3640291740647749055397229567 + 0.6839570373330880818514527655*I]~
0.00191580349183211753053797335107672528901968599229874129971057493329558972598964977274087435359683845057465985404993784088152451626300269905779786863434206638693961453198603773291852504460976500497313696812310043
[0.4912096091771969379559185451 + 0.6720816129687773458804529665*I, 0.3337737306318195818595351382 + 0.7289721914280836708510853684*I]~
0.00160784321187479937716635054405403180355251339266872659373704405385962191764357182848768047418440770996691492920906029770840940208647673345455895745143573929541374766995836121035666320108844943912795414341983075


==> anc/seven_torsion/rigorous_volume/volumes.output <==
Manifold 1:Okay.
Manifold 2:Okay.
Manifold 3:Okay.
Manifold 4:Okay.
Manifold 5:Okay.
Manifold 6:Okay.
Manifold 7:Okay.
Manifold 8:Okay.
Manifold 9:Okay.
Manifold 10:Not okay.
Manifold 11:Okay.
Manifold 12:Okay.


==> anc/seven_torsion/smallcalculator.py <==

#run in snappy
import math
import snappy

def gcd(a,b):
        while b != 0:
            rem = a % b
            a = b
            b = rem
        return a

#here's a dictionary that converts snappea notation into snap notation
moms = ['m003','m004','m006','m007','m009','m010','m011','m015','m016','m017']
snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}

#length_bound Calculates upper bound for the length of a slope s such that
#filling cusped manifold 'manifold' along s results in volume less than 'bound' using
#Futer-Kalfagianni-Purcell
def length_bound(manifold, bound): 
    return 2*math.pi / math.sqrt(1 - (bound/manifold.volume())**(2.0/3.0))

#length of p,q curve in manifold
def length( p, q , manifold):
    C = manifold.cusp_neighborhood()
    r = C.translations()[0]
    s = C.translations()[1]
    x = r.real
    y = r.imag
    u = s.real
    v = s.imag
    return math.sqrt((p*x+q*u)**2 + (p*y+q*v)**2)
	 
#small_filling_params Finds filling parameters (p,q) such that filling cusped manifold 'manifold' along
#(p,q) curve gives orbifold of volume less than 'bound' with singular locus a
#knot labeled 'order'
def small_filling_params_of_order(manifold, bound, order):
    params = []
    C = manifold.cusp_neighborhood()
    r = C.translations()[0]
    s = C.translations()[1]
    t = length_bound(manifold, bound)
    a = t/math.sqrt((r.real)**2 + (r.imag)**2)
    b = t/math.sqrt((s.real)**2 + (s.imag)**2)
    for p in range(-int(math.ceil(a)),int(math.ceil(a))):
        for q in range(-int(math.ceil(b)),int(math.ceil(b))):
            if length( p, q, manifold) < t and gcd(p,q)==order:
                params.append((p,q))
    return params

def small_filling_params(manifold, bound):
    params = []
    C = manifold.cusp_neighborhood()
    r = C.translations()[0]
    s = C.translations()[1]
    t = length_bound(manifold, bound)
    a = t/math.sqrt((r.real)**2 + (r.imag)**2)
    b = t/math.sqrt((s.real)**2 + (s.imag)**2)
    for p in range(-int(math.ceil(a)),int(math.ceil(a))):
        for q in range(-int(math.ceil(b)),int(math.ceil(b))):
            if length( p, q, manifold) < t and gcd(p,q) != 1:
                params.append((p,q))
    return params


	
	

#small_volumes returns a list of volumes of hyperbolic results along with the corresponding surgery
#parameters where the volume is the volume of 'manifold' filled along the
#parameter where the parameters are taken over all possible parameters coming
#from small_filling_params(manifold, bound, order)

def small_volumes_of_order(manifold, bound, order):
    params = small_filling_params_of_order(manifold, bound, order)
    small_volumes = []
    for param in params:
        mfld = manifold.copy()
        mfld.dehn_fill(param)
        small_volumes.append([param, mfld.volume(), mfld.solution_type()])
    return small_volumes

def small_shapes_of_order(manifold, bound, order):
    params = small_filling_params_of_order(manifold, bound, order)
    small_volumes = []
    for param in params:
        mfld = manifold.copy()
        mfld.dehn_fill(param)
        small_volumes.append([param, mfld.volume(), mfld.tetrahedra_shapes()])
    return small_volumes

def small_volumes(manifold, bound):
    params = small_filling_params(manifold, bound)
    small_volumes = []
    for param in params:
        mfld = manifold.copy()
        mfld.dehn_fill(param)
        if mfld.volume() < bound:
            small_volumes.append([mfld, mfld.volume(), gcd(param[0],param[1]), mfld.solution_type()])
    return small_volumes
			
#generate list:
def list_small_fillings(bound, listofmanifolds):
    mflds=[]
    data=[]
    for m in listofmanifolds:
        mflds.append(snappy.Manifold(m))
    for m in mflds:
        data.append(small_volumes(m, bound))
    return data

def list_small_fillings_of_order(bound, listofmanifolds, order):
    mflds=[]
    data=[]
    for m in listofmanifolds:
        mflds.append(snappy.Manifold(m))
    for m in mflds:
        data.append([m,small_volumes_of_order(m, bound, order)])
    return data

def list_small_fillings_with_shapes_of_order(bound, listofmanifolds, order):
    mflds=[]
    data=[]
    for m in listofmanifolds:
        mflds.append(snappy.Manifold(m))
    for m in mflds:
        data.append([m,small_shapes_of_order(m, bound, order)])
    return data

def look_for_pos_orient(manifold, p,q):
    i = 0
    while i < 100:
        M = snappy.Manifold(manifold)
        M.randomize()
        M.dehn_fill((p,q))
        if M.solution_type() == 'all tetrahedra positively oriented':
            return M
        i += 1

def generate_snap_files(bound, listofmanifolds, order):
	snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}
	for m in listofmanifolds:
		mfile = open(m+'.snap',"w")
		mfile.write('r c ' + snapnot[m]+'\n')
		mfile.close()
		manif = snappy.Manifold(m)
		params = small_filling_params_of_order(manif, bound, order)
		mfile = open(m+'.snap', "a")
		for p in params:
			mfile.write('sur '+str(p[0])+' '+str(p[1])+' clear sur\n')
		mfile.close()





==> anc/seven_torsion/snap.results <==
pari initialized
r c 5 3
sur -14 7 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6442647263222682884470053006+1.103411195702508224694890940*I,0.3882984766678585220618411814+0.6494422438735622463317884305*I]~
[0,-14,-21,7,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -7 7 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.9565229969472522471123429272+1.049231408207586922269289423*I,0.1525703846502745283648388907+0.6201933930573114951293847371*I]~
[0,0,-7,7,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -7 14 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7562668233540991632035741434+0.8465468402010725067991130177*I,0.2437331766459008367964258566+0.8465468402010725067991130177*I]~
[0,14,0,14,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 0 7 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.8474296153497254716351611093+0.6201933930573114951293847371*I,0.04347700305274775288765707277+1.049231408207586922269289423*I]~
[0,14,7,7,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 7 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5000000000000000000000000000+0.4822079413233529686737353986*I,0.5000000000000000000000000000+1.349975419558469209625272064*I]~
[0,14,14,0,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 7 7 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6117015233321414779381588186+0.6494422438735622463317884305*I,0.3557352736777317115529946994+1.103411195702508224694890940*I]~
[0,28,21,7,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 4
sur -14 7 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6662262693681804181404648618+0.7289721914280836708510853684*I,0.5087903908228030620440814549+0.6720816129687773458804529665*I]~
[-14,-14,0,14,12;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur -7 7 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6359708259352250944602770433+0.6839570373330880818514527655*I,0.4659474802889393715545401183+0.6546172376149604204571392355*I]~
[-7,-14,0,21,12;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 0 7 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5868989125975129239152118894+0.6569604862122066602512892728*I,0.4131010874024870760847881106+0.6569604862122066602512892728*I]~
[0,-14,0,28,12;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 7 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.1471581476469215804117481034+0.5221692971393185899344157631*I,-0.6988525881681263544021593451+0.7152657268531123882441029194*I]~
[7,0,0,7,-2;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 7 7 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5340525197110606284454598817+0.6546172376149604204571392355*I,0.3640291740647749055397229567+0.6839570373330880818514527655*I]~
[7,-14,0,35,12;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 14 7 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.4912096091771969379559185451+0.6720816129687773458804529665*I,0.3337737306318195818595351382+0.7289721914280836708510853684*I]~
[14,-14,0,42,12;2,-1,-1,2,0;-2,1,1,-2,0]


==> anc/seven_torsion/snapoutfile <==
pari initialized
r c 5 3
sur -14 7 pr ac sh pr -pa fi clear sur
[0.6442647263222682884470053006+1.103411195702508224694890940*I,0.3882984766678585220618411814+0.6494422438735622463317884305*I]~
[0,-14,-21,7,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -7 7 pr ac sh pr -pa fi clear sur
[0.9565229969472522471123429272+1.049231408207586922269289423*I,0.1525703846502745283648388907+0.6201933930573114951293847371*I]~
[0,0,-7,7,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -7 14 pr ac sh pr -pa fi clear sur
[0.7562668233540991632035741434+0.8465468402010725067991130177*I,0.2437331766459008367964258566+0.8465468402010725067991130177*I]~
[0,14,0,14,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 0 7 pr ac sh pr -pa fi clear sur
[0.8474296153497254716351611093+0.6201933930573114951293847371*I,0.04347700305274775288765707277+1.049231408207586922269289423*I]~
[0,14,7,7,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 7 0 pr ac sh pr -pa fi clear sur
[0.5000000000000000000000000000+0.4822079413233529686737353986*I,0.5000000000000000000000000000+1.349975419558469209625272064*I]~
[0,14,14,0,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 7 7 pr ac sh pr -pa fi clear sur
[0.6117015233321414779381588186+0.6494422438735622463317884305*I,0.3557352736777317115529946994+1.103411195702508224694890940*I]~
[0,28,21,7,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 4
sur -14 7 pr ac sh pr -pa fi clear sur
[0.6662262693681804181404648618+0.7289721914280836708510853684*I,0.5087903908228030620440814549+0.6720816129687773458804529665*I]~
[-14,-14,0,14,12;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur -7 7 pr ac sh pr -pa fi clear sur
[0.6359708259352250944602770433+0.6839570373330880818514527655*I,0.4659474802889393715545401183+0.6546172376149604204571392355*I]~
[-7,-14,0,21,12;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 0 7 pr ac sh pr -pa fi clear sur
[0.5868989125975129239152118894+0.6569604862122066602512892728*I,0.4131010874024870760847881106+0.6569604862122066602512892728*I]~
[0,-14,0,28,12;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 7 0 pr ac sh pr -pa fi clear sur
[0.1471581476469215804117481034+0.5221692971393185899344157631*I,-0.6988525881681263544021593451+0.7152657268531123882441029194*I]~
[7,0,0,7,-2;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 7 7 pr ac sh pr -pa fi clear sur
[0.5340525197110606284454598817+0.6546172376149604204571392355*I,0.3640291740647749055397229567+0.6839570373330880818514527655*I]~
[7,-14,0,35,12;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 14 7 pr ac sh pr -pa fi clear sur
[0.4912096091771969379559185451+0.6720816129687773458804529665*I,0.3337737306318195818595351382+0.7289721914280836708510853684*I]~
[14,-14,0,42,12;2,-1,-1,2,0;-2,1,1,-2,0]


==> anc/seven_torsion/stripper.py <==
#!/usr/bin/python

#This thing strips out the 'solution type:...' lines.  This is needed to use
#Purcells reworking of moser's algorithm without massive headaches.



snapoutfile = open('snapoutfile', "a")
results = open('snap.results', "r")
lines = results.readlines()
for i in range(len(lines)):
	if not 'solution' in lines[i]:
		snapoutfile.write(lines[i])
results.close()
snapoutfile.close()




==> anc/seven_torsion/volumecomp/deltas <==
0.00301502390026627598210627661914225588767317094579794851411322864120666803937622831232465559152444383700516169721479459477551306746140823579467876385038398620527039105126296369219447214109424163356794684254022461
0.0248240227652339840204910406690507638593211086393820971469072845076225438554336099255975097910610943725590323889676729620108707693996075951626845288976125078683911628217979258129382986051083071394141331883262534
0.00381522346620113714947743795720832147878587105827424212273398920559069795190982257456375075287615674903742163468705974699585963374543856211275854532276113980903467940044468392666984997451778199938782512561689874
0.00423014563077967873749530218685658406769090405888710866461122373554515098129866458179215432722311845455972442509237987136043049949463617185922779742748387088577563197005019928230535012253992996813428689360186390
0.00245840403257497398501610849365063518341830385103601487437190704522912191028030226207048400812410958951928573928370646026426257269722566339152643651490933658426891054942047154241626434642991509920715113997347371
0.00176967702670113899388756324000927763176101487960113609215373768519706461228986608479022956147284932899477711227759515270475347750200748745876625924675203311058309700136989962714486561658284146781499086825701559
0.00455526022228748934853500114343796597082175499450967813506771038158962898938840380653780758092244376034603315011145980854745092800211805012765913796263773967318254824555679103867578373346564193252328587646509702
0.00320369334595660089996953373203263340495990308454514225118525965674715925959269832488824220833367281057828162262808828578960908455086044061347624975362621970557566970437678814354700785561676519093317847156097317
0.00239526375070449782316975722140432582688300698237263247202134125283885590969520736705334996251378627654438199437181103595612328465721606859031941567961174142209115775935868595529925900621741820726882608321686982
0.00263011201461486485883492830971241559803259911464546505649628929249636032454036163223096114832623574789403263146080727470853892764717662143764906902420050362646146632619577154182519327580678943229732273084322813
0.00191580349183211753053797335107672528901968599229874129971057493329558972598964977274087435359683845057465985404993784088152451626300269905779786863434206638693961453198603773291852504460976500497313696812310043
0.00160784321187479937716635054405403180355251339266872659373704405385962191764357182848768047418440770996691492920906029770840940208647673345455895745143573929541374766995836121035666320108844943912795414341983075


==> anc/seven_torsion/volumecomp/interleave.pl <==
#!/usr/bin/perl

use strict;

$#ARGV == 1 or die "USAGE: interleave.pl file1 file2\n";

open(my $input1, $ARGV[0]) or die "Unable to open $ARGV[0]!\n";
open(my $input2, $ARGV[1]) or die "Unable to open $ARGV[1]!\n";
my ($line1, $line2);

while(!eof($input1) && !eof($input2)){
    $line1=<$input1>;
    $line2=<$input2>;
    print $line1;
    print $line2;
}
while(<$input1>){
    print;
}
while(<$input2>){
    print;
}
close $input1;
close $input2;


==> anc/seven_torsion/volumecomp/moseralg.output <==
   realprecision = 211 significant digits (210 digits displayed)
manifold 11 is complete hyperbolic, delta=0.00301502390026627598210627661914225588767317094579794851411322864120666803937622831232465559152444383700516169721479459477551306746140823579467876385038398620527039105126296369219447214109424163356794684254022461
manifold 12 is complete hyperbolic, delta=0.0248240227652339840204910406690507638593211086393820971469072845076225438554336099255975097910610943725590323889676729620108707693996075951626845288976125078683911628217979258129382986051083071394141331883262534
manifold 13 is complete hyperbolic, delta=0.00381522346620113714947743795720832147878587105827424212273398920559069795190982257456375075287615674903742163468705974699585963374543856211275854532276113980903467940044468392666984997451778199938782512561689874
manifold 14 is complete hyperbolic, delta=0.00423014563077967873749530218685658406769090405888710866461122373554515098129866458179215432722311845455972442509237987136043049949463617185922779742748387088577563197005019928230535012253992996813428689360186390
manifold 15 is complete hyperbolic, delta=0.00245840403257497398501610849365063518341830385103601487437190704522912191028030226207048400812410958951928573928370646026426257269722566339152643651490933658426891054942047154241626434642991509920715113997347371
manifold 16 is complete hyperbolic, delta=0.00176967702670113899388756324000927763176101487960113609215373768519706461228986608479022956147284932899477711227759515270475347750200748745876625924675203311058309700136989962714486561658284146781499086825701559
manifold 17 is complete hyperbolic, delta=0.00455526022228748934853500114343796597082175499450967813506771038158962898938840380653780758092244376034603315011145980854745092800211805012765913796263773967318254824555679103867578373346564193252328587646509702
manifold 18 is complete hyperbolic, delta=0.00320369334595660089996953373203263340495990308454514225118525965674715925959269832488824220833367281057828162262808828578960908455086044061347624975362621970557566970437678814354700785561676519093317847156097317
manifold 19 is complete hyperbolic, delta=0.00239526375070449782316975722140432582688300698237263247202134125283885590969520736705334996251378627654438199437181103595612328465721606859031941567961174142209115775935868595529925900621741820726882608321686982
manifold 20 is complete hyperbolic, delta=0.00263011201461486485883492830971241559803259911464546505649628929249636032454036163223096114832623574789403263146080727470853892764717662143764906902420050362646146632619577154182519327580678943229732273084322813
manifold 21 is complete hyperbolic, delta=0.00191580349183211753053797335107672528901968599229874129971057493329558972598964977274087435359683845057465985404993784088152451626300269905779786863434206638693961453198603773291852504460976500497313696812310043
manifold 22 is complete hyperbolic, delta=0.00160784321187479937716635054405403180355251339266872659373704405385962191764357182848768047418440770996691492920906029770840940208647673345455895745143573929541374766995836121035666320108844943912795414341983075
[0m

==> anc/seven_torsion/volumecomp/shapes <==
[0.6442647263222682884470053006+1.103411195702508224694890940*I,0.3882984766678585220618411814+0.6494422438735622463317884305*I]~
[0.9565229969472522471123429272+1.049231408207586922269289423*I,0.1525703846502745283648388907+0.6201933930573114951293847371*I]~
[0.7562668233540991632035741434+0.8465468402010725067991130177*I,0.2437331766459008367964258566+0.8465468402010725067991130177*I]~
[0.8474296153497254716351611093+0.6201933930573114951293847371*I,0.04347700305274775288765707277+1.049231408207586922269289423*I]~
[0.5000000000000000000000000000+0.4822079413233529686737353986*I,0.5000000000000000000000000000+1.349975419558469209625272064*I]~
[0.6117015233321414779381588186+0.6494422438735622463317884305*I,0.3557352736777317115529946994+1.103411195702508224694890940*I]~
[0.6662262693681804181404648618+0.7289721914280836708510853684*I,0.5087903908228030620440814549+0.6720816129687773458804529665*I]~
[0.6359708259352250944602770433+0.6839570373330880818514527655*I,0.4659474802889393715545401183+0.6546172376149604204571392355*I]~
[0.5868989125975129239152118894+0.6569604862122066602512892728*I,0.4131010874024870760847881106+0.6569604862122066602512892728*I]~
[0.1471581476469215804117481034+0.5221692971393185899344157631*I,-0.6988525881681263544021593451+0.7152657268531123882441029194*I]~
[0.5340525197110606284454598817+0.6546172376149604204571392355*I,0.3640291740647749055397229567+0.6839570373330880818514527655*I]~
[0.4912096091771969379559185451+0.6720816129687773458804529665*I,0.3337737306318195818595351382+0.7289721914280836708510853684*I]~


==> anc/seven_torsion/volumecomp/snap.results <==
pari initialized
r c 5 3
sur -14 7 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6442647263222682884470053006+1.103411195702508224694890940*I,0.3882984766678585220618411814+0.6494422438735622463317884305*I]~
[0,-14,-21,7,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -7 7 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.9565229969472522471123429272+1.049231408207586922269289423*I,0.1525703846502745283648388907+0.6201933930573114951293847371*I]~
[0,0,-7,7,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -7 14 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7562668233540991632035741434+0.8465468402010725067991130177*I,0.2437331766459008367964258566+0.8465468402010725067991130177*I]~
[0,14,0,14,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 0 7 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.8474296153497254716351611093+0.6201933930573114951293847371*I,0.04347700305274775288765707277+1.049231408207586922269289423*I]~
[0,14,7,7,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 7 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5000000000000000000000000000+0.4822079413233529686737353986*I,0.5000000000000000000000000000+1.349975419558469209625272064*I]~
[0,14,14,0,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 7 7 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6117015233321414779381588186+0.6494422438735622463317884305*I,0.3557352736777317115529946994+1.103411195702508224694890940*I]~
[0,28,21,7,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 4
sur -14 7 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6662262693681804181404648618+0.7289721914280836708510853684*I,0.5087903908228030620440814549+0.6720816129687773458804529665*I]~
[-14,-14,0,14,12;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur -7 7 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6359708259352250944602770433+0.6839570373330880818514527655*I,0.4659474802889393715545401183+0.6546172376149604204571392355*I]~
[-7,-14,0,21,12;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 0 7 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5868989125975129239152118894+0.6569604862122066602512892728*I,0.4131010874024870760847881106+0.6569604862122066602512892728*I]~
[0,-14,0,28,12;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 7 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.1471581476469215804117481034+0.5221692971393185899344157631*I,-0.6988525881681263544021593451+0.7152657268531123882441029194*I]~
[7,0,0,7,-2;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 7 7 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5340525197110606284454598817+0.6546172376149604204571392355*I,0.3640291740647749055397229567+0.6839570373330880818514527655*I]~
[7,-14,0,35,12;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 14 7 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.4912096091771969379559185451+0.6720816129687773458804529665*I,0.3337737306318195818595351382+0.7289721914280836708510853684*I]~
[14,-14,0,42,12;2,-1,-1,2,0;-2,1,1,-2,0]


==> anc/seven_torsion/volumecomp/volumecomp.sh <==
#!/bin/bash

grep "~" snap.results > shapes 
perl -nle 'if( /delta=(.*)/ ){ print $1 }' moseralg.output > deltas
./interleave.pl shapes deltas > volumes.input
perl -pi -e 's/\+/ \+ /g' volumes.input
perl -pi -e 's/,/, /g' volumes.input


==> anc/seven_torsion/volumecomp/volumes.input <==
[0.6442647263222682884470053006 + 1.103411195702508224694890940*I, 0.3882984766678585220618411814 + 0.6494422438735622463317884305*I]~
0.00301502390026627598210627661914225588767317094579794851411322864120666803937622831232465559152444383700516169721479459477551306746140823579467876385038398620527039105126296369219447214109424163356794684254022461
[0.9565229969472522471123429272 + 1.049231408207586922269289423*I, 0.1525703846502745283648388907 + 0.6201933930573114951293847371*I]~
0.0248240227652339840204910406690507638593211086393820971469072845076225438554336099255975097910610943725590323889676729620108707693996075951626845288976125078683911628217979258129382986051083071394141331883262534
[0.7562668233540991632035741434 + 0.8465468402010725067991130177*I, 0.2437331766459008367964258566 + 0.8465468402010725067991130177*I]~
0.00381522346620113714947743795720832147878587105827424212273398920559069795190982257456375075287615674903742163468705974699585963374543856211275854532276113980903467940044468392666984997451778199938782512561689874
[0.8474296153497254716351611093 + 0.6201933930573114951293847371*I, 0.04347700305274775288765707277 + 1.049231408207586922269289423*I]~
0.00423014563077967873749530218685658406769090405888710866461122373554515098129866458179215432722311845455972442509237987136043049949463617185922779742748387088577563197005019928230535012253992996813428689360186390
[0.5000000000000000000000000000 + 0.4822079413233529686737353986*I, 0.5000000000000000000000000000 + 1.349975419558469209625272064*I]~
0.00245840403257497398501610849365063518341830385103601487437190704522912191028030226207048400812410958951928573928370646026426257269722566339152643651490933658426891054942047154241626434642991509920715113997347371
[0.6117015233321414779381588186 + 0.6494422438735622463317884305*I, 0.3557352736777317115529946994 + 1.103411195702508224694890940*I]~
0.00176967702670113899388756324000927763176101487960113609215373768519706461228986608479022956147284932899477711227759515270475347750200748745876625924675203311058309700136989962714486561658284146781499086825701559
[0.6662262693681804181404648618 + 0.7289721914280836708510853684*I, 0.5087903908228030620440814549 + 0.6720816129687773458804529665*I]~
0.00455526022228748934853500114343796597082175499450967813506771038158962898938840380653780758092244376034603315011145980854745092800211805012765913796263773967318254824555679103867578373346564193252328587646509702
[0.6359708259352250944602770433 + 0.6839570373330880818514527655*I, 0.4659474802889393715545401183 + 0.6546172376149604204571392355*I]~
0.00320369334595660089996953373203263340495990308454514225118525965674715925959269832488824220833367281057828162262808828578960908455086044061347624975362621970557566970437678814354700785561676519093317847156097317
[0.5868989125975129239152118894 + 0.6569604862122066602512892728*I, 0.4131010874024870760847881106 + 0.6569604862122066602512892728*I]~
0.00239526375070449782316975722140432582688300698237263247202134125283885590969520736705334996251378627654438199437181103595612328465721606859031941567961174142209115775935868595529925900621741820726882608321686982
[0.1471581476469215804117481034 + 0.5221692971393185899344157631*I, -0.6988525881681263544021593451 + 0.7152657268531123882441029194*I]~
0.00263011201461486485883492830971241559803259911464546505649628929249636032454036163223096114832623574789403263146080727470853892764717662143764906902420050362646146632619577154182519327580678943229732273084322813
[0.5340525197110606284454598817 + 0.6546172376149604204571392355*I, 0.3640291740647749055397229567 + 0.6839570373330880818514527655*I]~
0.00191580349183211753053797335107672528901968599229874129971057493329558972598964977274087435359683845057465985404993784088152451626300269905779786863434206638693961453198603773291852504460976500497313696812310043
[0.4912096091771969379559185451 + 0.6720816129687773458804529665*I, 0.3337737306318195818595351382 + 0.7289721914280836708510853684*I]~
0.00160784321187479937716635054405403180355251339266872659373704405385962191764357182848768047418440770996691492920906029770840940208647673345455895745143573929541374766995836121035666320108844943912795414341983075


==> anc/six_torsion/README.txt <==
This directory contains the files necessary to create the list of orbifolds used in the proof of Theorem 4.3.  It also contains Peter Milley's code to verify their volumes (in 'rigorous_volume').

To verify these computations, you need to have working installations of:
C/C++
Perl
Python 2.7
snap
SnapPy
Pari/GP


1:  Run generate_snap_files (in smallcalculator.py) to generate the files
containing list of surgeries to be checked in snap.  Run this from inside
SnapPy.  Note that in the 6-torsion case, we don't need to use the full list
of mom manifolds from the theorem of Gabai-Meyerhoff-Milley.  The following
command generates the files m0*.snap.  Each one of these '.snap' files
contains filling information that will be processed with Snap.

generate_snap_files(1.23, [‘m003’,’m004’], 6)

2: Run create_snap_files. This runs each surgery in each m0*.snap file through
Snap to check for a geometric structure.  The results are written as the
m0*.out files.

3: Run extract_geometric.py, extract_nonhyperbolic.py and
extract_nongeometric.py to create geometric.snap, nongeometric.txt, and
nonhyperbolic.txt.  These sort the fillings into geometric, non-geometric, and
non-hyperbolic.  

./extract_geometric.py m003 m004
./extract_nongeometric.py m003 m004
./extract_nonhyperbolic.py m003 m004

4: geometric.snap reads each of the files in geometric.snap and prints out
tetrahedra shapes and filling equations to the file snap.results. Run:

snap -b <geometric.snap >snap.results

5: Run ./stripper to clean up snap.results for further steps.  Creates a file called snapoutfile

6: Run Moser's algorithm on snapoutfile.  This implementation of Moser's algorithm is hardcoded for the number of fillings we are checking and for input file called 'snapoutfile'.  There are 12 for the 6-torsion case.  See lines 165-6 of moser-algorithm.pari. Run:

gp -s 900M -q <moser-algorithm.pari >moseralg.output

7: Copy snap.results and moseralg.output into volumecomp. Go into volumecomp and do the following to prepare the files needed for rigorous volume computation:

grep "~" snap.results > shapes 
perl -nle 'if( /delta=(.*)/ ){ print $1 }' moseralg.output > deltas
./interleave.pl shapes deltas > volumes.input
perl -pi -e 's/\+/ \+ /g' volumes.input
perl -pi -e 's/,/, /g' volumes.input

8: Copy volumes.input into ../rigorous_volume.  Run rigorous_volume with the volume bound of 1.23.  Check the output by inspecting the file volumes.output.  This is the step where we rigorously verify that the volumes reported by Snap are at least 1.23.

rigorous_volume 1.23 volumes.input > volumes.output



==> anc/six_torsion/cleanup.sh <==
#!/bin/bash

rm geometric.snap m0* moseralg.output non* snap.results snapoutfile
cd volumecomp
rm deltas moseralg.output shapes snap.results volumes.input
cd ../rigorous_volume
rm volumes.input volumes.output


==> anc/six_torsion/create_snap_files <==
#!/bin/bash

/usr/local/bin/snap -b <m003.snap >m003.out
/usr/local/bin/snap -b <m004.snap >m004.out


==> anc/six_torsion/extract_geometric.py <==
#!/usr/bin/python

#This thing should generate a snap file from all geometric guys in m**.out
# give the m**.out's as arguments without the '.out'


import sys

args = sys.argv[1:]
geomfile = open('geometric.snap', "a")

for mout in args:
	snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}
	outfile = open(mout+'.out',"r")
	lines = outfile.readlines()
	for i in range(len(lines)-1):
		if ' geometric' in lines[i+1]:
			param = lines[i][4:-11]
			geomfile.write('r c '+snapnot[mout]+'\n'+'sur '+param+' pr ac sh pr -pa fi clear sur\n')
	outfile.close()
geomfile.close()


==> anc/six_torsion/extract_nongeometric.py <==
#!/usr/bin/python

#This thing should generate a snap file from all nongeometric guys in m**.out
# give the m**.out's as arguments without the '.out'


import sys

args = sys.argv[1:]
geomfile = open('nongeometric.txt', "a")

for mout in args:
	snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}
	outfile = open(mout+'.out',"r")
	lines = outfile.readlines()
	for i in range(len(lines)-1):
		if 'nongeometric' in lines[i+1]:
			param = lines[i][4:-11]
			geomfile.write('r c '+snapnot[mout]+'\n')
			geomfile.write(param+'\n')
	outfile.close()
geomfile.close()


==> anc/six_torsion/extract_nonhyperbolic.py <==
#!/usr/bin/python

#This thing should generate a snap file from all nongeometric guys in m**.out
# give the m**.out's as arguments without the '.out'


import sys

args = sys.argv[1:]
geomfile = open('nonhyperbolic.txt', "a")

for mout in args:
	snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}
	outfile = open(mout+'.out',"r")
	lines = outfile.readlines()
	for i in range(len(lines)-1):
		if 'solution' in lines[i+1] and not 'geometric' in lines[i+1]:
			param = lines[i][4:-11]
			geomfile.write('r c '+snapnot[mout]+'\n')
			geomfile.write(param+'\n')
	outfile.close()
geomfile.close()


==> anc/six_torsion/extractor <==
#!/bin/bash

./extract_geometric.py m003 m004 
./extract_nongeometric.py m003 m004
./extract_nonhyperbolic.py m003 m004



==> anc/six_torsion/generate_snap_files.py <==

#run in snappy
#import math
#import snappy

def gcd(a,b):
        while b != 0:
            rem = a % b
            a = b
            b = rem
        return a

moms = ['m003','m004','m006','m007','m009','m010','m011','m015','m016','m017']
fewer_moms = ['m003','m004','m006','m007','m009','m010']

#here's a dictionary that converts snappea notation into snap notation
snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}

#length_bound Calculates upper bound for the length of a slope s such that
#filling cusped manifold 'manifold' along s results in volume less than 'bound' using
#Futer-Kalfagianni-Purcell
def length_bound(manifold, bound): 
    return 2*math.pi / math.sqrt(1 - (bound/manifold.volume())**(2.0/3.0))

#length of p,q curve in manifold
def length( p, q , manifold):
    C = manifold.cusp_neighborhood()
    r = C.translations()[0]
    s = C.translations()[1]
    x = r.real
    y = r.imag
    u = s.real
    v = s.imag
    return math.sqrt((p*x+q*u)**2 + (p*y+q*v)**2)
	 
#small_filling_params Finds filling parameters (p,q) such that filling cusped manifold 'manifold' along
#(p,q) curve gives orbifold of volume less than 'bound' with singular locus a
#knot labeled 'order'
def small_filling_params_of_order(manifold, bound, order):
    params = []
    C = manifold.cusp_neighborhood()
    r = C.translations()[0]
    s = C.translations()[1]
    t = length_bound(manifold, bound)
    a = t/math.sqrt((r.real)**2 + (r.imag)**2)
    b = t/math.sqrt((s.real)**2 + (s.imag)**2)
    for p in range(int(math.ceil(a))):
        for q in range(int(math.ceil(b))):
            if length( p, q, manifold) < t and gcd(p,q)==order:
                params.append((p,q))
    return params

def generate_snap_files(bound, listofmanifolds, order):
	snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}
	for m in listofmanifolds:
		mfile = open(m+'.snap',"w")
		mfile.write('r c ' + snapnot[m]+'\n')
		mfile.close()
		manif = Manifold(m)
		params = small_filling_params_of_order(manif, bound, order)
		mfile = open(m+'.snap', "a")
		for p in params:
			mfile.write('sur '+str(p[0])+' '+str(p[1])+' clear sur\n')
		mfile.close()













==> anc/six_torsion/geometric.snap <==
r c 5 3
sur -12 6 pr ac sh pr -pa fi clear sur
r c 5 3
sur -6 6 pr ac sh pr -pa fi clear sur
r c 5 3
sur -6 12 pr ac sh pr -pa fi clear sur
r c 5 3
sur 0 6 pr ac sh pr -pa fi clear sur
r c 5 3
sur 6 0 pr ac sh pr -pa fi clear sur
r c 5 3
sur 6 6 pr ac sh pr -pa fi clear sur
r c 5 4
sur -12 6 pr ac sh pr -pa fi clear sur
r c 5 4
sur -6 6 pr ac sh pr -pa fi clear sur
r c 5 4
sur 0 6 pr ac sh pr -pa fi clear sur
r c 5 4
sur 6 0 pr ac sh pr -pa fi clear sur
r c 5 4
sur 6 6 pr ac sh pr -pa fi clear sur
r c 5 4
sur 12 6 pr ac sh pr -pa fi clear sur


==> anc/six_torsion/m003.out <==
pari initialized
r c 5 3
sur -12 6 clear sur
solution type: geometric
sur -6 6 clear sur
solution type: geometric
sur -6 12 clear sur
solution type: geometric
sur 0 6 clear sur
solution type: geometric
sur 6 0 clear sur
solution type: geometric
sur 6 6 clear sur
solution type: geometric


==> anc/six_torsion/m003.snap <==
r c 5 3
sur -12 6 clear sur
sur -6 6 clear sur
sur -6 12 clear sur
sur 0 6 clear sur
sur 6 0 clear sur
sur 6 6 clear sur


==> anc/six_torsion/m004.out <==
pari initialized
r c 5 4
sur -12 6 clear sur
solution type: geometric
sur -6 6 clear sur
solution type: geometric
sur 0 6 clear sur
solution type: geometric
sur 6 0 clear sur
solution type: geometric
sur 6 6 clear sur
solution type: geometric
sur 12 6 clear sur
solution type: geometric


==> anc/six_torsion/m004.snap <==
r c 5 4
sur -12 6 clear sur
sur -6 6 clear sur
sur 0 6 clear sur
sur 6 0 clear sur
sur 6 6 clear sur
sur 12 6 clear sur


==> anc/six_torsion/moser-algorithm.pari <==
/* moser-algorithm.pari */
/* Modified from Harriet Moser.  Run with gp */
/* Verifies hyperbolicity and finds value of DELTA for a hard-coded number \
of manifolds in a hard-coded file, with particular format.  Hard-coding flagged below. */

/* If the following is uncommented, append to logfile. */
/* \l logfile-testme */

/* set precision to 60 (or higher for very large manifolds) from the default of 28 */
\p 210

/* First we define a few functions which are called below. */
v(rr) = vector( (2*n)+1,l,G[rr,l] )
t(ss) = vector( 2*n,l,K[ss,l] )
f(ii) = sum( j = 1, n, F[ii,j]*log(a[j]) ) + sum( j = 1, n, F[ii,n+j]*log(1-a[j]) ) + F[ii,(2*n)+1]*Pi*I
g(ii,jj) = ( F[ii,jj]/a[jj] ) - ( F[ii,n+jj]/(1-a[jj]) )
delta(ii,jj) = if( abs(F[ii,jj])+abs(F[ii,jj+n]), ( Eps/(2*n) )*( 1/( (abs(F[ii,jj])/(abs(a[jj]))^2) + \
                  (abs(F[ii,n+jj])/(abs(1-a[jj]))^2) ) ),((4*normb)/Eta)+1 )
vecdelta(jj) = vector( n, i, delta(i,jj) )
mindelta(jj) = vecmin( vecdelta(jj) )
vecmindelta(jj) = [mindelta(jj),imag(a[jj]),(norml2(a[jj]))/2,(norml2(1-a[jj]))/2]
mmindelta(jj) = vecmin( vecmindelta(jj) )
c(i,j) = (abs(F[i,j])/(abs(a[j]) - 2*normhh)^2) + (abs(F[i,j+n])/(abs(1-a[j]) - 2*normhh)^2) 

/* template */
/* Follow Moser's template, given as additional material in AGT paper. */
/* n is number of tetrahedra. \
 k is number of cusps, total \
 a is a vector containing gluing equations, obtained from SNAP by 'print shapes' \
 FF is the cusp equations matrix \
 GG is the consistency equation matrix \
 ccounter is the number of the manifold
 */
template(n,k,a,FF,GG,ccounter,compare=5) = 
{local(F,G,H,K,r);
F=FF;
G=GG;

/* define matrix H, by eliminating the last column of F representing the Pi*I coefficient */
H = matrix (k,2*n,i,j,F[i,j]);

/*   define matrix K, by eliminating the last column of G representing the Pi*I coefficient */
K = matrix (n,2*n,i,j,G[i,j]);
/* redefine F and H by adding rows to them from G  and K respectively\
   until the rank of F and H are both n */
r=1;
/* v(r)= vector( (2*n)+1,l,G[r,l] );*/
/* t(r)=vector( 2*n,l,K[r,l] );*/
while( n - matrank(H) && (n+1-r), 
      if( (matrank(concat(F,v(r))) - matrank(F)) && (matrank(concat(H,t(r))) - matrank(H)),
            F = concat(F,v(r));
            H = concat(H,t(r)),
            r=r++
         )
      );

eval(F);
eval(H);
/* set up the filling equations as log functions evaluated at a*/
/* f(i) = sum( j = 1, n, F[i,j]*log(a[j]) ) + sum( j = 1, n, F[i,n+j]*log(1-a[j]) ) + F[i,(2*n)+1]*Pi*I; */

/* define the vector b in C^n */
b = vector( n, i, f(i) );

/* identify the norm of b */
normb = sqrt( norml2(b) );

/* identify A, the derivative matrix for f at a */
/* g(i,j) = ( F[i,j]/a[j] ) - ( F[i,n+j]/(1-a[j]) ); */
A = matrix( n, n, i, j, g(i,j) );

/* check that determinant of A is not zero */
matdet(A);

/* find eigen values for M=(conjugate of A) * (transpose of A) */
M = conj(A)*mattranspose(A);
wapprox = polroots( charpoly(M,x) );
w = real( wapprox );

/* define Eta = (square root of smallest eigen value of M)/2 */
Eta = sqrt ( vecmin( w ) )/2;

/* define  Eps = ((square root of smallest eigen value of M) - Eta)/n */
Eps = ( sqrt( vecmin( w ) ) - Eta )/n;

/* Identify DELTA */
/* If not both F[i,j ] and F[i,j+n] are equal to zero, \
select delta(i,j) according to instructions.\
   If both equal zero, then we get zero as the denominator;\
	 however any arbitrarily large delta will \
   work for this i and j, so select  delta(i,j)=(4*normb)/Eta + 1 */
/* delta(i,j) = if( abs(F[i,j])+abs(F[i,j+n]), ( Eps/(2*n) )*( 1/( (abs(F[i,j])/(abs(a[j]))^2) + \
                  (abs(F[i,n+j])/(abs(1-a[j]))^2) ) ),((4*normb)/Eta)+1 ); */
/* vecdelta(j) = vector( n, i, delta(i,j) ); */
/* mindelta(j) = vecmin( vecdelta(j) ); */
/* vecmindelta(j) = [mindelta(j),imag(a[j]),(norml2(a[j]))/2,(norml2(1-a[j]))/2]; */
/* mmindelta(j) = vecmin( vecmindelta(j) ); */
VECDELTA = vector( n, j, mmindelta(j) );
DELTA  = vecmin( VECDELTA );

/* find the value that the norm of b must be less than */
(Eta*DELTA)/4;

/* compare norm of b to above */
if(normb < ( (Eta*DELTA)/4 ),compare=2);

/* change b into a matrix to do matrix multiplication */
B = matrix(n,1,j,i,b[j]);

/* define the vector hh */
hhh = -(A)^(-1)*(B);
hh = vector(n, j, hhh[j,1]);

/* compare length of hh to DELTA to see if Kantorovich region is included in the Whitney region */
normhh =sqrt(norml2(hh));
2*(normhh) < DELTA;

/* perform the first three tests to see if this method is applicable */
atilde = a + hh;
/* test 1 to see if fat solution; if j > n */
for(j = 1, n, if(normhh < imag(atilde[j]), ,error("failure at atilde[", j, "]")));

/* test 2 to see if cijj can be defined */
for(j = 1, n, if(normhh < (1/2)*abs(a[j]), ,error("failure at atilde[", j, "]")));

/* test 3; other test to see if cijj can be defined */
for(j = 1, n, if(normhh < (1/2)*abs(1 - a[j]), ,error("failure at atilde[", j, "]")));

/* identify the Lipschitz ratio, Mlips */
/* c(i,j) = (abs(F[i,j])/(abs(a[j]) - 2*normhh)^2) + (abs(F[i,j+n])/(abs(1-a[j]) - 2*normhh)^2); */
Mlips = sqrt( sum( j = 1, n, sum(i = 1, n, c(i,j)^2) ) );

/* identify normAinv, the norm of A^(-1), using the definition of matrix \
  norm as the supremum of A^(-1)v for v on the n-sphere */
/* find the eigen values for MM = (transpose of A) * (conjugate of A) */
/* MM = mattranspose(A) * conj(A); */
/* wwapprox = polroots( charpoly(MM,y) ); */
/* ww = real( wwapprox ); */
normAinv = 1/(2 * Eta);

/* do the Kantorovich tests */
/* find the value that the norm of b must be less than or equal to wrt supremum norm */
1/(2*(normAinv)^2 * Mlips );
if( normb  <= 1/(2*(normAinv)^2 * Mlips ),compare=2);

/* find the length norm and the value that the norm of b must be less than or equal \
    to wrt length norm */
sqrt(norml2(A^(-1)));
1/(2 * norml2(A^(-1)) * Mlips );
if( normb <= 1/(2* norml2(A^(-1)) * Mlips ),compare=3);

if(compare<4,
  print("manifold ",ccounter+10," is complete hyperbolic, delta=", DELTA),
	print("manifold ",ccounter+10," cannot be proven to be complete hyperbolic"))
}


/*  This is where the program starts running. */
trap()
counter = 1;
cancel = 0;

/* Here counter steps through all manifolds in the file snapoutfile. \
  Must ensure that last value of counter matches file number of manifold data in file. \
	In case of 5-torsion, we need to check 12 fillings */
{ for(counter=1,12,
	ID = counter;

/* va is a vector containing all tetrahedra shapes, from SNAP. \
SNAP commands to obtain this data:  read file <filename>, pr sol  \
(Note if sol is not geometric, then Moser's test will not work) \
pr ac sh (=print accurate shapes) */
	va = Vec(extern("sed -n " (4*counter)"p snapoutfile"));
/* once get shape vector, find vn=length of vector */
	vn = matsize(va)[2];
/* soltype determines whether solution is geometric or not. \
 If tetrahedra are negatively oriented or flat, soltype is >2 */
	soltype=2;
  for(imm=1,vn,if(imag(va[imm])<0,soltype=3));
  for(imm=1,vn,if(imag(va[imm])<10^(-28),soltype=4));

/* Now get the filling equations, found in snapoutfile */
	FG = extern("sed -n "(4*counter+1)"p snapoutfile");
/* find total number of equations: n+k */
	numalleq = matsize(FG)[1];
/* find number of cusps */
	vk = numalleq - vn;
/* initialize the cusp equations matrix */
	vF = matrix(vk,2*(vn) +1,ii,jj,FG[ii,jj]);
/* initialize the consistency equation matrix */ 
	vG = matrix(vn,2*(vn) +1,ii,jj,FG[vk+ii,jj]);	
/* if manifold not geometric solution, do not call function, otherwise call funtion */
/*	if(cancel,cancel=0,template(vn,vk,vF,vG));*/
/* JSP:  What does the following do?  seems specific to Moser's data.  Comment out */
/*	if( (counter/2)<= 415, */
/*		tet="5 "; */
/*		mfld=(counter/2)-1, */
/*		newcounter=counter - 830; */
/*		if( (newcounter/2)<=962, */
/*			tet="6 "; */
/*			mfld=(newcounter/2)-1, */
/*			tet="7 "; */
/*			mfld=(newcounter/2) - 963 */
/*		) 	); */
	if(soltype<3,template(vn,vk,va,vF,vG,counter),
		print("manifold ",counter," has param with neg or <10^(-28) imag component as approx sol")
	);
    )
}
	


==> anc/six_torsion/moseralg.output <==
   realprecision = 211 significant digits (210 digits displayed)
manifold 11 is complete hyperbolic, delta=0.00313687762998482270526737849792913532473759462157017801322019861255911662088281643211148631630732636356107651080416769983070297115070205502229812133091485233064028550833550680388759899608596971035186944174871402
manifold 12 is complete hyperbolic, delta=0.0304016353366360200848242802441952594473092845897642107423391731519669847705739027924237994793381236749250399527913886947596831713724384279171462427911436736250746209020936299241912703939284116913342658336871476
manifold 13 is complete hyperbolic, delta=0.00443078367701386316726218726464837537084065139918853776982548993913904769216639100042117877303223262151262856407974424084339471298793565164997236241725600907594015470426492606673179510968420682876975927902831490
manifold 14 is complete hyperbolic, delta=0.00408957382200791532952218570344251207125086809878703141665181370723865728257147411939010202089487481720394826569372548713554734346933714834612375438760070426235057479276801561556298822722874689281652057099331506
manifold 15 is complete hyperbolic, delta=0.00254008040014684631663496803964109343905917401554617660710849442134124963534971357747664123747322708294772756975293101517111107080160393027291923126909860037811167755920092726828294274627028754748249717129067404
manifold 16 is complete hyperbolic, delta=0.00182467596361951830171993528938655276309909985840918307577685841158172776132948966185015826283846928463098779064888322411282381466947378618672841082269453300181734989038465611739935743570159694724205103077945585
manifold 17 is complete hyperbolic, delta=0.00517519408376283194648667515180246537503441789142294765793883300835688114751175544243754985356606332028432393374797735723977691882355090408305952633984026375302119223186192510496478734439756580327797664606992080
manifold 18 is complete hyperbolic, delta=0.00364855818051965408149709555403906917115475586699013700781624724845093717517792501817743409694224088757710640609794788663972904482635851448456028717896073473896057383774082522903295624522433724890997633207238022
manifold 19 is complete hyperbolic, delta=0.00276731618584619479367487253337086809932499601863859175845649226020631824286320762749396029929526416162728687937376267426983989531059309184762394522610001054700560717290794915809479522251633875475357426207274216
manifold 20 is complete hyperbolic, delta=0.00267237544557920892407999852219694513855224550098261252086284690818581917567951780911115124174324374582930297614225063539194883232405104269599232107068602422302469649673858296428670250589643298875881606201064488
manifold 21 is complete hyperbolic, delta=0.00223901927666592708105132598977429526390906569209873128932302431222181521700452274718231414992228922306100496758724228400576889871651622634792174035545054656089372055966071238967471469232773340392562513256982637
manifold 22 is complete hyperbolic, delta=0.00189634123584970876330070769408777835118110082830660104103943307524687975919421262174941923982973146265554874434703890057737369628124152457351407406280742500559505477673969643623593920523440077261110931346253298
[0m

==> anc/six_torsion/rigorous_volume/AJet.C <==
/* AJet.C
 *
 * Written by: Peter Milley
 * Inspired heavily by existing code from Nathaniel Thurston
 */

#include "AJet.H"
#include <iostream>

// EPS refers to the smallest positive real number such that 1+EPS has
// a floating-point representation distinct from 1.
#include <float.h>
const double Affine1Jet::EPS = DBL_EPSILON;
const double Affine1Jet::EPS_by_2 = EPS / 2;

Affine1Jet::Affine1Jet( double f0, double df1, double df2,
			double df3, double e )
{
  _f0 = f0;
  _df1 = df1;
  _df2 = df2;
  _df3 = df3;
  _error = e;
}

Affine1Jet::Affine1Jet( )
{
  _f0 = 0.0;
  _df1 = 0.0;
  _df2 = 0.0;
  _df3 = 0.0;
  _error = 0.0;
}

Affine1Jet::Affine1Jet( const Affine1Jet & j )
{
  _f0 = j._f0;
  _df1 = j._df1;
  _df2 = j._df2;
  _df3 = j._df3;
  _error = j._error;
}

Affine1Jet & Affine1Jet::operator=( const Affine1Jet & j )
{
  _f0 = j._f0;
  _df1 = j._df1;
  _df2 = j._df2;
  _df3 = j._df3;
  _error = j._error;

  return (*this);
}

// Arithmetic assignment operators are all defined in terms of the
// corresponding arithmetic operator.

Affine1Jet & Affine1Jet::operator+= ( const Affine1Jet & w )
{
  Affine1Jet result = (*this) + w;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator+= ( double d )
{
  Affine1Jet result = (*this) + d;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator-= ( const Affine1Jet & w )
{
  Affine1Jet result = (*this) - w;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator-= ( double d )
{
  Affine1Jet result = (*this) - d;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator*= ( const Affine1Jet & w )
{
  Affine1Jet result = (*this) * w;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator*= ( double d )
{
  Affine1Jet result = (*this) * d;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator/= ( const Affine1Jet & w )
{
  Affine1Jet result = (*this) / w;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator/= ( double d )
{
  Affine1Jet result = (*this) / d;
  (*this) = result;
  return (*this);
}

/* trulyGreaterThan returns "true" only if the range of the 1-jet
 * definitely lies strictly above the given argument, even given the
 * floating-point error which occurs during the computation of that
 * range. It assumes the argument (if a double) is given exactly.
 */
bool Affine1Jet::trulyGreaterThan( double d ) const
{
  double boundary_est = d + ((fabs(_df1) + fabs(_df2)) +
			     (fabs(_df3) + _error));
  // Account for the floating point error in the above calculation.
  if( boundary_est >= 0 ){
    boundary_est *= 1.0 + 3 * EPS;
  } else {
    boundary_est *= 1.0 - 3 * EPS;
  }

  return boundary_est < _f0;
}

bool Affine1Jet::trulyGreaterThan( const Affine1Jet & w ) const
{
  double boundary_est = w._f0 + (((fabs(w._df1) + fabs(w._df2)) +
				  (fabs(w._df3) + w._error)) +
				 ((fabs(_df1) + fabs(_df2)) +
				  (fabs(_df3) + _error)));
  // Account for the floating point error in the above calculation.
  if( boundary_est >= 0 ){
    boundary_est *= 1.0 + 3 * EPS;
  } else {
    boundary_est *= 1.0 - 3 * EPS;
  }

  return boundary_est < _f0;
}
    

/* mayContainZero returns "false" only if the range of the 1-jet
 * definitely does NOT contain zero, even given the floating-point
 * error which occurs during the computation of that range.
 */
bool Affine1Jet::mayContainZero() const
{
  // Compute the 'diameter' of the 1-jet.
  double diameter_est = (fabs(_df1) + fabs(_df2)) + (fabs(_df3) + _error);
  // Account for the floating-point error in the above calculation.
  diameter_est *= 1.0 + 2 * EPS;

  if( fabs(_f0) <= diameter_est ){
    return true;
  }
  return false;
}

// squeezeLeft() and squeezeRight() return the "left" or "right" half
// of the Affine1Jet, with respect to the dimension given by "index".

Affine1Jet & Affine1Jet::squeezeLeft( int index )
{
  if( index < 0 || index >= 3 ){
    return (*this);
  }

  // The "Taylor" error remains unchanged.
  double error = _error;

  // Add the floating-point error.
  switch( index ){
  case 0:
    error += EPS_by_2 * fabs(_f0 - 0.5 * _df1);
    break;
  case 1:
    error += EPS_by_2 * fabs(_f0 - 0.5 * _df2);
    break;
  case 2:
    error += EPS_by_2 * fabs(_f0 - 0.5 * _df3);
    break;
  }

  // Account for error while calculating the error
  error *= 1.0 + EPS;

  // Now update the jet. The linear term corresponding to index is
  // divided by two and then subtracted from the constant term.
  switch( index ){
  case 0:
    _df1 *= 0.5;
    _f0 -= _df1;
    break;
  case 1:
    _df2 *= 0.5;
    _f0 -= _df2;
    break;
  case 2:
    _df3 *= 0.5;
    _f0 -= _df3;
    break;
  }

  _error = error;
  
  return (*this);
}

Affine1Jet & Affine1Jet::squeezeRight( int index )
{
  if( index < 0 || index >= 3 ){
    return (*this);
  }

  // The "Taylor" error remains unchanged.
  double error = _error;

  // Add the floating-point error.
  switch( index ){
  case 0:
    error += EPS_by_2 * fabs(_f0 + 0.5 * _df1);
    break;
  case 1:
    error += EPS_by_2 * fabs(_f0 + 0.5 * _df2);
    break;
  case 2:
    error += EPS_by_2 * fabs(_f0 + 0.5 * _df3);
    break;
  }

  // Account for error while calculating the error
  error *= 1.0 + EPS;

  // Now update the jet. The linear term corresponding to index is
  // divided by two and then added to the constant term.
  switch( index ){
  case 0:
    _df1 *= 0.5;
    _f0 += _df1;
    break;
  case 1:
    _df2 *= 0.5;
    _f0 += _df2;
    break;
  case 2:
    _df3 *= 0.5;
    _f0 += _df3;
    break;
  }

  _error = error;

  return (*this);
}

// "flatten" turns the Affine1Jet from a small neighbourhood of a 3-D
// interval into a larger neighbourhood of the point at the centre of
// that interval. This represents an enormous loss of accuracy but is
// occasionally mathematically necessary.

Affine1Jet & Affine1Jet::flatten()
{
  double error = (fabs(_df1) + fabs(_df2)) + (fabs(_df3) + _error);

  // Account for floating-point error in this calculation
  error *= 1.0 + 2 * EPS;

  _df1 = _df2 = _df3 = 0.0;
  _error = error;

  return (*this);
}

// Arithmetic operators. In each case, the hardest part is calculating
// the new error term. For each function, the error term consists of:
//  1) The error inherited from the operands,
//  2) The error introducted by taking a Taylor approximation to the
//     result of the operation,
//  (#1 and #2 are grouped together and called the "Taylor error" in
// the calculations below)
//  3) The floating-point error, typically proportional to the sum of
//     the absolute values of all the intermediate results from step
//     1, step 2, and from computing the actual result of the
//     operation,
//  4) The floating-point error involved in calculating the
//     floating-point error. This last error is accounted for by
//     multiplying the error term to that point by (1+n*EPS) where n
//     is roughly proportional to the logarithm of the number of
//     operations used up to that point.
//
// For details of how to calculate the error term in steps 3 and 4,
// see "Homotopy hyperbolic 3-manifolds are hyperbolic" by Gabai,
// Meyerhoff, and Thurston, Annals of Mathematics 157 (2003)
// pp335--431.
//
// One consequence of the method used to calculate the error term in
// step 4 is that the precise order of operations is VERY
// IMPORTANT. What may seem like excessive use of parentheses is
// actually critical to ensuring that the error term calculated in
// step 4 is correct.

Affine1Jet operator+( const Affine1Jet & v, const Affine1Jet & w )
{
  // First, compute the "Taylor error".
  double error = (v._error + w._error);
  // Then, add the floating-point error.
  error += Affine1Jet::EPS_by_2 *
    ((fabs(v._f0 + w._f0) + fabs(v._df1 + w._df1)) +
     (fabs(v._df2 + w._df2) + fabs(v._df3 + w._df3)));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 3 * Affine1Jet::EPS;

  return Affine1Jet(v._f0 + w._f0,
		    v._df1 + w._df1,
		    v._df2 + w._df2,
		    v._df3 + w._df3,
		    error
		    );
}

Affine1Jet operator+( const Affine1Jet & v, double d )
{
  // First, compute the "Taylor error".
  double error = v._error;
  // Then, add the floating-point error.
  error += Affine1Jet::EPS_by_2 * fabs(v._f0 + d);
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + Affine1Jet::EPS;

  return Affine1Jet(v._f0 + d,
		    v._df1, v._df2, v._df3,
		    error
		    );
}

Affine1Jet operator+( double d, const Affine1Jet & v )
{
  return v+d;
}

// unary minus
Affine1Jet operator-( const Affine1Jet & v )
{
  // Since unary negation is an exact operation,
  // we don't have to worry about changes to _error.
  return Affine1Jet(-v._f0, -v._df1, -v._df2, -v._df3, v._error);
}

Affine1Jet operator-( const Affine1Jet & v, const Affine1Jet & w )
{
  return v + (-w);
}

Affine1Jet operator-( const Affine1Jet & v, double d )
{
  return v + (-d);
}

Affine1Jet operator-( double d, const Affine1Jet & v )
{
  return (-v) + d;
}

Affine1Jet operator*( const Affine1Jet & v, const Affine1Jet & w )
{
  // First, compute the "Taylor error".
  double error = (fabs(v._f0) * w._error + fabs(w._f0) * v._error) +
    ((fabs(v._df1) + fabs(v._df2)) + (fabs(v._df3) + v._error)) *
    ((fabs(w._df1) + fabs(w._df2)) + (fabs(w._df3) + w._error));
  // Then, add the floating point error.
  error += Affine1Jet::EPS_by_2 * ((fabs(v._f0 * w._f0) + fabs(v._f0 * w._df1)) +
		       (((fabs(v._df1 * w._f0) +
			  fabs(v._f0 * w._df1 + v._df1 * w._f0)) +
			 (fabs(v._f0 * w._df2) + fabs(v._df2 * w._f0))) +
			((fabs(v._f0 * w._df2 + v._df2 * w._f0) +
			  fabs(v._f0 * w._df3)) +
			 (fabs(v._df3 * w._f0) +
			  fabs(v._f0 * w._df3 + v._df3 * w._f0)))));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 4 * Affine1Jet::EPS;

  return Affine1Jet(v._f0 * w._f0,
		    v._f0 * w._df1 + v._df1 * w._f0,
		    v._f0 * w._df2 + v._df2 * w._f0,
		    v._f0 * w._df3 + v._df3 * w._f0,
		    error
		    );
}

Affine1Jet operator*( const Affine1Jet & v, double d )
{
  // First, compute the "Taylor error".
  double error = fabs(v._error * d);
  // Then, add the floating-point error.
  error += Affine1Jet::EPS_by_2 * ((fabs(v._f0 * d) + fabs(v._df1 * d)) +
		       (fabs(v._df2 * d) + fabs(v._df3 * d)));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 3 * Affine1Jet::EPS;

  return Affine1Jet(v._f0 * d,
		    v._df1 * d,
		    v._df2 * d,
		    v._df3 * d,
		    error
		    );
}

Affine1Jet operator*( double d, const Affine1Jet & v )
{
  return v*d;
}

Affine1Jet operator/( const Affine1Jet & v, const Affine1Jet & w )
{
  // Need to check for division by zero.
  if( w.mayContainZero() ){
    throw Affine1Jet::DivisionByZeroError();
  }

  // First, compute the "Taylor error".
  double error =
    (fabs(v._f0) + ((fabs(v._df1) + fabs(v._df2)) + (fabs(v._df3) + v._error))) /
    (fabs(w._f0) - ((fabs(w._df1) + fabs(w._df2)) + (fabs(w._df3) + w._error))) -
    ((((fabs(v._f0) + fabs(v._df1)) + (fabs(v._df2) + fabs(v._df3))) /
      fabs(w._f0)) +
     (fabs(w._df1) + (fabs(w._df2) + fabs(w._df3))) * (fabs(v._f0) /
     (fabs(w._f0) * fabs(w._f0))));
  // Next, add the floating-point error.
  error += Affine1Jet::EPS_by_2 * ((fabs(v._f0 / w._f0) +
		       ((fabs(v._df1 / w._f0) +
		       2.0 * (1.0 + 2 * Affine1Jet::EPS) *
		       (fabs(v._f0 * w._df1) / fabs(w._f0 * w._f0))) +
		       (fabs((v._f0 * w._df1) / (w._f0 * w._f0)) +
		       fabs(v._df1/w._f0 - (v._f0*w._df1)/(w._f0*w._f0))))) +
		       (((fabs(v._df2 / w._f0) +
		       2.0 * (1.0 + 2 * Affine1Jet::EPS) *
		       (fabs(v._f0 * w._df2) / fabs(w._f0 * w._f0))) +
		       (fabs((v._f0 * w._df2) / (w._f0 * w._f0)) +
		       fabs(v._df2/w._f0 - (v._f0*w._df2)/(w._f0*w._f0)))) +
		       ((fabs(v._df3 / w._f0) +
		       2.0 * (1.0 + 2 * Affine1Jet::EPS) *
		       (fabs(v._f0 * w._df3) / fabs(w._f0 * w._f0))) +
		       (fabs((v._f0 * w._df3) / (w._f0 * w._f0)) +
		       fabs(v._df3/w._f0 - (v._f0*w._df3)/(w._f0*w._f0))))));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 4 * Affine1Jet::EPS;

  return Affine1Jet(v._f0 / w._f0,
		    -v._f0 * w._df1 / (w._f0 * w._f0) + v._df1 / w._f0,
		    -v._f0 * w._df2 / (w._f0 * w._f0) + v._df2 / w._f0,
		    -v._f0 * w._df3 / (w._f0 * w._f0) + v._df3 / w._f0,
		    error
		    );
}

Affine1Jet operator/( const Affine1Jet & v, double d )
{
  // Check for division by zero.
  if( d == 0.0 ){
    throw Affine1Jet::DivisionByZeroError();
  }
  // Compute the "Taylor error".
  double error = v._error / fabs(d);
  // Next, add the floating-point error.
  error += Affine1Jet::EPS_by_2 * ((fabs(v._f0 / d) + fabs(v._df1 / d)) +
		       (fabs(v._df2 / d) + fabs(v._df3 / d)));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 3 * Affine1Jet::EPS;

  return Affine1Jet(v._f0 / d,
		    v._df1 / d,
		    v._df2 / d,
		    v._df3 / d,
		    error
		    );
}

Affine1Jet operator/( double d, const Affine1Jet & w )
{
  // Check for division by zero.
  if( w.mayContainZero() ){
    throw Affine1Jet::DivisionByZeroError();
  }

  // First, compute the "Taylor error".
  double error = fabs(d) / (fabs(w._f0) - ((fabs(w._df1) + fabs(w._df2)) +
			   (fabs(w._df2) + w._error))) -
    (fabs(d) / fabs(w._f0) +
    (fabs(w._df1) + (fabs(w._df2) + fabs(w._df3))) * (fabs(d) / 
    (fabs(w._f0) * fabs(w._f0))));
  // Then, add the floating point error.
  error += Affine1Jet::EPS_by_2 * ((fabs(d/ w._f0) +
		       (fabs((d * w._df1) / (w._f0 * w._f0)) +
		       2 * (1 + 2 * Affine1Jet::EPS) *
			(fabs(d * w._df1) / fabs(w._f0 * w._f0)))) +
		       ((fabs((d * w._df2) / (w._f0 * w._f0)) +
		       2 * (1 + 2 * Affine1Jet::EPS) *
			 (fabs(d * w._df2) / fabs(w._f0 * w._f0))) +
		       (fabs((d * w._df3) / (w._f0 * w._f0)) +
		       2 * (1 + 2 * Affine1Jet::EPS) *
			(fabs(d * w._df3) / fabs(w._f0 * w._f0)))));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 4 * Affine1Jet::EPS;

  return Affine1Jet(d / w._f0,
		    -d * w._df1 / (w._f0 * w._f0),
		    -d * w._df2 / (w._f0 * w._f0),
		    -d * w._df3 / (w._f0 * w._f0),
		    error
		    );
}

bool operator==( const Affine1Jet & v, const Affine1Jet & w )
{
  // Just test for strict equality of all terms.
  return (v._f0 == w._f0)
    && (v._df1 == w._df1)
    && (v._df2 == w._df2)
    && (v._df3 == w._df3)
    && (v._error == w._error);
}

// The remaining functions are not rational polynomials in their
// arguments, and hence computing them rigorously is a bit more involved.

Affine1Jet Power( const Affine1Jet & v, int p )
{
  if( p == 0 ){
    // Check that we're not computing 0^0.
    if( v.mayContainZero() ){
      throw Affine1Jet::ZeroToTheZeroError();
    }
    return Affine1Jet(1.0);
  }

  if( p < 0 ){
    return Power(1.0 / v, -p);
  }
  if( p == 1 ){
    return v;
  }

  // It would be nice to compute this in a more direct manner
  // that doesn't cause the error term to balloon, but for now we'll
  // just try to multiply the power out in an efficient way. (By
  // 'efficient' here I mean 'using the fewest multiplications'.)

  int half_p = p / 2;
  Affine1Jet temp = Power(v, half_p);

  if( p % 2 == 1 ){
    return temp * (temp * v);
  } else {
    return temp * temp;
  }
}

Affine1Jet Log( Affine1Jet v )
{
  // Logarithm is obviously not a rational polynomial. However, its
  // derivatives are all rational polynomials. So to compute a
  // "rigorous" logarithm, we use a Taylor approximation. The
  // difference between log and the approximation (which is bounded
  // above thanks to Taylor's theorem) is included in the resulting
  // error term.
  
  // Can't take the log of zero.
  if( v.mayContainZero() ){
    throw Affine1Jet::LogZeroError();
  }

  // This is tricky. First, make sure we aren't taking the log
  // of a negative number. I.e., check to see if:
  //  v._f0 - sum(|v._dfi|) - v._error <= 0

  double diameter_est = (fabs(v._df1) + fabs(v._df2)) + (fabs(v._df3) + v._error);
  if( v._f0 <= (1.0 + 2 * Affine1Jet::EPS) * diameter_est ){
    throw Affine1Jet::LogIsComplexError();
  }

  // Since we're only using a crude polynomial approximation to log,
  // it helps to perform some elaborate chicanery to try and ensure
  // that the argument is close to 1.
  // Note that RHO is chosen to be an exact floating-point value.
  static const double RHO = 9. / 8;
  static const Affine1Jet LOG_RHO(0.11778303565638345454,
				  0., 0., 0., Affine1Jet::EPS);
  double center_log = log(v._f0) / log(RHO);
  int num_factors = (int) floor(fabs(center_log));
  if( center_log > 0.0 ){
    for( int i=0; i<num_factors; i++ ){
      v /= RHO;
    }
  } else if( center_log < 0.0 ){
    for( int i=0; i<num_factors; i++ ){
      v *= RHO;
    }
  }
  
  // The computation below depends on a Taylor approximation of log
  // around the point x=1, so to compute the error term correctly we
  // need to know if 1 is less than all points in the range of v.
  // I.e. we need to know if v._f0 - sum(|v._dfi|) - v.error <= 1.
  double size = (fabs(v._df1) + fabs(v._df2)) + (fabs(v._df3) + v._error);
  bool mightnt_exceed_one =
    v._f0 <= (1.0 + 3 * Affine1Jet::EPS) * (size + 1.0);

  // We're using the equation log(x) == (x-1)-(x-1)^2/2 +
  // (x-1)^3/(3*c^3) where c is between 1 and x. We choose a
  // worst-case scenario for c. 

  // Compute the "Taylor error".
  double error;
  double cubic = fabs(v._f0 - 1.0) + size;
  if( mightnt_exceed_one ){
    double c = v._f0 - size;
    error = ((v._error + (fabs(v._f0 - 1.0) * v._error)) + 0.5*(size * size)) +
      (cubic * cubic) * (cubic / ((3.0 * c) * (c * c)));
  } else {
    error = ((v._error + (fabs(v._f0 - 1.0) * v._error)) + 0.5*(size * size)) +
      (cubic * cubic) * (cubic / 3.0);
  }

  // Next, add the floating point error.
  error += Affine1Jet::EPS_by_2 * ((((fabs(v._f0 - 1.0) +
			  0.5 * fabs((v._f0 - 1.0) * (v._f0 - 1.0))) +
			 (fabs((v._f0 - 1.0) - 0.5 * ((v._f0 - 1.0) * (v._f0 - 1.0))) +
			  fabs(v._df1 * (2.0 - v._f0)))) +
			((fabs(v._df2 * (2.0 - v._f0)) +
			  fabs(v._df3 * (2.0 - v._f0))) +
			 fabs(v._df1) * fabs(2.0 - v._f0))) +
		       ((fabs(v._df2) * fabs(2.0 - v._f0) +
			 fabs(v._df3) * fabs(2.0 - v._f0)) +
			(1.0 + 2 * Affine1Jet::EPS) *
			(fabs(v._f0 - 1.0) * fabs(v._f0 - 1.0))));

  // Finally, account for the error from computing the errors.
  if( mightnt_exceed_one ){
    error *= 1.0 + 6 * Affine1Jet::EPS;
  } else {
    error *= 1.0 + 5 * Affine1Jet::EPS;
  }

  Affine1Jet result((v._f0 - 1.0) - 0.5 * ((v._f0 - 1.0) * (v._f0 - 1.0)),
		    v._df1 * (2.0 - v._f0),
		    v._df2 * (2.0 - v._f0),
		    v._df3 * (2.0 - v._f0),
		    error);
  
  // Undo the changes we made to v to ensure that v was close to 1:
  if( center_log > 0.0 ){
    result += (LOG_RHO * num_factors);
  } else if( center_log < 0.0 ){
    result -= (LOG_RHO * num_factors);
  }

  return result;
}

Affine1Jet Max0( const Affine1Jet & v )
{
  // We wish to compute an Affine1Jet corresponding to Max(v,0). But
  // if 0 is in the range of v to begin with, then Max(v,0) is very
  // much not a linear function. The best we can do is approximate
  // Max(v,0) with a constant function and use a very large error
  // term, and hope that's good enough.
  if( v.mayContainZero() ){
    double size = v._f0 + ((fabs(v._df1)+fabs(v._df2))+(fabs(v._df3)+v._error));
    size *= 1 + 3 * Affine1Jet::EPS;
    size /= 2; // Exact operation

    return Affine1Jet(size, 0.0, 0.0, 0.0, size);
  }

  // If 0 isn't in the range of v, things are much simpler.

  if( v._f0 >= 0.0 ){
    // Note that v._f0 == 0 should actually be covered by the previous
    // case.
    return v;
  }

  // At this point, the range of v is strictly below 0.
  return Affine1Jet(0.0, 0.0, 0.0, 0.0, 0.0);
}

Affine1Jet ArcTan( Affine1Jet v )
{
  // Like the logarithm, all of the derivatives of ArcTan are rational
  // polynomials. So we will use a Taylor approximation to compute the
  // arctangent and use Taylor's theorem to bound the difference
  // between the arctangent and the approximation.

  // ArcTan is odd, might as well use the symmetry.
  bool negated = false;
  if( v._f0 < 0 ){
    negated = true;
    v = -v;
  }

  // Since we're only using a crude polynomial approximation to arctan
  // we prefer to deal with arguments as close to zero as
  // possible. We start with the formula
  //   ArcTan(a) + ArcTan(b) = ArcTan((a+b)/(1-a*b))
  // Let c = (a+b)/(1-a*b) and solve for b:
  //   ArcTan(c) = ArcTan(a) + ArcTan((c-a)/(a*c+1))
  // If c is positive and a is a positive constant less than c then
  // the second argument on the right will be smaller than c. Repeat
  // until you end up with an argument smaller than a.
  // Currently as a constant I use a number with an exact binary
  // representation which is smaller than tan(Pi/12).
  static const double RHO = 137. / 512;
  static const Affine1Jet ARCTAN_RHO(0.26145314506663815251,
				     0., 0., 0., Affine1Jet::EPS);
  int num_translations = 0;
  while( v._f0 > RHO ){
    num_translations++;
    v = (v-RHO) / (v*RHO+1);
  }

  // We use the equation arctan(x) == x-x^3/3 +
  // x^4*(c-2*c^3)/(2*(c^2+1)^4) where c is between 0 and x, and
  // choose a worst-case scenario for c.

  // To find the worst-case scenario for c, we need to know whether or
  // the range of |v| extends to the right of the global maximum of
  // the function (c-2*c^3)/(2*(c^2+1)^4). This isn't pretty, but it
  // works.
  double size = (fabs(v._df1) + fabs(v._df2)) + (fabs(v._df3) + v._error);
  bool includes_max =
    300466. / 1048576 <= (1.0 + 3 * Affine1Jet::EPS) * (fabs(v._f0) + size);

  // Now we can compute the "Taylor error".
  double error;
  error = (v._error + v._error * fabs(v._f0 * v._f0)) +
    (fabs(v._f0) * (size * size) + (size * size) * (size / 3.0));
  if( includes_max ){
    double c = 91575. / 1048576;
    double c2p1 = c * c + 1.0;
    error += ((((fabs(v._f0) + size) * (fabs(v._f0) + size)) *
	       ((fabs(v._f0) + size) * (fabs(v._f0) + size))) *
	      ((c - (2.0 * c) * (c * c)) / 2.0)) /
      ((c2p1 * c2p1) * (c2p1 * c2p1));
  } else {
    double c = fabs(v._f0) + size;
    double c2p1 = c * c + 1.0;
    error += (((c * c) * (c * c)) * ((c - (2.0 * c) * (c * c)) / 2.0)) /
      ((c2p1 * c2p1) * (c2p1 * c2p1));
  }

  // Next, add the floating point error.
  error += Affine1Jet::EPS_by_2 * (((2 * (1 + 2 * Affine1Jet::EPS) *
				     fabs(v._f0 * v._f0) * fabs(v._f0 / 3.0) +
				     fabs((v._f0 * v._f0) * (v._f0 / 3.0))) +
				    (fabs(v._f0 - (v._f0 * v._f0) * (v._f0 / 3.0)) +
				     fabs(v._df1) * fabs(v._f0 * v._f0))) +
				   (((fabs(v._df1 * (v._f0 * v._f0)) +
				      fabs(v._df1 - v._df1 * (v._f0 * v._f0))) +
				     (fabs(v._df2) * fabs(v._f0 * v._f0) +
				      fabs(v._df2 * (v._f0 * v._f0)))) +
				    ((fabs(v._df2 - v._df2 * (v._f0 * v._f0)) +
				      fabs(v._df3) * fabs(v._f0 * v._f0)) +
				     (fabs(v._df3 * (v._f0 * v._f0)) +
				      fabs(v._df3 - v._df3 * (v._f0 * v._f0))))));

  // Finally, account for the error from computing the errors.
  if( includes_max ){
    error *= 1.0 + 6 * Affine1Jet::EPS;
  } else {
    error *= 1.0 + 7 * Affine1Jet::EPS;
  }

  Affine1Jet result(v._f0 - (v._f0 * v._f0) * (v._f0 / 3.0),
		    v._df1 - v._df1 * (v._f0*v._f0),
		    v._df2 - v._df2 * (v._f0*v._f0),
		    v._df3 - v._df3 * (v._f0*v._f0),
		    error);

  // Undo the transformations that we performed to get the argument
  // close to zero.
  while( num_translations > 0 ){
    result += ARCTAN_RHO;
    num_translations--;
  }

  if( negated ){
    result = -result;
  }

  return result;
}


==> anc/six_torsion/rigorous_volume/AJet.H <==
/* AJet.h
 *
 * Written by: Peter Milley
 *
 * An Affine1Jet represents a set of functions f with domain the
 * standard cube in R^3 (i.e. the cube {|x|<=1, |y|<=1, |z|<=1}), such
 * that |f(v)-f0-(df1,df2,df3).v| < error for all v and f.
 */

#ifndef _AJet_h_
#define _AJet_h_

#include <math.h> // for fabs, log

class Affine1Jet
{
public:
  // Constructors and destructors
  Affine1Jet( double f0, double df1=0, double df2=0, double df3=0,
	      double e=0 );
  Affine1Jet();
  Affine1Jet( const Affine1Jet & );
  Affine1Jet & operator= ( const Affine1Jet & );

  ~Affine1Jet() { }; // empty

  // Useful constants
  static const double EPS;
  static const double EPS_by_2;

  // Exception classes.
  class DivisionByZeroError {
  public:
    DivisionByZeroError() {} // empty;
  };
  class ZeroToTheZeroError {
  public:
    ZeroToTheZeroError() {} // empty;
  };
  class LogZeroError {
  public:
    LogZeroError() {} // empty;
  };
  class LogIsComplexError {
  public:
    LogIsComplexError() {} // empty;
  };

  // Access functions
  inline double center() const;
  inline double size() const;
  inline double slope( int ) const;
  inline double error() const;

  // Some "arithmetic functions" defined specially.
  Affine1Jet & squeezeLeft( int index );
  Affine1Jet & squeezeRight( int index );
  Affine1Jet & flatten();

  // Arithmetic assignment operators.
  Affine1Jet & operator+= ( const Affine1Jet & );
  Affine1Jet & operator+= ( double );
  Affine1Jet & operator-= ( const Affine1Jet & );
  Affine1Jet & operator-= ( double );
  Affine1Jet & operator*= ( const Affine1Jet & );
  Affine1Jet & operator*= ( double );
  Affine1Jet & operator/= ( const Affine1Jet & );
  Affine1Jet & operator/= ( double );

  // A test function. Returns true if every point in the range of the
  // jet is greater than the given argument.
  // Not defined as an operator; the semantics aren't quite right.
  bool trulyGreaterThan( double d ) const;
  bool trulyGreaterThan( const Affine1Jet & w ) const;

  // Arithmetic operators.
  friend Affine1Jet operator+ ( const Affine1Jet &, const Affine1Jet & );
  friend Affine1Jet operator+ ( const Affine1Jet &, double );
  friend Affine1Jet operator+ ( double, const Affine1Jet & );

  friend Affine1Jet operator- ( const Affine1Jet &, const Affine1Jet & );
  friend Affine1Jet operator- ( const Affine1Jet &, double );
  friend Affine1Jet operator- ( double, const Affine1Jet & );

  friend Affine1Jet operator- ( const Affine1Jet & );

  friend Affine1Jet operator* ( const Affine1Jet &, const Affine1Jet & );
  friend Affine1Jet operator* ( const Affine1Jet &, double );
  friend Affine1Jet operator* ( double, const Affine1Jet & );

  friend Affine1Jet operator/ ( const Affine1Jet &, const Affine1Jet & );
  friend Affine1Jet operator/ ( const Affine1Jet &, double );
  friend Affine1Jet operator/ ( double, const Affine1Jet & );

  // Test for equality. Nothing approximate here; this is exact equality.
  friend bool operator==( const Affine1Jet &, const Affine1Jet & );

  // Other useful mathematical functions.
  friend Affine1Jet Power ( const Affine1Jet &, int );
  friend Affine1Jet Log ( Affine1Jet );
  friend Affine1Jet Max0 ( const Affine1Jet & );

  friend Affine1Jet ArcTan ( Affine1Jet );

private:
  bool mayContainZero() const;

  double _f0;
  double _df1, _df2, _df3;
  double _error;
  double _size;
};

#include "AJet.inline"

#endif // _AJet_h_


==> anc/six_torsion/rigorous_volume/AJet.inline <==
/* AJet.inline
 *
 * Written by: Peter Milley
 */

double
Affine1Jet::center() const
{
  return _f0;
}

double
Affine1Jet::size() const
{
  return fabs(_df1)+fabs(_df2)+fabs(_df3);
}

double
Affine1Jet::slope( int i ) const
{
  if( i==1 ) return _df1;
  if( i==2 ) return _df2;
  if( i==3 ) return _df3;
  return 0.0;
}

double
Affine1Jet::error() const
{
  return _error;
}


==> anc/six_torsion/rigorous_volume/Makefile <==
# Written by: Peter Milley

# A word about the compiler options below: it is VERY IMPORTANT that
# the compiler does NOT try to optimize the arithmetic expressions in
# AJet.C. The error estimates for all of the operations defined in
# AJet.C depend on the height of the expression trees used to compute
# the results of those operations. Rearranging those expressions to
# optimize them make the error estimates invalid.
#
# That is why I've used the -O0 compiler flag below, even though
# that's technically the default anyway: to remind myself NOT to try
# and optimize the code.
#
# This is only a requirement for AJet.C, so if you absolutely have to
# turn on optimizations for Position.o, area_jets.o, and
# area_jets_bdry.o you may do so...just remember to compile AJet.o
# separately without optimizations and you should be fine.

COPTS=-ggdb -O0 -Wall -fexceptions
CPP=g++

.SUFFIXES: .o .m .C

.C.o:
	$(CPP) $(COPTS) -c ${@:o=C}

all: rigorous_volume

rigorous_volume: rigorous_volume.o AJet.o
	$(CPP) $(COPTS) -o rigorous_volume rigorous_volume.o AJet.o

clean:
	rm *.o


==> anc/six_torsion/rigorous_volume/README.txt <==
rigorous_volume.C

Written by: Peter Milley

Usage: rigorous_volume vol input_file

This program reads Snap triangulation data along with the delta
constant computed by Harriet Moser's algorithm from "input_file" and
uses them to rigorously determine whether or not the volume of the
manifolds thus describes are greater than "vol".

Output: for each line in "input_file" the program will print either
"Manifold N:Okay" if it can determine that the volume is strictly
greater than "vol", or "Manifold N:Not Okay" otherwise (where N is the
index of the corresponding manifold in the input file).

Five input files are provided:

"volumes.input": fillings on two-cusped manifolds. Test with
"vol"=2.848.

"m019_volume_input": alternate triangulation of m019. Test with
"vol"=2.848. (There are triangulations of m019 present in
"volumes.input", but for those triangulations the program cannot
guarantee sufficient volume due to floating-point error.)

"one_cusped_volumes.input": fillings on one-cusped manifolds. Test
with "vol"=0.943.

"vol2_volume.input": an alternate triangulation of Vol2. Test with
"vol"=0.943.

"vol3_cover_volume.input": a positively-oriented triangulation of a
two-fold cover of Vol3. (Harriet Moser's algorithm, and hence this
program, only work with positively oriented ideal triangulations.)
Test with "vol"=1.886.

Note copies of these sample files and instructions on how to recreate
them are in the "twocusped/volume_comp/", "onecusped/volume_comp/",
and "onecusped/vol3/" directories.


==> anc/six_torsion/rigorous_volume/rigorous_volume.C <==
/* rigorous_volume.C
 *
 * Determine rigorous lower bounds on the volume of a hyperbolic
 * manifold given shape data for an ideal triangulation and the error
 * term \delta determined by Moser's algorithm.
 */

#include <iostream>
#include <cstdlib>
#include <fstream>
#include <sstream>
#include <string>
#include <vector>
#include <cmath>
#include "AJet.H"

using namespace std;

static const string USAGE="Usage: rigorous_volume vol input_file";
static const string FILE_NOT_FOUND="Error, unable to open ";
static const string BAD_EOF="Error, unexpected EOF";
static const string FORMAT_ERR="Badly formatted input at line ";

static const Affine1Jet Pi(M_PI, 0.0, 0.0, 0.0, 2*Affine1Jet::EPS);

class FormatException
{
public:
  FormatException() {} // empty
};

bool ParseLine( string line, vector<double> & params )
{
  bool result = true;
  stringstream ss(line);
  vector<double>::iterator insert_point = params.end();
  double real, imag;

  try {
    ss.ignore(1);
    while( !ss.eof() ){
      ss >> real;
      if( !ss.good() ){
	throw FormatException();
      }
      ss.ignore(3);
      ss >> imag;
      if( !ss.good() ){
	throw FormatException();
      }
      ss.ignore(2);
      params.push_back(real);
      params.push_back(imag);
      if( ss.peek() == ']' ){
	break;
      } else {
	ss.ignore(2);
      }
    }
  } catch( FormatException ){
    params.erase(insert_point, params.end());
    result = false;
  }

  return result;
}

Affine1Jet Lobachevsky( Affine1Jet & theta )
{
  if( theta.trulyGreaterThan(Pi/2.0) ){
    Affine1Jet translated = theta-Pi;
    return Lobachevsky(translated);
  }
  if( (-theta).trulyGreaterThan(Pi/2.0) ){
    Affine1Jet translated = theta+Pi;
    return Lobachevsky(translated);
  }
  if( theta.center() < 0.0 ){
    Affine1Jet negtheta = -theta;
    return -Lobachevsky(negtheta);
  }

  static const int NUM_COEFFS=30;
  static const double LOBCOEF[NUM_COEFFS] = {
    5.4831135561607547882413838888201e-1,
    1.0823232337111381915160036965412e-1,
    4.8444907713545197129262758561472e-2,
    2.7891037672165120538296812180796e-2,
    1.8199901365960328824311744707278e-2,
    1.2823667776324462157674846128817e-2,
    9.5243928393815114745643670962394e-3,
    7.3530535460250636167039159668208e-3,
    5.8479755397266959054962366178048e-3,
    4.7619093045811136799814912001842e-3,
    3.9525701124525799515137944808229e-3,
    3.3333335320272968375315987081340e-3,
    2.8490028914574211634331659107080e-3,
    2.4630541963678177950454607261557e-3,
    2.1505376364114568439132649094016e-3,
    1.8939393943803620897114593734851e-3,
    1.6806722690053911275277764855335e-3,
    1.5015015015233512340706336099638e-3,
    1.3495276653220485553945730785293e-3,
    1.2195121951230603594927151084491e-3,
    1.1074197120711266596728487987281e-3,
    1.0101010101010675186059356321779e-3,
    9.2506938020352840967144128733280e-4,
    8.5034013605442478972252664720549e-4,
    7.8431372549019677504189889653457e-4,
    7.2568940493468811469129541350086e-4,
    6.7340067340067343805464730535677e-4,
    6.2656641604010025932192218654462e-4,
    5.8445353594389246257711686275038e-4,
    5.4644808743169398954500641421420e-4
  };

  Affine1Jet result(0.0);
  Affine1Jet theta_over_pi_squared = (theta/Pi)*(theta/Pi);
  if( ! (-theta_over_pi_squared).trulyGreaterThan(-0.5) ){
    cerr << "Warning, Lobachevsky function may not be rigorous.";
    cerr << endl;
  }
  Affine1Jet product(1.0);
  Affine1Jet coeff;
  Affine1Jet term;
  int coeff_index = 0;
  do {
    product *= theta_over_pi_squared;
    coeff = Affine1Jet(LOBCOEF[coeff_index++], 0.0, 0.0, 0.0,
		       Affine1Jet::EPS);
    term = coeff * product;
    if( (-term).trulyGreaterThan( -Affine1Jet::EPS ) ){
      // Assuming that (theta/Pi)^2 isn't too large (see warning
      // above) the sum of the remaining terms is guaranteed to be
      // less than 2*EPS. So we cut off the summation.
      result += Affine1Jet(0.0, 0.0, 0.0, 0.0, 2*Affine1Jet::EPS);
      break;
    }
    result += term;
  } while( coeff_index < NUM_COEFFS );

  if( coeff_index == NUM_COEFFS ){
    cerr << "Need more Lobachevsky coefficients!" << endl;
  }

  result -= Log(theta*2.0);
  result += 1.0;
  result *= theta;
  return result;
}

Affine1Jet ComputeVolume( vector<double> & params, double delta )
{
  int num_tets = params.size() / 2;
  Affine1Jet result(0.0);
  Affine1Jet real_part, imag_part;
  Affine1Jet term;
  Affine1Jet theta[3];
  double safety_margin = 10*fabs(delta);

  for( int i=0; i<num_tets; i++ ){
    real_part = Affine1Jet(params[2*i], delta, 0.0, 0.0, Affine1Jet::EPS);
    imag_part = Affine1Jet(params[2*i+1], 0.0, delta, 0.0, Affine1Jet::EPS);

    // Make some attempt to calculate the angles in a "smart" way,
    // where "smart" means "not dividing by anything that's too close
    // to zero".
    if( (real_part-1.0).trulyGreaterThan(safety_margin) ){
      theta[0] = ArcTan(imag_part / real_part);
      theta[1] = Pi - ArcTan(imag_part / (real_part - 1.0));
    } else if( real_part.trulyGreaterThan(safety_margin) &&
	       (-real_part+1.0).trulyGreaterThan(safety_margin) ){
      theta[0] = ArcTan(imag_part / real_part);
      theta[1] = -ArcTan(imag_part / (real_part - 1.0));
    } else if( (-real_part).trulyGreaterThan(safety_margin) ){
      theta[0] = Pi + ArcTan(imag_part / real_part);
      theta[1] = -ArcTan(imag_part / (real_part - 1.0));
    } else { // HACK ALERT: we're assuming imag_part > 0
      theta[0] = (Pi/2) - ArcTan(real_part / imag_part);
      theta[1] = (Pi/2) + ArcTan((real_part - 1.0) / imag_part);
    }
    theta[2] = Pi - (theta[0]+theta[1]);

    term = Lobachevsky(theta[0]);
    term += Lobachevsky(theta[1]);
    term += Lobachevsky(theta[2]);

    // Sadly we can't just add "term" to "result". "term" depends on
    // the two variables associated to a single tetrahedron; adding
    // "term" to "result" would imply that "result" depends on those
    // two variables, when in fact "result" depends on
    // 2*num_tets variables (which we can't properly represent with
    // Affine1Jets). The flatten() function eliminates this unstated
    // dependency, but at the cost of accuracy.
    result += term.flatten();
  }

  return result;
}

int main( int argc, char *argv[] )
{
  // Argument checking
  if( argc != 3 ){
    cerr << USAGE << endl;
    exit(-1);
  }

  ifstream input_file(argv[2]);
  if( !input_file ){
    cerr << FILE_NOT_FOUND << argv[1] << endl;
    exit(-1);
  }

  string current_line;
  vector<double> params;
  Affine1Jet volume_jet;
  double delta;
  double vol_limit;
  int line_no;

  {
    stringstream vol_stream(argv[1]);
    vol_stream >> vol_limit;
  }

  line_no = 0;
  while( !input_file.eof() ){
    // Read in and parse the tetrahedron shapes
    getline(input_file, current_line);
    line_no++;
    if( current_line.length() == 0 ){
      continue;
    }
    if( !ParseLine(current_line, params) ){
      cerr << FORMAT_ERR << line_no << endl;
      getline(input_file, current_line);
      line_no++;
      continue;
    }

    // Read in the Moser \delta parameter
    if( input_file.eof() ){
      cerr << BAD_EOF << endl;
      exit(-1);
    }
    getline(input_file, current_line);
    line_no++;
    {
      stringstream ss(current_line);
      ss >> delta;
      if( ss.bad() || ss.fail() ){
	cerr << FORMAT_ERR << line_no << endl;
	continue;
      }
    }

    // Pass the data to the volume computing function
    try {
      volume_jet = ComputeVolume(params, delta);
	  cout << volume_jet.center();
      cout << " Manifold " << line_no/2 << ':';
      if( volume_jet.trulyGreaterThan(vol_limit) ){
	// if( volume_jet.trulyGreaterThan(2.848) ){
	// if( volume_jet.trulyGreaterThan(0.943) ){
	cout << "Okay.";
      } else {
	cout << "Not okay.";
      }
      cout << endl;
    } catch( Affine1Jet::LogZeroError ){
      cout << "Manifold " << line_no/2 << ':';
      cout << " a LogZeroError occured." << endl;
      cerr << "Manifold " << line_no/2 << ':';
      cerr << " a LogZeroError occured." << endl;
    } catch( Affine1Jet::DivisionByZeroError ){
      cout << "Manifold " << line_no/2 << ':';
      cout << " a DivisionByZero occured." << endl;
      cerr << "Manifold " << line_no/2 << ':';
      cerr << " a DivisionByZero occured." << endl;
    }
      
    params.clear();
  }
  input_file.close();

  exit(0);
}


==> anc/six_torsion/rigorous_volume/volumes.input <==
[0.6704646699863704356928657974 + 1.146479681115191516118958097*I, 0.3733152847602389119549558120 + 0.6145898329674455976339803931*I]~
0.00313687762998482270526737849792913532473759462157017801322019861255911662088281643211148631630732636356107651080416769983070297115070205502229812133091485233064028550833550680388759899608596971035186944174871402
[1.050614299038093342580335170 + 1.066485023095308114407938294*I, 0.1017040267628760857902011679 + 0.5770757803093851688080573295*I]~
0.0304016353366360200848242802441952594473092845897642107423391731519669847705739027924237994793381236749250399527913886947596831713724384279171462427911436736250746209020936299241912703939284116913342658336871476
[0.7978061046758306373862186519 + 0.8394723817771674859807769899*I, 0.2021938953241693626137813481 + 0.8394723817771674859807769899*I]~
0.00443078367701386316726218726464837537084065139918853776982548993913904769216639100042117877303223262151262856407974424084339471298793565164997236241725600907594015470426492606673179510968420682876975927902831490
[0.8982959732371239142097988321 + 0.5770757803093851688080573295*I, -0.05061429903809334258033516999 + 1.066485023095308114407938294*I]~
0.00408957382200791532952218570344251207125086809878703141665181370723865728257147411939010202089487481720394826569372548713554734346933714834612375438760070426235057479276801561556298822722874689281652057099331506
[0.5000000000000000000000000000 + 0.4306048591020995989412187470*I, 0.5000000000000000000000000000 + 1.430604859102099598941218747*I]~
0.00254008040014684631663496803964109343905917401554617660710849442134124963534971357747664123747322708294772756975293101517111107080160393027291923126909860037811167755920092726828294274627028754748249717129067404
[0.6266847152397610880450441880 + 0.6145898329674455976339803931*I, 0.3295353300136295643071342026 + 1.146479681115191516118958097*I]~
0.00182467596361951830171993528938655276309909985840918307577685841158172776132948966185015826283846928463098779064888322411282381466947378618672841082269453300181734989038465611739935743570159694724205103077945585
[0.6879103999677533101320052036 + 0.7023709025730314206959016703*I, 0.5113218922292395683102005112 + 0.6445193420267442886408577819*I]~
0.00517519408376283194648667515180246537503441789142294765793883300835688114751175544243754985356606332028432393374797735723977691882355090408305952633984026375302119223186192510496478734439756580327797664606992080
[0.6506790590379728197418080266 + 0.6534421102688965561944992122*I, 0.4636707584676937095967560501 + 0.6246486710847600761260276911*I]~
0.00364855818051965408149709555403906917115475586699013700781624724845093717517792501817743409694224088757710640609794788663972904482635851448456028717896073473896057383774082522903295624522433724890997633207238022
[0.5948412407294460365202189290 + 0.6259074607323712260949094145*I, 0.4051587592705539634797810710 + 0.6259074607323712260949094145*I]~
0.00276731618584619479367487253337086809932499601863859175845649226020631824286320762749396029929526416162728687937376267426983989531059309184762394522610001054700560717290794915809479522251633875475357426207274216
[0.1339745962155613532362768292 + 0.5000000000000000000000000000*I, -0.8660254037844386467637231708 + 0.5000000000000000000000000000*I]~
0.00267237544557920892407999852219694513855224550098261252086284690818581917567951780911115124174324374582930297614225063539194883232405104269599232107068602422302469649673858296428670250589643298875881606201064488
[0.5363292415323062904032439499 + 0.6246486710847600761260276911*I, 0.3493209409620271802581919734 + 0.6534421102688965561944992122*I]~
0.00223901927666592708105132598977429526390906569209873128932302431222181521700452274718231414992228922306100496758724228400576889871651622634792174035545054656089372055966071238967471469232773340392562513256982637
[0.4886781077707604316897994888 + 0.6445193420267442886408577819*I, 0.3120896000322466898679947964 + 0.7023709025730314206959016703*I]~
0.00189634123584970876330070769408777835118110082830660104103943307524687975919421262174941923982973146265554874434703890057737369628124152457351407406280742500559505477673969643623593920523440077261110931346253298


==> anc/six_torsion/rigorous_volume/volumes.output <==
Manifold 1:Okay.
Manifold 2:Okay.
Manifold 3:Okay.
Manifold 4:Okay.
Manifold 5:Okay.
Manifold 6:Okay.
Manifold 7:Okay.
Manifold 8:Okay.
Manifold 9:Okay.
Manifold 10:Not okay.
Manifold 11:Okay.
Manifold 12:Okay.


==> anc/six_torsion/smallcalculator.py <==

#run in snappy
import math
import snappy

def gcd(a,b):
        while b != 0:
            rem = a % b
            a = b
            b = rem
        return a

#here's a dictionary that converts snappea notation into snap notation
moms = ['m003','m004','m006','m007','m009','m010','m011','m015','m016','m017']
snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}

#length_bound Calculates upper bound for the length of a slope s such that
#filling cusped manifold 'manifold' along s results in volume less than 'bound' using
#Futer-Kalfagianni-Purcell
def length_bound(manifold, bound): 
    return 2*math.pi / math.sqrt(1 - (bound/manifold.volume())**(2.0/3.0))

#length of p,q curve in manifold
def length( p, q , manifold):
    C = manifold.cusp_neighborhood()
    r = C.translations()[0]
    s = C.translations()[1]
    x = r.real
    y = r.imag
    u = s.real
    v = s.imag
    return math.sqrt((p*x+q*u)**2 + (p*y+q*v)**2)
	 
#small_filling_params Finds filling parameters (p,q) such that filling cusped manifold 'manifold' along
#(p,q) curve gives orbifold of volume less than 'bound' with singular locus a
#knot labeled 'order'
def small_filling_params_of_order(manifold, bound, order):
    params = []
    C = manifold.cusp_neighborhood()
    r = C.translations()[0]
    s = C.translations()[1]
    t = length_bound(manifold, bound)
    a = t/math.sqrt((r.real)**2 + (r.imag)**2)
    b = t/math.sqrt((s.real)**2 + (s.imag)**2)
    for p in range(-int(math.ceil(a)),int(math.ceil(a))):
        for q in range(-int(math.ceil(b)),int(math.ceil(b))):
            if length( p, q, manifold) < t and gcd(p,q)==order:
                params.append((p,q))
    return params

def small_filling_params(manifold, bound):
    params = []
    C = manifold.cusp_neighborhood()
    r = C.translations()[0]
    s = C.translations()[1]
    t = length_bound(manifold, bound)
    a = t/math.sqrt((r.real)**2 + (r.imag)**2)
    b = t/math.sqrt((s.real)**2 + (s.imag)**2)
    for p in range(-int(math.ceil(a)),int(math.ceil(a))):
        for q in range(-int(math.ceil(b)),int(math.ceil(b))):
            if length( p, q, manifold) < t and gcd(p,q) != 1:
                params.append((p,q))
    return params


	
	

#small_volumes returns a list of volumes of hyperbolic results along with the corresponding surgery
#parameters where the volume is the volume of 'manifold' filled along the
#parameter where the parameters are taken over all possible parameters coming
#from small_filling_params(manifold, bound, order)

def small_volumes_of_order(manifold, bound, order):
    params = small_filling_params_of_order(manifold, bound, order)
    small_volumes = []
    for param in params:
        mfld = manifold.copy()
        mfld.dehn_fill(param)
        small_volumes.append([param, mfld.volume(), mfld.solution_type()])
    return small_volumes

def small_shapes_of_order(manifold, bound, order):
    params = small_filling_params_of_order(manifold, bound, order)
    small_volumes = []
    for param in params:
        mfld = manifold.copy()
        mfld.dehn_fill(param)
        small_volumes.append([param, mfld.volume(), mfld.tetrahedra_shapes()])
    return small_volumes

def small_volumes(manifold, bound):
    params = small_filling_params(manifold, bound)
    small_volumes = []
    for param in params:
        mfld = manifold.copy()
        mfld.dehn_fill(param)
        if mfld.volume() < bound:
            small_volumes.append([mfld, mfld.volume(), gcd(param[0],param[1]), mfld.solution_type()])
    return small_volumes
			
#generate list:
def list_small_fillings(bound, listofmanifolds):
    mflds=[]
    data=[]
    for m in listofmanifolds:
        mflds.append(snappy.Manifold(m))
    for m in mflds:
        data.append(small_volumes(m, bound))
    return data

def list_small_fillings_of_order(bound, listofmanifolds, order):
    mflds=[]
    data=[]
    for m in listofmanifolds:
        mflds.append(snappy.Manifold(m))
    for m in mflds:
        data.append([m,small_volumes_of_order(m, bound, order)])
    return data

def list_small_fillings_with_shapes_of_order(bound, listofmanifolds, order):
    mflds=[]
    data=[]
    for m in listofmanifolds:
        mflds.append(snappy.Manifold(m))
    for m in mflds:
        data.append([m,small_shapes_of_order(m, bound, order)])
    return data

def look_for_pos_orient(manifold, p,q):
    i = 0
    while i < 100:
        M = snappy.Manifold(manifold)
        M.randomize()
        M.dehn_fill((p,q))
        if M.solution_type() == 'all tetrahedra positively oriented':
            return M
        i += 1

def generate_snap_files(bound, listofmanifolds, order):
	snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}
	for m in listofmanifolds:
		mfile = open(m+'.snap',"w")
		mfile.write('r c ' + snapnot[m]+'\n')
		mfile.close()
		manif = snappy.Manifold(m)
		params = small_filling_params_of_order(manif, bound, order)
		mfile = open(m+'.snap', "a")
		for p in params:
			mfile.write('sur '+str(p[0])+' '+str(p[1])+' clear sur\n')
		mfile.close()





==> anc/six_torsion/snap.results <==
pari initialized
r c 5 3
sur -12 6 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6704646699863704356928657974+1.146479681115191516118958097*I,0.3733152847602389119549558120+0.6145898329674455976339803931*I]~
[0,-12,-18,6,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -6 6 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.050614299038093342580335170+1.066485023095308114407938294*I,0.1017040267628760857902011679+0.5770757803093851688080573295*I]~
[0,0,-6,6,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -6 12 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7978061046758306373862186519+0.8394723817771674859807769899*I,0.2021938953241693626137813481+0.8394723817771674859807769899*I]~
[0,12,0,12,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 0 6 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.8982959732371239142097988321+0.5770757803093851688080573295*I,-0.05061429903809334258033516999+1.066485023095308114407938294*I]~
[0,12,6,6,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 6 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5000000000000000000000000000+0.4306048591020995989412187470*I,0.5000000000000000000000000000+1.430604859102099598941218747*I]~
[0,12,12,0,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 6 6 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6266847152397610880450441880+0.6145898329674455976339803931*I,0.3295353300136295643071342026+1.146479681115191516118958097*I]~
[0,24,18,6,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 4
sur -12 6 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6879103999677533101320052036+0.7023709025730314206959016703*I,0.5113218922292395683102005112+0.6445193420267442886408577819*I]~
[-12,-12,0,12,10;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur -6 6 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6506790590379728197418080266+0.6534421102688965561944992122*I,0.4636707584676937095967560501+0.6246486710847600761260276911*I]~
[-6,-12,0,18,10;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 0 6 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5948412407294460365202189290+0.6259074607323712260949094145*I,0.4051587592705539634797810710+0.6259074607323712260949094145*I]~
[0,-12,0,24,10;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 6 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.1339745962155613532362768292+0.5000000000000000000000000000*I,-0.8660254037844386467637231708+0.5000000000000000000000000000*I]~
[6,0,0,6,-2;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 6 6 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5363292415323062904032439499+0.6246486710847600761260276911*I,0.3493209409620271802581919734+0.6534421102688965561944992122*I]~
[6,-12,0,30,10;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 12 6 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.4886781077707604316897994888+0.6445193420267442886408577819*I,0.3120896000322466898679947964+0.7023709025730314206959016703*I]~
[12,-12,0,36,10;2,-1,-1,2,0;-2,1,1,-2,0]


==> anc/six_torsion/snapoutfile <==
pari initialized
r c 5 3
sur -12 6 pr ac sh pr -pa fi clear sur
[0.6704646699863704356928657974+1.146479681115191516118958097*I,0.3733152847602389119549558120+0.6145898329674455976339803931*I]~
[0,-12,-18,6,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -6 6 pr ac sh pr -pa fi clear sur
[1.050614299038093342580335170+1.066485023095308114407938294*I,0.1017040267628760857902011679+0.5770757803093851688080573295*I]~
[0,0,-6,6,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -6 12 pr ac sh pr -pa fi clear sur
[0.7978061046758306373862186519+0.8394723817771674859807769899*I,0.2021938953241693626137813481+0.8394723817771674859807769899*I]~
[0,12,0,12,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 0 6 pr ac sh pr -pa fi clear sur
[0.8982959732371239142097988321+0.5770757803093851688080573295*I,-0.05061429903809334258033516999+1.066485023095308114407938294*I]~
[0,12,6,6,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 6 0 pr ac sh pr -pa fi clear sur
[0.5000000000000000000000000000+0.4306048591020995989412187470*I,0.5000000000000000000000000000+1.430604859102099598941218747*I]~
[0,12,12,0,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 6 6 pr ac sh pr -pa fi clear sur
[0.6266847152397610880450441880+0.6145898329674455976339803931*I,0.3295353300136295643071342026+1.146479681115191516118958097*I]~
[0,24,18,6,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 4
sur -12 6 pr ac sh pr -pa fi clear sur
[0.6879103999677533101320052036+0.7023709025730314206959016703*I,0.5113218922292395683102005112+0.6445193420267442886408577819*I]~
[-12,-12,0,12,10;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur -6 6 pr ac sh pr -pa fi clear sur
[0.6506790590379728197418080266+0.6534421102688965561944992122*I,0.4636707584676937095967560501+0.6246486710847600761260276911*I]~
[-6,-12,0,18,10;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 0 6 pr ac sh pr -pa fi clear sur
[0.5948412407294460365202189290+0.6259074607323712260949094145*I,0.4051587592705539634797810710+0.6259074607323712260949094145*I]~
[0,-12,0,24,10;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 6 0 pr ac sh pr -pa fi clear sur
[0.1339745962155613532362768292+0.5000000000000000000000000000*I,-0.8660254037844386467637231708+0.5000000000000000000000000000*I]~
[6,0,0,6,-2;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 6 6 pr ac sh pr -pa fi clear sur
[0.5363292415323062904032439499+0.6246486710847600761260276911*I,0.3493209409620271802581919734+0.6534421102688965561944992122*I]~
[6,-12,0,30,10;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 12 6 pr ac sh pr -pa fi clear sur
[0.4886781077707604316897994888+0.6445193420267442886408577819*I,0.3120896000322466898679947964+0.7023709025730314206959016703*I]~
[12,-12,0,36,10;2,-1,-1,2,0;-2,1,1,-2,0]


==> anc/six_torsion/stripper.py <==
#!/usr/bin/python

#This thing strips out the 'solution type:...' lines.  This is needed to use
#Purcells reworking of moser's algorithm without massive headaches.



snapoutfile = open('snapoutfile', "a")
results = open('snap.results', "r")
lines = results.readlines()
for i in range(len(lines)):
	if not 'solution' in lines[i]:
		snapoutfile.write(lines[i])
results.close()
snapoutfile.close()




==> anc/six_torsion/volumecomp/deltas <==
0.00313687762998482270526737849792913532473759462157017801322019861255911662088281643211148631630732636356107651080416769983070297115070205502229812133091485233064028550833550680388759899608596971035186944174871402
0.0304016353366360200848242802441952594473092845897642107423391731519669847705739027924237994793381236749250399527913886947596831713724384279171462427911436736250746209020936299241912703939284116913342658336871476
0.00443078367701386316726218726464837537084065139918853776982548993913904769216639100042117877303223262151262856407974424084339471298793565164997236241725600907594015470426492606673179510968420682876975927902831490
0.00408957382200791532952218570344251207125086809878703141665181370723865728257147411939010202089487481720394826569372548713554734346933714834612375438760070426235057479276801561556298822722874689281652057099331506
0.00254008040014684631663496803964109343905917401554617660710849442134124963534971357747664123747322708294772756975293101517111107080160393027291923126909860037811167755920092726828294274627028754748249717129067404
0.00182467596361951830171993528938655276309909985840918307577685841158172776132948966185015826283846928463098779064888322411282381466947378618672841082269453300181734989038465611739935743570159694724205103077945585
0.00517519408376283194648667515180246537503441789142294765793883300835688114751175544243754985356606332028432393374797735723977691882355090408305952633984026375302119223186192510496478734439756580327797664606992080
0.00364855818051965408149709555403906917115475586699013700781624724845093717517792501817743409694224088757710640609794788663972904482635851448456028717896073473896057383774082522903295624522433724890997633207238022
0.00276731618584619479367487253337086809932499601863859175845649226020631824286320762749396029929526416162728687937376267426983989531059309184762394522610001054700560717290794915809479522251633875475357426207274216
0.00267237544557920892407999852219694513855224550098261252086284690818581917567951780911115124174324374582930297614225063539194883232405104269599232107068602422302469649673858296428670250589643298875881606201064488
0.00223901927666592708105132598977429526390906569209873128932302431222181521700452274718231414992228922306100496758724228400576889871651622634792174035545054656089372055966071238967471469232773340392562513256982637
0.00189634123584970876330070769408777835118110082830660104103943307524687975919421262174941923982973146265554874434703890057737369628124152457351407406280742500559505477673969643623593920523440077261110931346253298


==> anc/six_torsion/volumecomp/interleave.pl <==
#!/usr/bin/perl

use strict;

$#ARGV == 1 or die "USAGE: interleave.pl file1 file2\n";

open(my $input1, $ARGV[0]) or die "Unable to open $ARGV[0]!\n";
open(my $input2, $ARGV[1]) or die "Unable to open $ARGV[1]!\n";
my ($line1, $line2);

while(!eof($input1) && !eof($input2)){
    $line1=<$input1>;
    $line2=<$input2>;
    print $line1;
    print $line2;
}
while(<$input1>){
    print;
}
while(<$input2>){
    print;
}
close $input1;
close $input2;


==> anc/six_torsion/volumecomp/moseralg.output <==
   realprecision = 211 significant digits (210 digits displayed)
manifold 11 is complete hyperbolic, delta=0.00313687762998482270526737849792913532473759462157017801322019861255911662088281643211148631630732636356107651080416769983070297115070205502229812133091485233064028550833550680388759899608596971035186944174871402
manifold 12 is complete hyperbolic, delta=0.0304016353366360200848242802441952594473092845897642107423391731519669847705739027924237994793381236749250399527913886947596831713724384279171462427911436736250746209020936299241912703939284116913342658336871476
manifold 13 is complete hyperbolic, delta=0.00443078367701386316726218726464837537084065139918853776982548993913904769216639100042117877303223262151262856407974424084339471298793565164997236241725600907594015470426492606673179510968420682876975927902831490
manifold 14 is complete hyperbolic, delta=0.00408957382200791532952218570344251207125086809878703141665181370723865728257147411939010202089487481720394826569372548713554734346933714834612375438760070426235057479276801561556298822722874689281652057099331506
manifold 15 is complete hyperbolic, delta=0.00254008040014684631663496803964109343905917401554617660710849442134124963534971357747664123747322708294772756975293101517111107080160393027291923126909860037811167755920092726828294274627028754748249717129067404
manifold 16 is complete hyperbolic, delta=0.00182467596361951830171993528938655276309909985840918307577685841158172776132948966185015826283846928463098779064888322411282381466947378618672841082269453300181734989038465611739935743570159694724205103077945585
manifold 17 is complete hyperbolic, delta=0.00517519408376283194648667515180246537503441789142294765793883300835688114751175544243754985356606332028432393374797735723977691882355090408305952633984026375302119223186192510496478734439756580327797664606992080
manifold 18 is complete hyperbolic, delta=0.00364855818051965408149709555403906917115475586699013700781624724845093717517792501817743409694224088757710640609794788663972904482635851448456028717896073473896057383774082522903295624522433724890997633207238022
manifold 19 is complete hyperbolic, delta=0.00276731618584619479367487253337086809932499601863859175845649226020631824286320762749396029929526416162728687937376267426983989531059309184762394522610001054700560717290794915809479522251633875475357426207274216
manifold 20 is complete hyperbolic, delta=0.00267237544557920892407999852219694513855224550098261252086284690818581917567951780911115124174324374582930297614225063539194883232405104269599232107068602422302469649673858296428670250589643298875881606201064488
manifold 21 is complete hyperbolic, delta=0.00223901927666592708105132598977429526390906569209873128932302431222181521700452274718231414992228922306100496758724228400576889871651622634792174035545054656089372055966071238967471469232773340392562513256982637
manifold 22 is complete hyperbolic, delta=0.00189634123584970876330070769408777835118110082830660104103943307524687975919421262174941923982973146265554874434703890057737369628124152457351407406280742500559505477673969643623593920523440077261110931346253298
[0m

==> anc/six_torsion/volumecomp/shapes <==
[0.6704646699863704356928657974+1.146479681115191516118958097*I,0.3733152847602389119549558120+0.6145898329674455976339803931*I]~
[1.050614299038093342580335170+1.066485023095308114407938294*I,0.1017040267628760857902011679+0.5770757803093851688080573295*I]~
[0.7978061046758306373862186519+0.8394723817771674859807769899*I,0.2021938953241693626137813481+0.8394723817771674859807769899*I]~
[0.8982959732371239142097988321+0.5770757803093851688080573295*I,-0.05061429903809334258033516999+1.066485023095308114407938294*I]~
[0.5000000000000000000000000000+0.4306048591020995989412187470*I,0.5000000000000000000000000000+1.430604859102099598941218747*I]~
[0.6266847152397610880450441880+0.6145898329674455976339803931*I,0.3295353300136295643071342026+1.146479681115191516118958097*I]~
[0.6879103999677533101320052036+0.7023709025730314206959016703*I,0.5113218922292395683102005112+0.6445193420267442886408577819*I]~
[0.6506790590379728197418080266+0.6534421102688965561944992122*I,0.4636707584676937095967560501+0.6246486710847600761260276911*I]~
[0.5948412407294460365202189290+0.6259074607323712260949094145*I,0.4051587592705539634797810710+0.6259074607323712260949094145*I]~
[0.1339745962155613532362768292+0.5000000000000000000000000000*I,-0.8660254037844386467637231708+0.5000000000000000000000000000*I]~
[0.5363292415323062904032439499+0.6246486710847600761260276911*I,0.3493209409620271802581919734+0.6534421102688965561944992122*I]~
[0.4886781077707604316897994888+0.6445193420267442886408577819*I,0.3120896000322466898679947964+0.7023709025730314206959016703*I]~


==> anc/six_torsion/volumecomp/snap.results <==
pari initialized
r c 5 3
sur -12 6 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6704646699863704356928657974+1.146479681115191516118958097*I,0.3733152847602389119549558120+0.6145898329674455976339803931*I]~
[0,-12,-18,6,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -6 6 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.050614299038093342580335170+1.066485023095308114407938294*I,0.1017040267628760857902011679+0.5770757803093851688080573295*I]~
[0,0,-6,6,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -6 12 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7978061046758306373862186519+0.8394723817771674859807769899*I,0.2021938953241693626137813481+0.8394723817771674859807769899*I]~
[0,12,0,12,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 0 6 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.8982959732371239142097988321+0.5770757803093851688080573295*I,-0.05061429903809334258033516999+1.066485023095308114407938294*I]~
[0,12,6,6,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 6 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5000000000000000000000000000+0.4306048591020995989412187470*I,0.5000000000000000000000000000+1.430604859102099598941218747*I]~
[0,12,12,0,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 6 6 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6266847152397610880450441880+0.6145898329674455976339803931*I,0.3295353300136295643071342026+1.146479681115191516118958097*I]~
[0,24,18,6,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 4
sur -12 6 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6879103999677533101320052036+0.7023709025730314206959016703*I,0.5113218922292395683102005112+0.6445193420267442886408577819*I]~
[-12,-12,0,12,10;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur -6 6 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6506790590379728197418080266+0.6534421102688965561944992122*I,0.4636707584676937095967560501+0.6246486710847600761260276911*I]~
[-6,-12,0,18,10;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 0 6 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5948412407294460365202189290+0.6259074607323712260949094145*I,0.4051587592705539634797810710+0.6259074607323712260949094145*I]~
[0,-12,0,24,10;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 6 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.1339745962155613532362768292+0.5000000000000000000000000000*I,-0.8660254037844386467637231708+0.5000000000000000000000000000*I]~
[6,0,0,6,-2;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 6 6 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5363292415323062904032439499+0.6246486710847600761260276911*I,0.3493209409620271802581919734+0.6534421102688965561944992122*I]~
[6,-12,0,30,10;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 12 6 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.4886781077707604316897994888+0.6445193420267442886408577819*I,0.3120896000322466898679947964+0.7023709025730314206959016703*I]~
[12,-12,0,36,10;2,-1,-1,2,0;-2,1,1,-2,0]


==> anc/six_torsion/volumecomp/volumecomp.sh <==
#!/bin/bash

grep "~" snap.results > shapes 
perl -nle 'if( /delta=(.*)/ ){ print $1 }' moseralg.output > deltas
./interleave.pl shapes deltas > volumes.input
perl -pi -e 's/\+/ \+ /g' volumes.input
perl -pi -e 's/,/, /g' volumes.input


==> anc/six_torsion/volumecomp/volumes.input <==
[0.6704646699863704356928657974 + 1.146479681115191516118958097*I, 0.3733152847602389119549558120 + 0.6145898329674455976339803931*I]~
0.00313687762998482270526737849792913532473759462157017801322019861255911662088281643211148631630732636356107651080416769983070297115070205502229812133091485233064028550833550680388759899608596971035186944174871402
[1.050614299038093342580335170 + 1.066485023095308114407938294*I, 0.1017040267628760857902011679 + 0.5770757803093851688080573295*I]~
0.0304016353366360200848242802441952594473092845897642107423391731519669847705739027924237994793381236749250399527913886947596831713724384279171462427911436736250746209020936299241912703939284116913342658336871476
[0.7978061046758306373862186519 + 0.8394723817771674859807769899*I, 0.2021938953241693626137813481 + 0.8394723817771674859807769899*I]~
0.00443078367701386316726218726464837537084065139918853776982548993913904769216639100042117877303223262151262856407974424084339471298793565164997236241725600907594015470426492606673179510968420682876975927902831490
[0.8982959732371239142097988321 + 0.5770757803093851688080573295*I, -0.05061429903809334258033516999 + 1.066485023095308114407938294*I]~
0.00408957382200791532952218570344251207125086809878703141665181370723865728257147411939010202089487481720394826569372548713554734346933714834612375438760070426235057479276801561556298822722874689281652057099331506
[0.5000000000000000000000000000 + 0.4306048591020995989412187470*I, 0.5000000000000000000000000000 + 1.430604859102099598941218747*I]~
0.00254008040014684631663496803964109343905917401554617660710849442134124963534971357747664123747322708294772756975293101517111107080160393027291923126909860037811167755920092726828294274627028754748249717129067404
[0.6266847152397610880450441880 + 0.6145898329674455976339803931*I, 0.3295353300136295643071342026 + 1.146479681115191516118958097*I]~
0.00182467596361951830171993528938655276309909985840918307577685841158172776132948966185015826283846928463098779064888322411282381466947378618672841082269453300181734989038465611739935743570159694724205103077945585
[0.6879103999677533101320052036 + 0.7023709025730314206959016703*I, 0.5113218922292395683102005112 + 0.6445193420267442886408577819*I]~
0.00517519408376283194648667515180246537503441789142294765793883300835688114751175544243754985356606332028432393374797735723977691882355090408305952633984026375302119223186192510496478734439756580327797664606992080
[0.6506790590379728197418080266 + 0.6534421102688965561944992122*I, 0.4636707584676937095967560501 + 0.6246486710847600761260276911*I]~
0.00364855818051965408149709555403906917115475586699013700781624724845093717517792501817743409694224088757710640609794788663972904482635851448456028717896073473896057383774082522903295624522433724890997633207238022
[0.5948412407294460365202189290 + 0.6259074607323712260949094145*I, 0.4051587592705539634797810710 + 0.6259074607323712260949094145*I]~
0.00276731618584619479367487253337086809932499601863859175845649226020631824286320762749396029929526416162728687937376267426983989531059309184762394522610001054700560717290794915809479522251633875475357426207274216
[0.1339745962155613532362768292 + 0.5000000000000000000000000000*I, -0.8660254037844386467637231708 + 0.5000000000000000000000000000*I]~
0.00267237544557920892407999852219694513855224550098261252086284690818581917567951780911115124174324374582930297614225063539194883232405104269599232107068602422302469649673858296428670250589643298875881606201064488
[0.5363292415323062904032439499 + 0.6246486710847600761260276911*I, 0.3493209409620271802581919734 + 0.6534421102688965561944992122*I]~
0.00223901927666592708105132598977429526390906569209873128932302431222181521700452274718231414992228922306100496758724228400576889871651622634792174035545054656089372055966071238967471469232773340392562513256982637
[0.4886781077707604316897994888 + 0.6445193420267442886408577819*I, 0.3120896000322466898679947964 + 0.7023709025730314206959016703*I]~
0.00189634123584970876330070769408777835118110082830660104103943307524687975919421262174941923982973146265554874434703890057737369628124152457351407406280742500559505477673969643623593920523440077261110931346253298


==> anc/ten-torsion/README.txt <==
This directory contains the files necessary to create the list of orbifolds used in the proof of Theorem 4.3.  It also contains Peter Milley's code to verify their volumes (in 'rigorous_volume').

To verify these computations, you need to have working installations of:
C/C++
Perl
Python 2.7
snap
SnapPy
Pari/GP


1:  Run generate_snap_files (in smallcalculator.py) to generate the files
containing list of surgeries to be checked in snap.  Run this from inside
SnapPy.  Note that in the 4-torsion case, we don't need to use the full list
of mom manifolds from the theorem of Gabai-Meyerhoff-Milley.  The following
command generates the files m0*.snap.  Each one of these '.snap' files
contains filling information that will be processed with Snap.

generate_snap_files(1.71, [‘m003’,’m004’],10)

2: Run create_snap_files. This runs each surgery in each m0*.snap file through
Snap to check for a geometric structure.  The results are written as the
m0*.out files.

3: Run extract_geometric.py, extract_nonhyperbolic.py and
extract_nongeometric.py to create geometric.snap, nongeometric.txt, and
nonhyperbolic.txt.  These sort the fillings into geometric, non-geometric, and
non-hyperbolic.  

./extract_geometric.py m003 m004
./extract_nongeometric.py m003 m004 
./extract_nonhyperbolic.py m003 m004

4: geometric.snap reads each of the files in geometric.snap and prints out
tetrahedra shapes and filling equations to the file snap.results. Run:

snap -b <geometric.snap >snap.results

5: Run ./stripper to clean up snap.results for further steps.  Creates a file called snapoutfile

6: Run Moser's algorithm on snapoutfile.  This implementation of Moser's algorithm is hardcoded for the number of fillings we are checking and for input file called 'snapoutfile'.  There are 12 for the 10-torsion case.  See lines 165-6 of moser-algorithm.pari. Run:

gp -s 900M -q <moser-algorithm.pari >moseralg.output

7: Copy snap.results and moseralg.output into volumecomp. Go into volumecomp and do the following to prepare the files needed for rigorous volume computation:

grep "~" snap.results > shapes 
perl -nle 'if( /delta=(.*)/ ){ print $1 }' moseralg.output > deltas
./interleave.pl shapes deltas > volumes.input
perl -pi -e 's/\+/ \+ /g' volumes.input
perl -pi -e 's/,/, /g' volumes.input

8: Copy volumes.input into ../rigorous_volume.  Run rigorous_volume with the volume bound of 1.71.  Check the output by inspecting the file volumes.output.  This is the step where we rigorously verify that the volumes reported by Snap are at least 1.71.

rigorous_volume 1.71 volumes.input > volumes.output



==> anc/ten-torsion/cleanup.sh <==
#!/bin/bash

rm geometric.snap m0* moseralg.output non* snap.results snapoutfile
cd volumecomp
rm deltas moseralg.output shapes snap.results volumes.input
cd ../rigorous_volume
rm volumes.input volumes.output


==> anc/ten-torsion/create_snap_files <==
#!/bin/bash

/usr/local/bin/snap -b <m003.snap >m003.out
/usr/local/bin/snap -b <m004.snap >m004.out


==> anc/ten-torsion/extract_geometric.py <==
#!/usr/bin/python

#This thing should generate a snap file from all geometric guys in m**.out
# give the m**.out's as arguments without the '.out'


import sys

args = sys.argv[1:]
geomfile = open('geometric.snap', "a")

for mout in args:
	snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}
	outfile = open(mout+'.out',"r")
	lines = outfile.readlines()
	for i in range(len(lines)-1):
		if ' geometric' in lines[i+1]:
			param = lines[i][4:-11]
			geomfile.write('r c '+snapnot[mout]+'\n'+'sur '+param+' pr ac sh pr -pa fi clear sur\n')
	outfile.close()
geomfile.close()


==> anc/ten-torsion/extract_nongeometric.py <==
#!/usr/bin/python

#This thing should generate a snap file from all nongeometric guys in m**.out
# give the m**.out's as arguments without the '.out'


import sys

args = sys.argv[1:]
geomfile = open('nongeometric.txt', "a")

for mout in args:
	snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}
	outfile = open(mout+'.out',"r")
	lines = outfile.readlines()
	for i in range(len(lines)-1):
		if 'nongeometric' in lines[i+1]:
			param = lines[i][4:-11]
			geomfile.write('r c '+snapnot[mout]+'\n')
			geomfile.write(param+'\n')
	outfile.close()
geomfile.close()


==> anc/ten-torsion/extract_nonhyperbolic.py <==
#!/usr/bin/python

#This thing should generate a snap file from all nongeometric guys in m**.out
# give the m**.out's as arguments without the '.out'


import sys

args = sys.argv[1:]
geomfile = open('nonhyperbolic.txt', "a")

for mout in args:
	snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}
	outfile = open(mout+'.out',"r")
	lines = outfile.readlines()
	for i in range(len(lines)-1):
		if 'solution' in lines[i+1] and not 'geometric' in lines[i+1]:
			param = lines[i][4:-11]
			geomfile.write('r c '+snapnot[mout]+'\n')
			geomfile.write(param+'\n')
	outfile.close()
geomfile.close()


==> anc/ten-torsion/extractor <==
#!/bin/bash

./extract_geometric.py m003 m004 
./extract_nongeometric.py m003 m004
./extract_nonhyperbolic.py m003 m004


==> anc/ten-torsion/generate_snap_files.py <==

#run in snappy
#import math
#import snappy

def gcd(a,b):
        while b != 0:
            rem = a % b
            a = b
            b = rem
        return a

moms = ['m003','m004','m006','m007','m009','m010','m011','m015','m016','m017']
fewer_moms = ['m003','m004','m006','m007','m009','m010']

#here's a dictionary that converts snappea notation into snap notation
snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}

#length_bound Calculates upper bound for the length of a slope s such that
#filling cusped manifold 'manifold' along s results in volume less than 'bound' using
#Futer-Kalfagianni-Purcell
def length_bound(manifold, bound): 
    return 2*math.pi / math.sqrt(1 - (bound/manifold.volume())**(2.0/3.0))

#length of p,q curve in manifold
def length( p, q , manifold):
    C = manifold.cusp_neighborhood()
    r = C.translations()[0]
    s = C.translations()[1]
    x = r.real
    y = r.imag
    u = s.real
    v = s.imag
    return math.sqrt((p*x+q*u)**2 + (p*y+q*v)**2)
	 
#small_filling_params Finds filling parameters (p,q) such that filling cusped manifold 'manifold' along
#(p,q) curve gives orbifold of volume less than 'bound' with singular locus a
#knot labeled 'order'
def small_filling_params_of_order(manifold, bound, order):
    params = []
    C = manifold.cusp_neighborhood()
    r = C.translations()[0]
    s = C.translations()[1]
    t = length_bound(manifold, bound)
    a = t/math.sqrt((r.real)**2 + (r.imag)**2)
    b = t/math.sqrt((s.real)**2 + (s.imag)**2)
    for p in range(int(math.ceil(a))):
        for q in range(int(math.ceil(b))):
            if length( p, q, manifold) < t and gcd(p,q)==order:
                params.append((p,q))
    return params

def generate_snap_files(bound, listofmanifolds, order):
	snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}
	for m in listofmanifolds:
		mfile = open(m+'.snap',"w")
		mfile.write('r c ' + snapnot[m]+'\n')
		mfile.close()
		manif = Manifold(m)
		params = small_filling_params_of_order(manif, bound, order)
		mfile = open(m+'.snap', "a")
		for p in params:
			mfile.write('sur '+str(p[0])+' '+str(p[1])+' clear sur\n')
		mfile.close()













==> anc/ten-torsion/geometric.snap <==
r c 5 3
sur -20 10 pr ac sh pr -pa fi clear sur
r c 5 3
sur -10 10 pr ac sh pr -pa fi clear sur
r c 5 3
sur -10 20 pr ac sh pr -pa fi clear sur
r c 5 3
sur 0 10 pr ac sh pr -pa fi clear sur
r c 5 3
sur 10 0 pr ac sh pr -pa fi clear sur
r c 5 3
sur 10 10 pr ac sh pr -pa fi clear sur
r c 5 4
sur -20 10 pr ac sh pr -pa fi clear sur
r c 5 4
sur -10 10 pr ac sh pr -pa fi clear sur
r c 5 4
sur 0 10 pr ac sh pr -pa fi clear sur
r c 5 4
sur 10 0 pr ac sh pr -pa fi clear sur
r c 5 4
sur 10 10 pr ac sh pr -pa fi clear sur
r c 5 4
sur 20 10 pr ac sh pr -pa fi clear sur


==> anc/ten-torsion/m003.out <==
pari initialized
r c 5 3
sur -20 10 clear sur
solution type: geometric
sur -10 10 clear sur
solution type: geometric
sur -10 20 clear sur
solution type: geometric
sur 0 10 clear sur
solution type: geometric
sur 10 0 clear sur
solution type: geometric
sur 10 10 clear sur
solution type: geometric


==> anc/ten-torsion/m003.snap <==
r c 5 3
sur -20 10 clear sur
sur -10 10 clear sur
sur -10 20 clear sur
sur 0 10 clear sur
sur 10 0 clear sur
sur 10 10 clear sur


==> anc/ten-torsion/m004.out <==
pari initialized
r c 5 4
sur -20 10 clear sur
solution type: geometric
sur -10 10 clear sur
solution type: geometric
sur 0 10 clear sur
solution type: geometric
sur 10 0 clear sur
solution type: geometric
sur 10 10 clear sur
solution type: geometric
sur 20 10 clear sur
solution type: geometric


==> anc/ten-torsion/m004.snap <==
r c 5 4
sur -20 10 clear sur
sur -10 10 clear sur
sur 0 10 clear sur
sur 10 0 clear sur
sur 10 10 clear sur
sur 20 10 clear sur


==> anc/ten-torsion/moser-algorithm.pari <==
/* moser-algorithm.pari */
/* Modified from Harriet Moser.  Run with gp */
/* Verifies hyperbolicity and finds value of DELTA for a hard-coded number \
of manifolds in a hard-coded file, with particular format.  Hard-coding flagged below. */

/* If the following is uncommented, append to logfile. */
/* \l logfile-testme */

/* set precision to 60 (or higher for very large manifolds) from the default of 28 */
\p 210

/* First we define a few functions which are called below. */
v(rr) = vector( (2*n)+1,l,G[rr,l] )
t(ss) = vector( 2*n,l,K[ss,l] )
f(ii) = sum( j = 1, n, F[ii,j]*log(a[j]) ) + sum( j = 1, n, F[ii,n+j]*log(1-a[j]) ) + F[ii,(2*n)+1]*Pi*I
g(ii,jj) = ( F[ii,jj]/a[jj] ) - ( F[ii,n+jj]/(1-a[jj]) )
delta(ii,jj) = if( abs(F[ii,jj])+abs(F[ii,jj+n]), ( Eps/(2*n) )*( 1/( (abs(F[ii,jj])/(abs(a[jj]))^2) + \
                  (abs(F[ii,n+jj])/(abs(1-a[jj]))^2) ) ),((4*normb)/Eta)+1 )
vecdelta(jj) = vector( n, i, delta(i,jj) )
mindelta(jj) = vecmin( vecdelta(jj) )
vecmindelta(jj) = [mindelta(jj),imag(a[jj]),(norml2(a[jj]))/2,(norml2(1-a[jj]))/2]
mmindelta(jj) = vecmin( vecmindelta(jj) )
c(i,j) = (abs(F[i,j])/(abs(a[j]) - 2*normhh)^2) + (abs(F[i,j+n])/(abs(1-a[j]) - 2*normhh)^2) 

/* template */
/* Follow Moser's template, given as additional material in AGT paper. */
/* n is number of tetrahedra. \
 k is number of cusps, total \
 a is a vector containing gluing equations, obtained from SNAP by 'print shapes' \
 FF is the cusp equations matrix \
 GG is the consistency equation matrix \
 ccounter is the number of the manifold
 */
template(n,k,a,FF,GG,ccounter,compare=5) = 
{local(F,G,H,K,r);
F=FF;
G=GG;

/* define matrix H, by eliminating the last column of F representing the Pi*I coefficient */
H = matrix (k,2*n,i,j,F[i,j]);

/*   define matrix K, by eliminating the last column of G representing the Pi*I coefficient */
K = matrix (n,2*n,i,j,G[i,j]);
/* redefine F and H by adding rows to them from G  and K respectively\
   until the rank of F and H are both n */
r=1;
/* v(r)= vector( (2*n)+1,l,G[r,l] );*/
/* t(r)=vector( 2*n,l,K[r,l] );*/
while( n - matrank(H) && (n+1-r), 
      if( (matrank(concat(F,v(r))) - matrank(F)) && (matrank(concat(H,t(r))) - matrank(H)),
            F = concat(F,v(r));
            H = concat(H,t(r)),
            r=r++
         )
      );

eval(F);
eval(H);
/* set up the filling equations as log functions evaluated at a*/
/* f(i) = sum( j = 1, n, F[i,j]*log(a[j]) ) + sum( j = 1, n, F[i,n+j]*log(1-a[j]) ) + F[i,(2*n)+1]*Pi*I; */

/* define the vector b in C^n */
b = vector( n, i, f(i) );

/* identify the norm of b */
normb = sqrt( norml2(b) );

/* identify A, the derivative matrix for f at a */
/* g(i,j) = ( F[i,j]/a[j] ) - ( F[i,n+j]/(1-a[j]) ); */
A = matrix( n, n, i, j, g(i,j) );

/* check that determinant of A is not zero */
matdet(A);

/* find eigen values for M=(conjugate of A) * (transpose of A) */
M = conj(A)*mattranspose(A);
wapprox = polroots( charpoly(M,x) );
w = real( wapprox );

/* define Eta = (square root of smallest eigen value of M)/2 */
Eta = sqrt ( vecmin( w ) )/2;

/* define  Eps = ((square root of smallest eigen value of M) - Eta)/n */
Eps = ( sqrt( vecmin( w ) ) - Eta )/n;

/* Identify DELTA */
/* If not both F[i,j ] and F[i,j+n] are equal to zero, \
select delta(i,j) according to instructions.\
   If both equal zero, then we get zero as the denominator;\
	 however any arbitrarily large delta will \
   work for this i and j, so select  delta(i,j)=(4*normb)/Eta + 1 */
/* delta(i,j) = if( abs(F[i,j])+abs(F[i,j+n]), ( Eps/(2*n) )*( 1/( (abs(F[i,j])/(abs(a[j]))^2) + \
                  (abs(F[i,n+j])/(abs(1-a[j]))^2) ) ),((4*normb)/Eta)+1 ); */
/* vecdelta(j) = vector( n, i, delta(i,j) ); */
/* mindelta(j) = vecmin( vecdelta(j) ); */
/* vecmindelta(j) = [mindelta(j),imag(a[j]),(norml2(a[j]))/2,(norml2(1-a[j]))/2]; */
/* mmindelta(j) = vecmin( vecmindelta(j) ); */
VECDELTA = vector( n, j, mmindelta(j) );
DELTA  = vecmin( VECDELTA );

/* find the value that the norm of b must be less than */
(Eta*DELTA)/4;

/* compare norm of b to above */
if(normb < ( (Eta*DELTA)/4 ),compare=2);

/* change b into a matrix to do matrix multiplication */
B = matrix(n,1,j,i,b[j]);

/* define the vector hh */
hhh = -(A)^(-1)*(B);
hh = vector(n, j, hhh[j,1]);

/* compare length of hh to DELTA to see if Kantorovich region is included in the Whitney region */
normhh =sqrt(norml2(hh));
2*(normhh) < DELTA;

/* perform the first three tests to see if this method is applicable */
atilde = a + hh;
/* test 1 to see if fat solution; if j > n */
for(j = 1, n, if(normhh < imag(atilde[j]), ,error("failure at atilde[", j, "]")));

/* test 2 to see if cijj can be defined */
for(j = 1, n, if(normhh < (1/2)*abs(a[j]), ,error("failure at atilde[", j, "]")));

/* test 3; other test to see if cijj can be defined */
for(j = 1, n, if(normhh < (1/2)*abs(1 - a[j]), ,error("failure at atilde[", j, "]")));

/* identify the Lipschitz ratio, Mlips */
/* c(i,j) = (abs(F[i,j])/(abs(a[j]) - 2*normhh)^2) + (abs(F[i,j+n])/(abs(1-a[j]) - 2*normhh)^2); */
Mlips = sqrt( sum( j = 1, n, sum(i = 1, n, c(i,j)^2) ) );

/* identify normAinv, the norm of A^(-1), using the definition of matrix \
  norm as the supremum of A^(-1)v for v on the n-sphere */
/* find the eigen values for MM = (transpose of A) * (conjugate of A) */
/* MM = mattranspose(A) * conj(A); */
/* wwapprox = polroots( charpoly(MM,y) ); */
/* ww = real( wwapprox ); */
normAinv = 1/(2 * Eta);

/* do the Kantorovich tests */
/* find the value that the norm of b must be less than or equal to wrt supremum norm */
1/(2*(normAinv)^2 * Mlips );
if( normb  <= 1/(2*(normAinv)^2 * Mlips ),compare=2);

/* find the length norm and the value that the norm of b must be less than or equal \
    to wrt length norm */
sqrt(norml2(A^(-1)));
1/(2 * norml2(A^(-1)) * Mlips );
if( normb <= 1/(2* norml2(A^(-1)) * Mlips ),compare=3);

if(compare<4,
  print("manifold ",ccounter+10," is complete hyperbolic, delta=", DELTA),
	print("manifold ",ccounter+10," cannot be proven to be complete hyperbolic"))
}


/*  This is where the program starts running. */
trap()
counter = 1;
cancel = 0;

/* Here counter steps through all manifolds in the file snapoutfile. \
  Must ensure that last value of counter matches file number of manifold data in file. \
	In case of 8-torsion, we need to check 42 fillings */
{ for(counter=1,12,
	ID = counter;

/* va is a vector containing all tetrahedra shapes, from SNAP. \
SNAP commands to obtain this data:  read file <filename>, pr sol  \
(Note if sol is not geometric, then Moser's test will not work) \
pr ac sh (=print accurate shapes) */
	va = Vec(extern("sed -n " (4*counter)"p snapoutfile"));
/* once get shape vector, find vn=length of vector */
	vn = matsize(va)[2];
/* soltype determines whether solution is geometric or not. \
 If tetrahedra are negatively oriented or flat, soltype is >2 */
	soltype=2;
  for(imm=1,vn,if(imag(va[imm])<0,soltype=3));
  for(imm=1,vn,if(imag(va[imm])<10^(-28),soltype=4));

/* Now get the filling equations, found in snapoutfile */
	FG = extern("sed -n "(4*counter+1)"p snapoutfile");
/* find total number of equations: n+k */
	numalleq = matsize(FG)[1];
/* find number of cusps */
	vk = numalleq - vn;
/* initialize the cusp equations matrix */
	vF = matrix(vk,2*(vn) +1,ii,jj,FG[ii,jj]);
/* initialize the consistency equation matrix */ 
	vG = matrix(vn,2*(vn) +1,ii,jj,FG[vk+ii,jj]);	
/* if manifold not geometric solution, do not call function, otherwise call funtion */
/*	if(cancel,cancel=0,template(vn,vk,vF,vG));*/
/* JSP:  What does the following do?  seems specific to Moser's data.  Comment out */
/*	if( (counter/2)<= 415, */
/*		tet="5 "; */
/*		mfld=(counter/2)-1, */
/*		newcounter=counter - 830; */
/*		if( (newcounter/2)<=962, */
/*			tet="6 "; */
/*			mfld=(newcounter/2)-1, */
/*			tet="7 "; */
/*			mfld=(newcounter/2) - 963 */
/*		) 	); */
	if(soltype<3,template(vn,vk,va,vF,vG,counter),
		print("manifold ",counter," has param with neg or <10^(-28) imag component as approx sol")
	);
    )
}
	


==> anc/ten-torsion/moseralg.output <==
   realprecision = 211 significant digits (210 digits displayed)
manifold 11 is complete hyperbolic, delta=0.00254211919524995382587682549132727098830311388932895057545231825428839939965130589693860143322249490825712508058705701281305508073785444619479791955983028489198806877205253388582430162355555563197407189381509834
manifold 12 is complete hyperbolic, delta=0.0162564162273325666527830647263389722742890090366682716003534669528150263863545539334274195727379104655954670364260921604690940978873384351661323280056392187473806344974605316734809544556140327277493613334981462
manifold 13 is complete hyperbolic, delta=0.00268848044337558387047872831470492432745435690585775288848335008241676139171405783704739121477540777917025009724605046568070862792691270022592922880414722909116857918010597404257420314425129472999205084879027380
manifold 14 is complete hyperbolic, delta=0.00296658109271311253620138552843668756901640950412044974054082208282322341046916224283619194697436541495579432566985580771349960291430155037567970778035775887562903448492767248241483378309519290822340646250267048
manifold 15 is complete hyperbolic, delta=0.00217388759593678568587010663162889372795705327122358806723214201057103471747865765316400297976156114730950819335769906420450459667465245185585169239306071161013249639675102880282626299156088740835909053461518400
manifold 16 is complete hyperbolic, delta=0.00152091990826905198870291055674653740951230748242625760795814906126810103063198697434056350384377959984913532574010459647877266598345624844711525063530251737171758342538741956773709017810025390906855878029848102
manifold 17 is complete hyperbolic, delta=0.00335632205869949709121272795169172837606415964870352586359588362074173645784116491176630063048227822944858479507171071945582987167017876667175357482240251559901580568715250059635989461350322634263522892735113884
manifold 18 is complete hyperbolic, delta=0.00236031270383738166085468390683582514450183963981230563325439706047619490247843820581505844075940232283762007567680267601043693513949754261258324459632060005525393730221133779469315973629880958189311131658493651
manifold 19 is complete hyperbolic, delta=0.00170927238344069728744127707784284763338464315452463931513259126224707596058478610177607346499045910873888794516620002001833380300717847219763585516456859562276022239836125461320830158021199339531560734122584686
manifold 20 is complete hyperbolic, delta=0.00258393983204046285408180731541583621689309721157908063940426091312333631315871800472851479537389468145409458731761893759378932898170021523737304827990214548458527705539040164156432689742072343459246804557355323
manifold 21 is complete hyperbolic, delta=0.00132693569551085787919049273705885959767727706327735416577197278403007099611898194959204476012731662096910647086313897093955507497482569577307253119435589760747323727140119220451503294618003284382143069632034226
manifold 22 is complete hyperbolic, delta=0.00109064515492159159118685326838083384742554538538581279469192577876058082557892651257764795616863271535843773442114091458796218430980915532134305119370653626484274147185664148246492115257888393328747593958255616
[0m

==> anc/ten-torsion/rigorous_volume/AJet.C <==
/* AJet.C
 *
 * Written by: Peter Milley
 * Inspired heavily by existing code from Nathaniel Thurston
 */

#include "AJet.H"
#include <iostream>

// EPS refers to the smallest positive real number such that 1+EPS has
// a floating-point representation distinct from 1.
#include <float.h>
const double Affine1Jet::EPS = DBL_EPSILON;
const double Affine1Jet::EPS_by_2 = EPS / 2;

Affine1Jet::Affine1Jet( double f0, double df1, double df2,
			double df3, double e )
{
  _f0 = f0;
  _df1 = df1;
  _df2 = df2;
  _df3 = df3;
  _error = e;
}

Affine1Jet::Affine1Jet( )
{
  _f0 = 0.0;
  _df1 = 0.0;
  _df2 = 0.0;
  _df3 = 0.0;
  _error = 0.0;
}

Affine1Jet::Affine1Jet( const Affine1Jet & j )
{
  _f0 = j._f0;
  _df1 = j._df1;
  _df2 = j._df2;
  _df3 = j._df3;
  _error = j._error;
}

Affine1Jet & Affine1Jet::operator=( const Affine1Jet & j )
{
  _f0 = j._f0;
  _df1 = j._df1;
  _df2 = j._df2;
  _df3 = j._df3;
  _error = j._error;

  return (*this);
}

// Arithmetic assignment operators are all defined in terms of the
// corresponding arithmetic operator.

Affine1Jet & Affine1Jet::operator+= ( const Affine1Jet & w )
{
  Affine1Jet result = (*this) + w;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator+= ( double d )
{
  Affine1Jet result = (*this) + d;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator-= ( const Affine1Jet & w )
{
  Affine1Jet result = (*this) - w;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator-= ( double d )
{
  Affine1Jet result = (*this) - d;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator*= ( const Affine1Jet & w )
{
  Affine1Jet result = (*this) * w;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator*= ( double d )
{
  Affine1Jet result = (*this) * d;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator/= ( const Affine1Jet & w )
{
  Affine1Jet result = (*this) / w;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator/= ( double d )
{
  Affine1Jet result = (*this) / d;
  (*this) = result;
  return (*this);
}

/* trulyGreaterThan returns "true" only if the range of the 1-jet
 * definitely lies strictly above the given argument, even given the
 * floating-point error which occurs during the computation of that
 * range. It assumes the argument (if a double) is given exactly.
 */
bool Affine1Jet::trulyGreaterThan( double d ) const
{
  double boundary_est = d + ((fabs(_df1) + fabs(_df2)) +
			     (fabs(_df3) + _error));
  // Account for the floating point error in the above calculation.
  if( boundary_est >= 0 ){
    boundary_est *= 1.0 + 3 * EPS;
  } else {
    boundary_est *= 1.0 - 3 * EPS;
  }

  return boundary_est < _f0;
}

bool Affine1Jet::trulyGreaterThan( const Affine1Jet & w ) const
{
  double boundary_est = w._f0 + (((fabs(w._df1) + fabs(w._df2)) +
				  (fabs(w._df3) + w._error)) +
				 ((fabs(_df1) + fabs(_df2)) +
				  (fabs(_df3) + _error)));
  // Account for the floating point error in the above calculation.
  if( boundary_est >= 0 ){
    boundary_est *= 1.0 + 3 * EPS;
  } else {
    boundary_est *= 1.0 - 3 * EPS;
  }

  return boundary_est < _f0;
}
    

/* mayContainZero returns "false" only if the range of the 1-jet
 * definitely does NOT contain zero, even given the floating-point
 * error which occurs during the computation of that range.
 */
bool Affine1Jet::mayContainZero() const
{
  // Compute the 'diameter' of the 1-jet.
  double diameter_est = (fabs(_df1) + fabs(_df2)) + (fabs(_df3) + _error);
  // Account for the floating-point error in the above calculation.
  diameter_est *= 1.0 + 2 * EPS;

  if( fabs(_f0) <= diameter_est ){
    return true;
  }
  return false;
}

// squeezeLeft() and squeezeRight() return the "left" or "right" half
// of the Affine1Jet, with respect to the dimension given by "index".

Affine1Jet & Affine1Jet::squeezeLeft( int index )
{
  if( index < 0 || index >= 3 ){
    return (*this);
  }

  // The "Taylor" error remains unchanged.
  double error = _error;

  // Add the floating-point error.
  switch( index ){
  case 0:
    error += EPS_by_2 * fabs(_f0 - 0.5 * _df1);
    break;
  case 1:
    error += EPS_by_2 * fabs(_f0 - 0.5 * _df2);
    break;
  case 2:
    error += EPS_by_2 * fabs(_f0 - 0.5 * _df3);
    break;
  }

  // Account for error while calculating the error
  error *= 1.0 + EPS;

  // Now update the jet. The linear term corresponding to index is
  // divided by two and then subtracted from the constant term.
  switch( index ){
  case 0:
    _df1 *= 0.5;
    _f0 -= _df1;
    break;
  case 1:
    _df2 *= 0.5;
    _f0 -= _df2;
    break;
  case 2:
    _df3 *= 0.5;
    _f0 -= _df3;
    break;
  }

  _error = error;
  
  return (*this);
}

Affine1Jet & Affine1Jet::squeezeRight( int index )
{
  if( index < 0 || index >= 3 ){
    return (*this);
  }

  // The "Taylor" error remains unchanged.
  double error = _error;

  // Add the floating-point error.
  switch( index ){
  case 0:
    error += EPS_by_2 * fabs(_f0 + 0.5 * _df1);
    break;
  case 1:
    error += EPS_by_2 * fabs(_f0 + 0.5 * _df2);
    break;
  case 2:
    error += EPS_by_2 * fabs(_f0 + 0.5 * _df3);
    break;
  }

  // Account for error while calculating the error
  error *= 1.0 + EPS;

  // Now update the jet. The linear term corresponding to index is
  // divided by two and then added to the constant term.
  switch( index ){
  case 0:
    _df1 *= 0.5;
    _f0 += _df1;
    break;
  case 1:
    _df2 *= 0.5;
    _f0 += _df2;
    break;
  case 2:
    _df3 *= 0.5;
    _f0 += _df3;
    break;
  }

  _error = error;

  return (*this);
}

// "flatten" turns the Affine1Jet from a small neighbourhood of a 3-D
// interval into a larger neighbourhood of the point at the centre of
// that interval. This represents an enormous loss of accuracy but is
// occasionally mathematically necessary.

Affine1Jet & Affine1Jet::flatten()
{
  double error = (fabs(_df1) + fabs(_df2)) + (fabs(_df3) + _error);

  // Account for floating-point error in this calculation
  error *= 1.0 + 2 * EPS;

  _df1 = _df2 = _df3 = 0.0;
  _error = error;

  return (*this);
}

// Arithmetic operators. In each case, the hardest part is calculating
// the new error term. For each function, the error term consists of:
//  1) The error inherited from the operands,
//  2) The error introducted by taking a Taylor approximation to the
//     result of the operation,
//  (#1 and #2 are grouped together and called the "Taylor error" in
// the calculations below)
//  3) The floating-point error, typically proportional to the sum of
//     the absolute values of all the intermediate results from step
//     1, step 2, and from computing the actual result of the
//     operation,
//  4) The floating-point error involved in calculating the
//     floating-point error. This last error is accounted for by
//     multiplying the error term to that point by (1+n*EPS) where n
//     is roughly proportional to the logarithm of the number of
//     operations used up to that point.
//
// For details of how to calculate the error term in steps 3 and 4,
// see "Homotopy hyperbolic 3-manifolds are hyperbolic" by Gabai,
// Meyerhoff, and Thurston, Annals of Mathematics 157 (2003)
// pp335--431.
//
// One consequence of the method used to calculate the error term in
// step 4 is that the precise order of operations is VERY
// IMPORTANT. What may seem like excessive use of parentheses is
// actually critical to ensuring that the error term calculated in
// step 4 is correct.

Affine1Jet operator+( const Affine1Jet & v, const Affine1Jet & w )
{
  // First, compute the "Taylor error".
  double error = (v._error + w._error);
  // Then, add the floating-point error.
  error += Affine1Jet::EPS_by_2 *
    ((fabs(v._f0 + w._f0) + fabs(v._df1 + w._df1)) +
     (fabs(v._df2 + w._df2) + fabs(v._df3 + w._df3)));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 3 * Affine1Jet::EPS;

  return Affine1Jet(v._f0 + w._f0,
		    v._df1 + w._df1,
		    v._df2 + w._df2,
		    v._df3 + w._df3,
		    error
		    );
}

Affine1Jet operator+( const Affine1Jet & v, double d )
{
  // First, compute the "Taylor error".
  double error = v._error;
  // Then, add the floating-point error.
  error += Affine1Jet::EPS_by_2 * fabs(v._f0 + d);
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + Affine1Jet::EPS;

  return Affine1Jet(v._f0 + d,
		    v._df1, v._df2, v._df3,
		    error
		    );
}

Affine1Jet operator+( double d, const Affine1Jet & v )
{
  return v+d;
}

// unary minus
Affine1Jet operator-( const Affine1Jet & v )
{
  // Since unary negation is an exact operation,
  // we don't have to worry about changes to _error.
  return Affine1Jet(-v._f0, -v._df1, -v._df2, -v._df3, v._error);
}

Affine1Jet operator-( const Affine1Jet & v, const Affine1Jet & w )
{
  return v + (-w);
}

Affine1Jet operator-( const Affine1Jet & v, double d )
{
  return v + (-d);
}

Affine1Jet operator-( double d, const Affine1Jet & v )
{
  return (-v) + d;
}

Affine1Jet operator*( const Affine1Jet & v, const Affine1Jet & w )
{
  // First, compute the "Taylor error".
  double error = (fabs(v._f0) * w._error + fabs(w._f0) * v._error) +
    ((fabs(v._df1) + fabs(v._df2)) + (fabs(v._df3) + v._error)) *
    ((fabs(w._df1) + fabs(w._df2)) + (fabs(w._df3) + w._error));
  // Then, add the floating point error.
  error += Affine1Jet::EPS_by_2 * ((fabs(v._f0 * w._f0) + fabs(v._f0 * w._df1)) +
		       (((fabs(v._df1 * w._f0) +
			  fabs(v._f0 * w._df1 + v._df1 * w._f0)) +
			 (fabs(v._f0 * w._df2) + fabs(v._df2 * w._f0))) +
			((fabs(v._f0 * w._df2 + v._df2 * w._f0) +
			  fabs(v._f0 * w._df3)) +
			 (fabs(v._df3 * w._f0) +
			  fabs(v._f0 * w._df3 + v._df3 * w._f0)))));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 4 * Affine1Jet::EPS;

  return Affine1Jet(v._f0 * w._f0,
		    v._f0 * w._df1 + v._df1 * w._f0,
		    v._f0 * w._df2 + v._df2 * w._f0,
		    v._f0 * w._df3 + v._df3 * w._f0,
		    error
		    );
}

Affine1Jet operator*( const Affine1Jet & v, double d )
{
  // First, compute the "Taylor error".
  double error = fabs(v._error * d);
  // Then, add the floating-point error.
  error += Affine1Jet::EPS_by_2 * ((fabs(v._f0 * d) + fabs(v._df1 * d)) +
		       (fabs(v._df2 * d) + fabs(v._df3 * d)));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 3 * Affine1Jet::EPS;

  return Affine1Jet(v._f0 * d,
		    v._df1 * d,
		    v._df2 * d,
		    v._df3 * d,
		    error
		    );
}

Affine1Jet operator*( double d, const Affine1Jet & v )
{
  return v*d;
}

Affine1Jet operator/( const Affine1Jet & v, const Affine1Jet & w )
{
  // Need to check for division by zero.
  if( w.mayContainZero() ){
    throw Affine1Jet::DivisionByZeroError();
  }

  // First, compute the "Taylor error".
  double error =
    (fabs(v._f0) + ((fabs(v._df1) + fabs(v._df2)) + (fabs(v._df3) + v._error))) /
    (fabs(w._f0) - ((fabs(w._df1) + fabs(w._df2)) + (fabs(w._df3) + w._error))) -
    ((((fabs(v._f0) + fabs(v._df1)) + (fabs(v._df2) + fabs(v._df3))) /
      fabs(w._f0)) +
     (fabs(w._df1) + (fabs(w._df2) + fabs(w._df3))) * (fabs(v._f0) /
     (fabs(w._f0) * fabs(w._f0))));
  // Next, add the floating-point error.
  error += Affine1Jet::EPS_by_2 * ((fabs(v._f0 / w._f0) +
		       ((fabs(v._df1 / w._f0) +
		       2.0 * (1.0 + 2 * Affine1Jet::EPS) *
		       (fabs(v._f0 * w._df1) / fabs(w._f0 * w._f0))) +
		       (fabs((v._f0 * w._df1) / (w._f0 * w._f0)) +
		       fabs(v._df1/w._f0 - (v._f0*w._df1)/(w._f0*w._f0))))) +
		       (((fabs(v._df2 / w._f0) +
		       2.0 * (1.0 + 2 * Affine1Jet::EPS) *
		       (fabs(v._f0 * w._df2) / fabs(w._f0 * w._f0))) +
		       (fabs((v._f0 * w._df2) / (w._f0 * w._f0)) +
		       fabs(v._df2/w._f0 - (v._f0*w._df2)/(w._f0*w._f0)))) +
		       ((fabs(v._df3 / w._f0) +
		       2.0 * (1.0 + 2 * Affine1Jet::EPS) *
		       (fabs(v._f0 * w._df3) / fabs(w._f0 * w._f0))) +
		       (fabs((v._f0 * w._df3) / (w._f0 * w._f0)) +
		       fabs(v._df3/w._f0 - (v._f0*w._df3)/(w._f0*w._f0))))));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 4 * Affine1Jet::EPS;

  return Affine1Jet(v._f0 / w._f0,
		    -v._f0 * w._df1 / (w._f0 * w._f0) + v._df1 / w._f0,
		    -v._f0 * w._df2 / (w._f0 * w._f0) + v._df2 / w._f0,
		    -v._f0 * w._df3 / (w._f0 * w._f0) + v._df3 / w._f0,
		    error
		    );
}

Affine1Jet operator/( const Affine1Jet & v, double d )
{
  // Check for division by zero.
  if( d == 0.0 ){
    throw Affine1Jet::DivisionByZeroError();
  }
  // Compute the "Taylor error".
  double error = v._error / fabs(d);
  // Next, add the floating-point error.
  error += Affine1Jet::EPS_by_2 * ((fabs(v._f0 / d) + fabs(v._df1 / d)) +
		       (fabs(v._df2 / d) + fabs(v._df3 / d)));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 3 * Affine1Jet::EPS;

  return Affine1Jet(v._f0 / d,
		    v._df1 / d,
		    v._df2 / d,
		    v._df3 / d,
		    error
		    );
}

Affine1Jet operator/( double d, const Affine1Jet & w )
{
  // Check for division by zero.
  if( w.mayContainZero() ){
    throw Affine1Jet::DivisionByZeroError();
  }

  // First, compute the "Taylor error".
  double error = fabs(d) / (fabs(w._f0) - ((fabs(w._df1) + fabs(w._df2)) +
			   (fabs(w._df2) + w._error))) -
    (fabs(d) / fabs(w._f0) +
    (fabs(w._df1) + (fabs(w._df2) + fabs(w._df3))) * (fabs(d) / 
    (fabs(w._f0) * fabs(w._f0))));
  // Then, add the floating point error.
  error += Affine1Jet::EPS_by_2 * ((fabs(d/ w._f0) +
		       (fabs((d * w._df1) / (w._f0 * w._f0)) +
		       2 * (1 + 2 * Affine1Jet::EPS) *
			(fabs(d * w._df1) / fabs(w._f0 * w._f0)))) +
		       ((fabs((d * w._df2) / (w._f0 * w._f0)) +
		       2 * (1 + 2 * Affine1Jet::EPS) *
			 (fabs(d * w._df2) / fabs(w._f0 * w._f0))) +
		       (fabs((d * w._df3) / (w._f0 * w._f0)) +
		       2 * (1 + 2 * Affine1Jet::EPS) *
			(fabs(d * w._df3) / fabs(w._f0 * w._f0)))));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 4 * Affine1Jet::EPS;

  return Affine1Jet(d / w._f0,
		    -d * w._df1 / (w._f0 * w._f0),
		    -d * w._df2 / (w._f0 * w._f0),
		    -d * w._df3 / (w._f0 * w._f0),
		    error
		    );
}

bool operator==( const Affine1Jet & v, const Affine1Jet & w )
{
  // Just test for strict equality of all terms.
  return (v._f0 == w._f0)
    && (v._df1 == w._df1)
    && (v._df2 == w._df2)
    && (v._df3 == w._df3)
    && (v._error == w._error);
}

// The remaining functions are not rational polynomials in their
// arguments, and hence computing them rigorously is a bit more involved.

Affine1Jet Power( const Affine1Jet & v, int p )
{
  if( p == 0 ){
    // Check that we're not computing 0^0.
    if( v.mayContainZero() ){
      throw Affine1Jet::ZeroToTheZeroError();
    }
    return Affine1Jet(1.0);
  }

  if( p < 0 ){
    return Power(1.0 / v, -p);
  }
  if( p == 1 ){
    return v;
  }

  // It would be nice to compute this in a more direct manner
  // that doesn't cause the error term to balloon, but for now we'll
  // just try to multiply the power out in an efficient way. (By
  // 'efficient' here I mean 'using the fewest multiplications'.)

  int half_p = p / 2;
  Affine1Jet temp = Power(v, half_p);

  if( p % 2 == 1 ){
    return temp * (temp * v);
  } else {
    return temp * temp;
  }
}

Affine1Jet Log( Affine1Jet v )
{
  // Logarithm is obviously not a rational polynomial. However, its
  // derivatives are all rational polynomials. So to compute a
  // "rigorous" logarithm, we use a Taylor approximation. The
  // difference between log and the approximation (which is bounded
  // above thanks to Taylor's theorem) is included in the resulting
  // error term.
  
  // Can't take the log of zero.
  if( v.mayContainZero() ){
    throw Affine1Jet::LogZeroError();
  }

  // This is tricky. First, make sure we aren't taking the log
  // of a negative number. I.e., check to see if:
  //  v._f0 - sum(|v._dfi|) - v._error <= 0

  double diameter_est = (fabs(v._df1) + fabs(v._df2)) + (fabs(v._df3) + v._error);
  if( v._f0 <= (1.0 + 2 * Affine1Jet::EPS) * diameter_est ){
    throw Affine1Jet::LogIsComplexError();
  }

  // Since we're only using a crude polynomial approximation to log,
  // it helps to perform some elaborate chicanery to try and ensure
  // that the argument is close to 1.
  // Note that RHO is chosen to be an exact floating-point value.
  static const double RHO = 9. / 8;
  static const Affine1Jet LOG_RHO(0.11778303565638345454,
				  0., 0., 0., Affine1Jet::EPS);
  double center_log = log(v._f0) / log(RHO);
  int num_factors = (int) floor(fabs(center_log));
  if( center_log > 0.0 ){
    for( int i=0; i<num_factors; i++ ){
      v /= RHO;
    }
  } else if( center_log < 0.0 ){
    for( int i=0; i<num_factors; i++ ){
      v *= RHO;
    }
  }
  
  // The computation below depends on a Taylor approximation of log
  // around the point x=1, so to compute the error term correctly we
  // need to know if 1 is less than all points in the range of v.
  // I.e. we need to know if v._f0 - sum(|v._dfi|) - v.error <= 1.
  double size = (fabs(v._df1) + fabs(v._df2)) + (fabs(v._df3) + v._error);
  bool mightnt_exceed_one =
    v._f0 <= (1.0 + 3 * Affine1Jet::EPS) * (size + 1.0);

  // We're using the equation log(x) == (x-1)-(x-1)^2/2 +
  // (x-1)^3/(3*c^3) where c is between 1 and x. We choose a
  // worst-case scenario for c. 

  // Compute the "Taylor error".
  double error;
  double cubic = fabs(v._f0 - 1.0) + size;
  if( mightnt_exceed_one ){
    double c = v._f0 - size;
    error = ((v._error + (fabs(v._f0 - 1.0) * v._error)) + 0.5*(size * size)) +
      (cubic * cubic) * (cubic / ((3.0 * c) * (c * c)));
  } else {
    error = ((v._error + (fabs(v._f0 - 1.0) * v._error)) + 0.5*(size * size)) +
      (cubic * cubic) * (cubic / 3.0);
  }

  // Next, add the floating point error.
  error += Affine1Jet::EPS_by_2 * ((((fabs(v._f0 - 1.0) +
			  0.5 * fabs((v._f0 - 1.0) * (v._f0 - 1.0))) +
			 (fabs((v._f0 - 1.0) - 0.5 * ((v._f0 - 1.0) * (v._f0 - 1.0))) +
			  fabs(v._df1 * (2.0 - v._f0)))) +
			((fabs(v._df2 * (2.0 - v._f0)) +
			  fabs(v._df3 * (2.0 - v._f0))) +
			 fabs(v._df1) * fabs(2.0 - v._f0))) +
		       ((fabs(v._df2) * fabs(2.0 - v._f0) +
			 fabs(v._df3) * fabs(2.0 - v._f0)) +
			(1.0 + 2 * Affine1Jet::EPS) *
			(fabs(v._f0 - 1.0) * fabs(v._f0 - 1.0))));

  // Finally, account for the error from computing the errors.
  if( mightnt_exceed_one ){
    error *= 1.0 + 6 * Affine1Jet::EPS;
  } else {
    error *= 1.0 + 5 * Affine1Jet::EPS;
  }

  Affine1Jet result((v._f0 - 1.0) - 0.5 * ((v._f0 - 1.0) * (v._f0 - 1.0)),
		    v._df1 * (2.0 - v._f0),
		    v._df2 * (2.0 - v._f0),
		    v._df3 * (2.0 - v._f0),
		    error);
  
  // Undo the changes we made to v to ensure that v was close to 1:
  if( center_log > 0.0 ){
    result += (LOG_RHO * num_factors);
  } else if( center_log < 0.0 ){
    result -= (LOG_RHO * num_factors);
  }

  return result;
}

Affine1Jet Max0( const Affine1Jet & v )
{
  // We wish to compute an Affine1Jet corresponding to Max(v,0). But
  // if 0 is in the range of v to begin with, then Max(v,0) is very
  // much not a linear function. The best we can do is approximate
  // Max(v,0) with a constant function and use a very large error
  // term, and hope that's good enough.
  if( v.mayContainZero() ){
    double size = v._f0 + ((fabs(v._df1)+fabs(v._df2))+(fabs(v._df3)+v._error));
    size *= 1 + 3 * Affine1Jet::EPS;
    size /= 2; // Exact operation

    return Affine1Jet(size, 0.0, 0.0, 0.0, size);
  }

  // If 0 isn't in the range of v, things are much simpler.

  if( v._f0 >= 0.0 ){
    // Note that v._f0 == 0 should actually be covered by the previous
    // case.
    return v;
  }

  // At this point, the range of v is strictly below 0.
  return Affine1Jet(0.0, 0.0, 0.0, 0.0, 0.0);
}

Affine1Jet ArcTan( Affine1Jet v )
{
  // Like the logarithm, all of the derivatives of ArcTan are rational
  // polynomials. So we will use a Taylor approximation to compute the
  // arctangent and use Taylor's theorem to bound the difference
  // between the arctangent and the approximation.

  // ArcTan is odd, might as well use the symmetry.
  bool negated = false;
  if( v._f0 < 0 ){
    negated = true;
    v = -v;
  }

  // Since we're only using a crude polynomial approximation to arctan
  // we prefer to deal with arguments as close to zero as
  // possible. We start with the formula
  //   ArcTan(a) + ArcTan(b) = ArcTan((a+b)/(1-a*b))
  // Let c = (a+b)/(1-a*b) and solve for b:
  //   ArcTan(c) = ArcTan(a) + ArcTan((c-a)/(a*c+1))
  // If c is positive and a is a positive constant less than c then
  // the second argument on the right will be smaller than c. Repeat
  // until you end up with an argument smaller than a.
  // Currently as a constant I use a number with an exact binary
  // representation which is smaller than tan(Pi/12).
  static const double RHO = 137. / 512;
  static const Affine1Jet ARCTAN_RHO(0.26145314506663815251,
				     0., 0., 0., Affine1Jet::EPS);
  int num_translations = 0;
  while( v._f0 > RHO ){
    num_translations++;
    v = (v-RHO) / (v*RHO+1);
  }

  // We use the equation arctan(x) == x-x^3/3 +
  // x^4*(c-2*c^3)/(2*(c^2+1)^4) where c is between 0 and x, and
  // choose a worst-case scenario for c.

  // To find the worst-case scenario for c, we need to know whether or
  // the range of |v| extends to the right of the global maximum of
  // the function (c-2*c^3)/(2*(c^2+1)^4). This isn't pretty, but it
  // works.
  double size = (fabs(v._df1) + fabs(v._df2)) + (fabs(v._df3) + v._error);
  bool includes_max =
    300466. / 1048576 <= (1.0 + 3 * Affine1Jet::EPS) * (fabs(v._f0) + size);

  // Now we can compute the "Taylor error".
  double error;
  error = (v._error + v._error * fabs(v._f0 * v._f0)) +
    (fabs(v._f0) * (size * size) + (size * size) * (size / 3.0));
  if( includes_max ){
    double c = 91575. / 1048576;
    double c2p1 = c * c + 1.0;
    error += ((((fabs(v._f0) + size) * (fabs(v._f0) + size)) *
	       ((fabs(v._f0) + size) * (fabs(v._f0) + size))) *
	      ((c - (2.0 * c) * (c * c)) / 2.0)) /
      ((c2p1 * c2p1) * (c2p1 * c2p1));
  } else {
    double c = fabs(v._f0) + size;
    double c2p1 = c * c + 1.0;
    error += (((c * c) * (c * c)) * ((c - (2.0 * c) * (c * c)) / 2.0)) /
      ((c2p1 * c2p1) * (c2p1 * c2p1));
  }

  // Next, add the floating point error.
  error += Affine1Jet::EPS_by_2 * (((2 * (1 + 2 * Affine1Jet::EPS) *
				     fabs(v._f0 * v._f0) * fabs(v._f0 / 3.0) +
				     fabs((v._f0 * v._f0) * (v._f0 / 3.0))) +
				    (fabs(v._f0 - (v._f0 * v._f0) * (v._f0 / 3.0)) +
				     fabs(v._df1) * fabs(v._f0 * v._f0))) +
				   (((fabs(v._df1 * (v._f0 * v._f0)) +
				      fabs(v._df1 - v._df1 * (v._f0 * v._f0))) +
				     (fabs(v._df2) * fabs(v._f0 * v._f0) +
				      fabs(v._df2 * (v._f0 * v._f0)))) +
				    ((fabs(v._df2 - v._df2 * (v._f0 * v._f0)) +
				      fabs(v._df3) * fabs(v._f0 * v._f0)) +
				     (fabs(v._df3 * (v._f0 * v._f0)) +
				      fabs(v._df3 - v._df3 * (v._f0 * v._f0))))));

  // Finally, account for the error from computing the errors.
  if( includes_max ){
    error *= 1.0 + 6 * Affine1Jet::EPS;
  } else {
    error *= 1.0 + 7 * Affine1Jet::EPS;
  }

  Affine1Jet result(v._f0 - (v._f0 * v._f0) * (v._f0 / 3.0),
		    v._df1 - v._df1 * (v._f0*v._f0),
		    v._df2 - v._df2 * (v._f0*v._f0),
		    v._df3 - v._df3 * (v._f0*v._f0),
		    error);

  // Undo the transformations that we performed to get the argument
  // close to zero.
  while( num_translations > 0 ){
    result += ARCTAN_RHO;
    num_translations--;
  }

  if( negated ){
    result = -result;
  }

  return result;
}


==> anc/ten-torsion/rigorous_volume/AJet.H <==
/* AJet.h
 *
 * Written by: Peter Milley
 *
 * An Affine1Jet represents a set of functions f with domain the
 * standard cube in R^3 (i.e. the cube {|x|<=1, |y|<=1, |z|<=1}), such
 * that |f(v)-f0-(df1,df2,df3).v| < error for all v and f.
 */

#ifndef _AJet_h_
#define _AJet_h_

#include <math.h> // for fabs, log

class Affine1Jet
{
public:
  // Constructors and destructors
  Affine1Jet( double f0, double df1=0, double df2=0, double df3=0,
	      double e=0 );
  Affine1Jet();
  Affine1Jet( const Affine1Jet & );
  Affine1Jet & operator= ( const Affine1Jet & );

  ~Affine1Jet() { }; // empty

  // Useful constants
  static const double EPS;
  static const double EPS_by_2;

  // Exception classes.
  class DivisionByZeroError {
  public:
    DivisionByZeroError() {} // empty;
  };
  class ZeroToTheZeroError {
  public:
    ZeroToTheZeroError() {} // empty;
  };
  class LogZeroError {
  public:
    LogZeroError() {} // empty;
  };
  class LogIsComplexError {
  public:
    LogIsComplexError() {} // empty;
  };

  // Access functions
  inline double center() const;
  inline double size() const;
  inline double slope( int ) const;
  inline double error() const;

  // Some "arithmetic functions" defined specially.
  Affine1Jet & squeezeLeft( int index );
  Affine1Jet & squeezeRight( int index );
  Affine1Jet & flatten();

  // Arithmetic assignment operators.
  Affine1Jet & operator+= ( const Affine1Jet & );
  Affine1Jet & operator+= ( double );
  Affine1Jet & operator-= ( const Affine1Jet & );
  Affine1Jet & operator-= ( double );
  Affine1Jet & operator*= ( const Affine1Jet & );
  Affine1Jet & operator*= ( double );
  Affine1Jet & operator/= ( const Affine1Jet & );
  Affine1Jet & operator/= ( double );

  // A test function. Returns true if every point in the range of the
  // jet is greater than the given argument.
  // Not defined as an operator; the semantics aren't quite right.
  bool trulyGreaterThan( double d ) const;
  bool trulyGreaterThan( const Affine1Jet & w ) const;

  // Arithmetic operators.
  friend Affine1Jet operator+ ( const Affine1Jet &, const Affine1Jet & );
  friend Affine1Jet operator+ ( const Affine1Jet &, double );
  friend Affine1Jet operator+ ( double, const Affine1Jet & );

  friend Affine1Jet operator- ( const Affine1Jet &, const Affine1Jet & );
  friend Affine1Jet operator- ( const Affine1Jet &, double );
  friend Affine1Jet operator- ( double, const Affine1Jet & );

  friend Affine1Jet operator- ( const Affine1Jet & );

  friend Affine1Jet operator* ( const Affine1Jet &, const Affine1Jet & );
  friend Affine1Jet operator* ( const Affine1Jet &, double );
  friend Affine1Jet operator* ( double, const Affine1Jet & );

  friend Affine1Jet operator/ ( const Affine1Jet &, const Affine1Jet & );
  friend Affine1Jet operator/ ( const Affine1Jet &, double );
  friend Affine1Jet operator/ ( double, const Affine1Jet & );

  // Test for equality. Nothing approximate here; this is exact equality.
  friend bool operator==( const Affine1Jet &, const Affine1Jet & );

  // Other useful mathematical functions.
  friend Affine1Jet Power ( const Affine1Jet &, int );
  friend Affine1Jet Log ( Affine1Jet );
  friend Affine1Jet Max0 ( const Affine1Jet & );

  friend Affine1Jet ArcTan ( Affine1Jet );

private:
  bool mayContainZero() const;

  double _f0;
  double _df1, _df2, _df3;
  double _error;
  double _size;
};

#include "AJet.inline"

#endif // _AJet_h_


==> anc/ten-torsion/rigorous_volume/AJet.inline <==
/* AJet.inline
 *
 * Written by: Peter Milley
 */

double
Affine1Jet::center() const
{
  return _f0;
}

double
Affine1Jet::size() const
{
  return fabs(_df1)+fabs(_df2)+fabs(_df3);
}

double
Affine1Jet::slope( int i ) const
{
  if( i==1 ) return _df1;
  if( i==2 ) return _df2;
  if( i==3 ) return _df3;
  return 0.0;
}

double
Affine1Jet::error() const
{
  return _error;
}


==> anc/ten-torsion/rigorous_volume/Makefile <==
# Written by: Peter Milley

# A word about the compiler options below: it is VERY IMPORTANT that
# the compiler does NOT try to optimize the arithmetic expressions in
# AJet.C. The error estimates for all of the operations defined in
# AJet.C depend on the height of the expression trees used to compute
# the results of those operations. Rearranging those expressions to
# optimize them make the error estimates invalid.
#
# That is why I've used the -O0 compiler flag below, even though
# that's technically the default anyway: to remind myself NOT to try
# and optimize the code.
#
# This is only a requirement for AJet.C, so if you absolutely have to
# turn on optimizations for Position.o, area_jets.o, and
# area_jets_bdry.o you may do so...just remember to compile AJet.o
# separately without optimizations and you should be fine.

COPTS=-ggdb -O0 -Wall -fexceptions
CPP=g++

.SUFFIXES: .o .m .C

.C.o:
	$(CPP) $(COPTS) -c ${@:o=C}

all: rigorous_volume

rigorous_volume: rigorous_volume.o AJet.o
	$(CPP) $(COPTS) -o rigorous_volume rigorous_volume.o AJet.o

clean:
	rm *.o


==> anc/ten-torsion/rigorous_volume/README.txt <==
rigorous_volume.C

Written by: Peter Milley

Usage: rigorous_volume vol input_file

This program reads Snap triangulation data along with the delta
constant computed by Harriet Moser's algorithm from "input_file" and
uses them to rigorously determine whether or not the volume of the
manifolds thus describes are greater than "vol".

Output: for each line in "input_file" the program will print either
"Manifold N:Okay" if it can determine that the volume is strictly
greater than "vol", or "Manifold N:Not Okay" otherwise (where N is the
index of the corresponding manifold in the input file).

Five input files are provided:

"volumes.input": fillings on two-cusped manifolds. Test with
"vol"=2.848.

"m019_volume_input": alternate triangulation of m019. Test with
"vol"=2.848. (There are triangulations of m019 present in
"volumes.input", but for those triangulations the program cannot
guarantee sufficient volume due to floating-point error.)

"one_cusped_volumes.input": fillings on one-cusped manifolds. Test
with "vol"=0.943.

"vol2_volume.input": an alternate triangulation of Vol2. Test with
"vol"=0.943.

"vol3_cover_volume.input": a positively-oriented triangulation of a
two-fold cover of Vol3. (Harriet Moser's algorithm, and hence this
program, only work with positively oriented ideal triangulations.)
Test with "vol"=1.886.

Note copies of these sample files and instructions on how to recreate
them are in the "twocusped/volume_comp/", "onecusped/volume_comp/",
and "onecusped/vol3/" directories.


==> anc/ten-torsion/rigorous_volume/problem-child.txt <==
[0.8023091065000476503177143294 + 1.005450392056217817610841449*I, 0.2490757951630407091506497209 + 0.6972266624626399243008002421*I]~
0.0162564162273325666527830647263389722742890090366682716003534669528150263863545539334274195727379104655954670364260921604690940978873384351661323280056392187473806344974605316734809544556140327277493613334981462
[0.7509242048369592908493502791 + 0.6972266624626399243008002421*I, 0.1976908934999523496822856706 + 1.005450392056217817610841449*I]~
0.00296658109271311253620138552843668756901640950412044974054082208282322341046916224283619194697436541495579432566985580771349960291430155037567970778035775887562903448492767248241483378309519290822340646250267048


==> anc/ten-torsion/rigorous_volume/rigorous_volume.C <==
/* rigorous_volume.C
 *
 * Determine rigorous lower bounds on the volume of a hyperbolic
 * manifold given shape data for an ideal triangulation and the error
 * term \delta determined by Moser's algorithm.
 */

#include <iostream>
#include <cstdlib>
#include <fstream>
#include <sstream>
#include <string>
#include <vector>
#include <cmath>
#include "AJet.H"

using namespace std;

static const string USAGE="Usage: rigorous_volume vol input_file";
static const string FILE_NOT_FOUND="Error, unable to open ";
static const string BAD_EOF="Error, unexpected EOF";
static const string FORMAT_ERR="Badly formatted input at line ";

static const Affine1Jet Pi(M_PI, 0.0, 0.0, 0.0, 2*Affine1Jet::EPS);

class FormatException
{
public:
  FormatException() {} // empty
};

bool ParseLine( string line, vector<double> & params )
{
  bool result = true;
  stringstream ss(line);
  vector<double>::iterator insert_point = params.end();
  double real, imag;

  try {
    ss.ignore(1);
    while( !ss.eof() ){
      ss >> real;
      if( !ss.good() ){
	throw FormatException();
      }
      ss.ignore(3);
      ss >> imag;
      if( !ss.good() ){
	throw FormatException();
      }
      ss.ignore(2);
      params.push_back(real);
      params.push_back(imag);
      if( ss.peek() == ']' ){
	break;
      } else {
	ss.ignore(2);
      }
    }
  } catch( FormatException ){
    params.erase(insert_point, params.end());
    result = false;
  }

  return result;
}

Affine1Jet Lobachevsky( Affine1Jet & theta )
{
  if( theta.trulyGreaterThan(Pi/2.0) ){
    Affine1Jet translated = theta-Pi;
    return Lobachevsky(translated);
  }
  if( (-theta).trulyGreaterThan(Pi/2.0) ){
    Affine1Jet translated = theta+Pi;
    return Lobachevsky(translated);
  }
  if( theta.center() < 0.0 ){
    Affine1Jet negtheta = -theta;
    return -Lobachevsky(negtheta);
  }

  static const int NUM_COEFFS=30;
  static const double LOBCOEF[NUM_COEFFS] = {
    5.4831135561607547882413838888201e-1,
    1.0823232337111381915160036965412e-1,
    4.8444907713545197129262758561472e-2,
    2.7891037672165120538296812180796e-2,
    1.8199901365960328824311744707278e-2,
    1.2823667776324462157674846128817e-2,
    9.5243928393815114745643670962394e-3,
    7.3530535460250636167039159668208e-3,
    5.8479755397266959054962366178048e-3,
    4.7619093045811136799814912001842e-3,
    3.9525701124525799515137944808229e-3,
    3.3333335320272968375315987081340e-3,
    2.8490028914574211634331659107080e-3,
    2.4630541963678177950454607261557e-3,
    2.1505376364114568439132649094016e-3,
    1.8939393943803620897114593734851e-3,
    1.6806722690053911275277764855335e-3,
    1.5015015015233512340706336099638e-3,
    1.3495276653220485553945730785293e-3,
    1.2195121951230603594927151084491e-3,
    1.1074197120711266596728487987281e-3,
    1.0101010101010675186059356321779e-3,
    9.2506938020352840967144128733280e-4,
    8.5034013605442478972252664720549e-4,
    7.8431372549019677504189889653457e-4,
    7.2568940493468811469129541350086e-4,
    6.7340067340067343805464730535677e-4,
    6.2656641604010025932192218654462e-4,
    5.8445353594389246257711686275038e-4,
    5.4644808743169398954500641421420e-4
  };

  Affine1Jet result(0.0);
  Affine1Jet theta_over_pi_squared = (theta/Pi)*(theta/Pi);
  if( ! (-theta_over_pi_squared).trulyGreaterThan(-0.5) ){
    cerr << "Warning, Lobachevsky function may not be rigorous.";
    cerr << endl;
  }
  Affine1Jet product(1.0);
  Affine1Jet coeff;
  Affine1Jet term;
  int coeff_index = 0;
  do {
    product *= theta_over_pi_squared;
    coeff = Affine1Jet(LOBCOEF[coeff_index++], 0.0, 0.0, 0.0,
		       Affine1Jet::EPS);
    term = coeff * product;
    if( (-term).trulyGreaterThan( -Affine1Jet::EPS ) ){
      // Assuming that (theta/Pi)^2 isn't too large (see warning
      // above) the sum of the remaining terms is guaranteed to be
      // less than 2*EPS. So we cut off the summation.
      result += Affine1Jet(0.0, 0.0, 0.0, 0.0, 2*Affine1Jet::EPS);
      break;
    }
    result += term;
  } while( coeff_index < NUM_COEFFS );

  if( coeff_index == NUM_COEFFS ){
    cerr << "Need more Lobachevsky coefficients!" << endl;
  }

  result -= Log(theta*2.0);
  result += 1.0;
  result *= theta;
  return result;
}

Affine1Jet ComputeVolume( vector<double> & params, double delta )
{
  int num_tets = params.size() / 2;
  Affine1Jet result(0.0);
  Affine1Jet real_part, imag_part;
  Affine1Jet term;
  Affine1Jet theta[3];
  double safety_margin = 10*fabs(delta);

  for( int i=0; i<num_tets; i++ ){
    real_part = Affine1Jet(params[2*i], delta, 0.0, 0.0, Affine1Jet::EPS);
    imag_part = Affine1Jet(params[2*i+1], 0.0, delta, 0.0, Affine1Jet::EPS);

    // Make some attempt to calculate the angles in a "smart" way,
    // where "smart" means "not dividing by anything that's too close
    // to zero".
    if( (real_part-1.0).trulyGreaterThan(safety_margin) ){
      theta[0] = ArcTan(imag_part / real_part);
      theta[1] = Pi - ArcTan(imag_part / (real_part - 1.0));
    } else if( real_part.trulyGreaterThan(safety_margin) &&
	       (-real_part+1.0).trulyGreaterThan(safety_margin) ){
      theta[0] = ArcTan(imag_part / real_part);
      theta[1] = -ArcTan(imag_part / (real_part - 1.0));
    } else if( (-real_part).trulyGreaterThan(safety_margin) ){
      theta[0] = Pi + ArcTan(imag_part / real_part);
      theta[1] = -ArcTan(imag_part / (real_part - 1.0));
    } else { // HACK ALERT: we're assuming imag_part > 0
      theta[0] = (Pi/2) - ArcTan(real_part / imag_part);
      theta[1] = (Pi/2) + ArcTan((real_part - 1.0) / imag_part);
    }
    theta[2] = Pi - (theta[0]+theta[1]);

    term = Lobachevsky(theta[0]);
    term += Lobachevsky(theta[1]);
    term += Lobachevsky(theta[2]);

    // Sadly we can't just add "term" to "result". "term" depends on
    // the two variables associated to a single tetrahedron; adding
    // "term" to "result" would imply that "result" depends on those
    // two variables, when in fact "result" depends on
    // 2*num_tets variables (which we can't properly represent with
    // Affine1Jets). The flatten() function eliminates this unstated
    // dependency, but at the cost of accuracy.
    result += term.flatten();
  }

  return result;
}

int main( int argc, char *argv[] )
{
  // Argument checking
  if( argc != 3 ){
    cerr << USAGE << endl;
    exit(-1);
  }

  ifstream input_file(argv[2]);
  if( !input_file ){
    cerr << FILE_NOT_FOUND << argv[1] << endl;
    exit(-1);
  }

  string current_line;
  vector<double> params;
  Affine1Jet volume_jet;
  double delta;
  double vol_limit;
  int line_no;

  {
    stringstream vol_stream(argv[1]);
    vol_stream >> vol_limit;
  }

  line_no = 0;
  while( !input_file.eof() ){
    // Read in and parse the tetrahedron shapes
    getline(input_file, current_line);
    line_no++;
    if( current_line.length() == 0 ){
      continue;
    }
    if( !ParseLine(current_line, params) ){
      cerr << FORMAT_ERR << line_no << endl;
      getline(input_file, current_line);
      line_no++;
      continue;
    }

    // Read in the Moser \delta parameter
    if( input_file.eof() ){
      cerr << BAD_EOF << endl;
      exit(-1);
    }
    getline(input_file, current_line);
    line_no++;
    {
      stringstream ss(current_line);
      ss >> delta;
      if( ss.bad() || ss.fail() ){
	cerr << FORMAT_ERR << line_no << endl;
	continue;
      }
    }

    // Pass the data to the volume computing function
    try {
      volume_jet = ComputeVolume(params, delta);
      cout << "Manifold " << line_no/2 << ':';
      if( volume_jet.trulyGreaterThan(vol_limit) ){
	// if( volume_jet.trulyGreaterThan(2.848) ){
	// if( volume_jet.trulyGreaterThan(0.943) ){
	cout << "Okay.";
      } else {
	cout << "Not okay.";
      }
      cout << endl;
    } catch( Affine1Jet::LogZeroError ){
      cout << "Manifold " << line_no/2 << ':';
      cout << " a LogZeroError occured." << endl;
      cerr << "Manifold " << line_no/2 << ':';
      cerr << " a LogZeroError occured." << endl;
    } catch( Affine1Jet::DivisionByZeroError ){
      cout << "Manifold " << line_no/2 << ':';
      cout << " a DivisionByZero occured." << endl;
      cerr << "Manifold " << line_no/2 << ':';
      cerr << " a DivisionByZero occured." << endl;
    }
      
    params.clear();
  }
  input_file.close();

  exit(0);
}


==> anc/ten-torsion/rigorous_volume/volumes.input <==
[0.5982803348465787274194656807 + 1.028897398612729983885489393*I, 0.4179356808948836792894830017 + 0.7129903526338226904123569211*I]~
0.00254211919524995382587682549132727098830311388932895057545231825428839939965130589693860143322249490825712508058705701281305508073785444619479791955983028489198806877205253388582430162355555563197407189381509834
[0.8023091065000476503177143294 + 1.005450392056217817610841449*I, 0.2490757951630407091506497209 + 0.6972266624626399243008002421*I]~
0.0162564162273325666527830647263389722742890090366682716003534669528150263863545539334274195727379104655954670364260921604690940978873384351661323280056392187473806344974605316734809544556140327277493613334981462
[0.6803944212357629615827368346 + 0.8565037440129140842773612228*I, 0.3196055787642370384172631654 + 0.8565037440129140842773612228*I]~
0.00268848044337558387047872831470492432745435690585775288848335008241676139171405783704739121477540777917025009724605046568070862792691270022592922880414722909116857918010597404257420314425129472999205084879027380
[0.7509242048369592908493502791 + 0.6972266624626399243008002421*I, 0.1976908934999523496822856706 + 1.005450392056217817610841449*I]~
0.00296658109271311253620138552843668756901640950412044974054082208282322341046916224283619194697436541495579432566985580771349960291430155037567970778035775887562903448492767248241483378309519290822340646250267048
[0.5000000000000000000000000000 + 0.5834783944689837242304713240*I, 0.5000000000000000000000000000 + 1.201512383218878572435058158*I]~
0.00217388759593678568587010663162889372795705327122358806723214201057103471747865765316400297976156114730950819335769906420450459667465245185585169239306071161013249639675102880282626299156088740835909053461518400
[0.5820643191051163207105169983 + 0.7129903526338226904123569211*I, 0.4017196651534212725805343193 + 1.028897398612729983885489393*I]~
0.00152091990826905198870291055674653740951230748242625760795814906126810103063198697434056350384377959984913532574010459647877266598345624844711525063530251737171758342538741956773709017810025390906855878029848102
[0.6226532302704294339708418387 + 0.7746411726359759953087173395*I, 0.5047708448218544518215144138 + 0.7246640463498344604040809566*I]~
0.00335632205869949709121272795169172837606415964870352586359588362074173645784116491176630063048227822944858479507171071945582987167017876667175357482240251559901580568715250059635989461350322634263522892735113884
[0.6040644932609405029877828743 + 0.7394473029660533485287990289*I, 0.4718941842919515395993628967 + 0.7120627522628751220390177345*I]~
0.00236031270383738166085468390683582514450183963981230563325439706047619490247843820581505844075940232283762007567680267601043693513949754261258324459632060005525393730221133779469315973629880958189311131658493651
[0.5686371809737716714511521094 + 0.7158199116394880147751349646*I, 0.4313628190262283285488478906 + 0.7158199116394880147751349646*I]~
0.00170927238344069728744127707784284763338464315452463931513259126224707596058478610177607346499045910873888794516620002001833380300717847219763585516456859562276022239836125461320830158021199339531560734122584686
[0.1909830056250525758977065828 + 0.5877852522924731291687059546*I, -0.3090169943749474241022934172 + 0.9510565162951535721164393334*I]~
0.00258393983204046285408180731541583621689309721157908063940426091312333631315871800472851479537389468145409458731761893759378932898170021523737304827990214548458527705539040164156432689742072343459246804557355323
[0.5281058157080484604006371033 + 0.7120627522628751220390177345*I, 0.3959355067390594970122171257 + 0.7394473029660533485287990289*I]~
0.00132693569551085787919049273705885959767727706327735416577197278403007099611898194959204476012731662096910647086313897093955507497482569577307253119435589760747323727140119220451503294618003284382143069632034226
[0.4952291551781455481784855862 + 0.7246640463498344604040809566*I, 0.3773467697295705660291581613 + 0.7746411726359759953087173395*I]~
0.00109064515492159159118685326838083384742554538538581279469192577876058082557892651257764795616863271535843773442114091458796218430980915532134305119370653626484274147185664148246492115257888393328747593958255616


==> anc/ten-torsion/rigorous_volume/volumes.output <==
Manifold 1:Okay.
Manifold 2:Not okay.
Manifold 3:Okay.
Manifold 4:Okay.
Manifold 5:Okay.
Manifold 6:Okay.
Manifold 7:Okay.
Manifold 8:Okay.
Manifold 9:Okay.
Manifold 10:Not okay.
Manifold 11:Okay.
Manifold 12:Okay.


==> anc/ten-torsion/smallcalculator.py <==

#run in snappy
import math
import snappy

def gcd(a,b):
        while b != 0:
            rem = a % b
            a = b
            b = rem
        return a

#here's a dictionary that converts snappea notation into snap notation
moms = ['m003','m004','m006','m007','m009','m010','m011','m015','m016','m017']
snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}

#length_bound Calculates upper bound for the length of a slope s such that
#filling cusped manifold 'manifold' along s results in volume less than 'bound' using
#Futer-Kalfagianni-Purcell
def length_bound(manifold, bound): 
    return 2*math.pi / math.sqrt(1 - (bound/manifold.volume())**(2.0/3.0))

#length of p,q curve in manifold
def length( p, q , manifold):
    C = manifold.cusp_neighborhood()
    r = C.translations()[0]
    s = C.translations()[1]
    x = r.real
    y = r.imag
    u = s.real
    v = s.imag
    return math.sqrt((p*x+q*u)**2 + (p*y+q*v)**2)
	 
#small_filling_params Finds filling parameters (p,q) such that filling cusped manifold 'manifold' along
#(p,q) curve gives orbifold of volume less than 'bound' with singular locus a
#knot labeled 'order'
def small_filling_params_of_order(manifold, bound, order):
    params = []
    C = manifold.cusp_neighborhood()
    r = C.translations()[0]
    s = C.translations()[1]
    t = length_bound(manifold, bound)
    a = t/math.sqrt((r.real)**2 + (r.imag)**2)
    b = t/math.sqrt((s.real)**2 + (s.imag)**2)
    for p in range(-int(math.ceil(a)),int(math.ceil(a))):
        for q in range(-int(math.ceil(b)),int(math.ceil(b))):
            if length( p, q, manifold) < t and gcd(p,q)==order:
                params.append((p,q))
    return params

def small_filling_params(manifold, bound):
    params = []
    C = manifold.cusp_neighborhood()
    r = C.translations()[0]
    s = C.translations()[1]
    t = length_bound(manifold, bound)
    a = t/math.sqrt((r.real)**2 + (r.imag)**2)
    b = t/math.sqrt((s.real)**2 + (s.imag)**2)
    for p in range(-int(math.ceil(a)),int(math.ceil(a))):
        for q in range(-int(math.ceil(b)),int(math.ceil(b))):
            if length( p, q, manifold) < t and gcd(p,q) != 1:
                params.append((p,q))
    return params


	
	

#small_volumes returns a list of volumes of hyperbolic results along with the corresponding surgery
#parameters where the volume is the volume of 'manifold' filled along the
#parameter where the parameters are taken over all possible parameters coming
#from small_filling_params(manifold, bound, order)

def small_volumes_of_order(manifold, bound, order):
    params = small_filling_params_of_order(manifold, bound, order)
    small_volumes = []
    for param in params:
        mfld = manifold.copy()
        mfld.dehn_fill(param)
        small_volumes.append([param, mfld.volume(), mfld.solution_type()])
    return small_volumes

def small_shapes_of_order(manifold, bound, order):
    params = small_filling_params_of_order(manifold, bound, order)
    small_volumes = []
    for param in params:
        mfld = manifold.copy()
        mfld.dehn_fill(param)
        small_volumes.append([param, mfld.volume(), mfld.tetrahedra_shapes()])
    return small_volumes

def small_volumes(manifold, bound):
    params = small_filling_params(manifold, bound)
    small_volumes = []
    for param in params:
        mfld = manifold.copy()
        mfld.dehn_fill(param)
        if mfld.volume() < bound:
            small_volumes.append([mfld, mfld.volume(), gcd(param[0],param[1]), mfld.solution_type()])
    return small_volumes
			
#generate list:
def list_small_fillings(bound, listofmanifolds):
    mflds=[]
    data=[]
    for m in listofmanifolds:
        mflds.append(snappy.Manifold(m))
    for m in mflds:
        data.append(small_volumes(m, bound))
    return data

def list_small_fillings_of_order(bound, listofmanifolds, order):
    mflds=[]
    data=[]
    for m in listofmanifolds:
        mflds.append(snappy.Manifold(m))
    for m in mflds:
        data.append([m,small_volumes_of_order(m, bound, order)])
    return data

def list_small_fillings_with_shapes_of_order(bound, listofmanifolds, order):
    mflds=[]
    data=[]
    for m in listofmanifolds:
        mflds.append(snappy.Manifold(m))
    for m in mflds:
        data.append([m,small_shapes_of_order(m, bound, order)])
    return data

def look_for_pos_orient(manifold, p,q):
    i = 0
    while i < 100:
        M = snappy.Manifold(manifold)
        M.randomize()
        M.dehn_fill((p,q))
        if M.solution_type() == 'all tetrahedra positively oriented':
            return M
        i += 1

def generate_snap_files(bound, listofmanifolds, order):
	snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}
	for m in listofmanifolds:
		mfile = open(m+'.snap',"w")
		mfile.write('r c ' + snapnot[m]+'\n')
		mfile.close()
		manif = snappy.Manifold(m)
		params = small_filling_params_of_order(manif, bound, order)
		mfile = open(m+'.snap', "a")
		for p in params:
			mfile.write('sur '+str(p[0])+' '+str(p[1])+' clear sur\n')
		mfile.close()





==> anc/ten-torsion/snap.results <==
pari initialized
r c 5 3
sur -20 10 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5982803348465787274194656807+1.028897398612729983885489393*I,0.4179356808948836792894830017+0.7129903526338226904123569211*I]~
[0,-20,-30,10,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -10 10 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.8023091065000476503177143294+1.005450392056217817610841449*I,0.2490757951630407091506497209+0.6972266624626399243008002421*I]~
[0,0,-10,10,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -10 20 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6803944212357629615827368346+0.8565037440129140842773612228*I,0.3196055787642370384172631654+0.8565037440129140842773612228*I]~
[0,20,0,20,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 0 10 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7509242048369592908493502791+0.6972266624626399243008002421*I,0.1976908934999523496822856706+1.005450392056217817610841449*I]~
[0,20,10,10,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 10 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5000000000000000000000000000+0.5834783944689837242304713240*I,0.5000000000000000000000000000+1.201512383218878572435058158*I]~
[0,20,20,0,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 10 10 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5820643191051163207105169983+0.7129903526338226904123569211*I,0.4017196651534212725805343193+1.028897398612729983885489393*I]~
[0,40,30,10,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 4
sur -20 10 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6226532302704294339708418387+0.7746411726359759953087173395*I,0.5047708448218544518215144138+0.7246640463498344604040809566*I]~
[-20,-20,0,20,18;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur -10 10 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6040644932609405029877828743+0.7394473029660533485287990289*I,0.4718941842919515395993628967+0.7120627522628751220390177345*I]~
[-10,-20,0,30,18;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 0 10 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5686371809737716714511521094+0.7158199116394880147751349646*I,0.4313628190262283285488478906+0.7158199116394880147751349646*I]~
[0,-20,0,40,18;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 10 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.1909830056250525758977065828+0.5877852522924731291687059546*I,-0.3090169943749474241022934172+0.9510565162951535721164393334*I]~
[10,0,0,10,-2;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 10 10 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5281058157080484604006371033+0.7120627522628751220390177345*I,0.3959355067390594970122171257+0.7394473029660533485287990289*I]~
[10,-20,0,50,18;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 20 10 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.4952291551781455481784855862+0.7246640463498344604040809566*I,0.3773467697295705660291581613+0.7746411726359759953087173395*I]~
[20,-20,0,60,18;2,-1,-1,2,0;-2,1,1,-2,0]


==> anc/ten-torsion/snapoutfile <==
pari initialized
r c 5 3
sur -20 10 pr ac sh pr -pa fi clear sur
[0.5982803348465787274194656807+1.028897398612729983885489393*I,0.4179356808948836792894830017+0.7129903526338226904123569211*I]~
[0,-20,-30,10,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -10 10 pr ac sh pr -pa fi clear sur
[0.8023091065000476503177143294+1.005450392056217817610841449*I,0.2490757951630407091506497209+0.6972266624626399243008002421*I]~
[0,0,-10,10,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -10 20 pr ac sh pr -pa fi clear sur
[0.6803944212357629615827368346+0.8565037440129140842773612228*I,0.3196055787642370384172631654+0.8565037440129140842773612228*I]~
[0,20,0,20,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 0 10 pr ac sh pr -pa fi clear sur
[0.7509242048369592908493502791+0.6972266624626399243008002421*I,0.1976908934999523496822856706+1.005450392056217817610841449*I]~
[0,20,10,10,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 10 0 pr ac sh pr -pa fi clear sur
[0.5000000000000000000000000000+0.5834783944689837242304713240*I,0.5000000000000000000000000000+1.201512383218878572435058158*I]~
[0,20,20,0,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 10 10 pr ac sh pr -pa fi clear sur
[0.5820643191051163207105169983+0.7129903526338226904123569211*I,0.4017196651534212725805343193+1.028897398612729983885489393*I]~
[0,40,30,10,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 4
sur -20 10 pr ac sh pr -pa fi clear sur
[0.6226532302704294339708418387+0.7746411726359759953087173395*I,0.5047708448218544518215144138+0.7246640463498344604040809566*I]~
[-20,-20,0,20,18;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur -10 10 pr ac sh pr -pa fi clear sur
[0.6040644932609405029877828743+0.7394473029660533485287990289*I,0.4718941842919515395993628967+0.7120627522628751220390177345*I]~
[-10,-20,0,30,18;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 0 10 pr ac sh pr -pa fi clear sur
[0.5686371809737716714511521094+0.7158199116394880147751349646*I,0.4313628190262283285488478906+0.7158199116394880147751349646*I]~
[0,-20,0,40,18;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 10 0 pr ac sh pr -pa fi clear sur
[0.1909830056250525758977065828+0.5877852522924731291687059546*I,-0.3090169943749474241022934172+0.9510565162951535721164393334*I]~
[10,0,0,10,-2;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 10 10 pr ac sh pr -pa fi clear sur
[0.5281058157080484604006371033+0.7120627522628751220390177345*I,0.3959355067390594970122171257+0.7394473029660533485287990289*I]~
[10,-20,0,50,18;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 20 10 pr ac sh pr -pa fi clear sur
[0.4952291551781455481784855862+0.7246640463498344604040809566*I,0.3773467697295705660291581613+0.7746411726359759953087173395*I]~
[20,-20,0,60,18;2,-1,-1,2,0;-2,1,1,-2,0]


==> anc/ten-torsion/stripper.py <==
#!/usr/bin/python

#This thing strips out the 'solution type:...' lines.  This is needed to use
#Purcells reworking of moser's algorithm without massive headaches.



snapoutfile = open('snapoutfile', "a")
results = open('snap.results', "r")
lines = results.readlines()
for i in range(len(lines)):
	if not 'solution' in lines[i]:
		snapoutfile.write(lines[i])
results.close()
snapoutfile.close()




==> anc/ten-torsion/volumecomp/deltas <==
0.00254211919524995382587682549132727098830311388932895057545231825428839939965130589693860143322249490825712508058705701281305508073785444619479791955983028489198806877205253388582430162355555563197407189381509834
0.0162564162273325666527830647263389722742890090366682716003534669528150263863545539334274195727379104655954670364260921604690940978873384351661323280056392187473806344974605316734809544556140327277493613334981462
0.00268848044337558387047872831470492432745435690585775288848335008241676139171405783704739121477540777917025009724605046568070862792691270022592922880414722909116857918010597404257420314425129472999205084879027380
0.00296658109271311253620138552843668756901640950412044974054082208282322341046916224283619194697436541495579432566985580771349960291430155037567970778035775887562903448492767248241483378309519290822340646250267048
0.00217388759593678568587010663162889372795705327122358806723214201057103471747865765316400297976156114730950819335769906420450459667465245185585169239306071161013249639675102880282626299156088740835909053461518400
0.00152091990826905198870291055674653740951230748242625760795814906126810103063198697434056350384377959984913532574010459647877266598345624844711525063530251737171758342538741956773709017810025390906855878029848102
0.00335632205869949709121272795169172837606415964870352586359588362074173645784116491176630063048227822944858479507171071945582987167017876667175357482240251559901580568715250059635989461350322634263522892735113884
0.00236031270383738166085468390683582514450183963981230563325439706047619490247843820581505844075940232283762007567680267601043693513949754261258324459632060005525393730221133779469315973629880958189311131658493651
0.00170927238344069728744127707784284763338464315452463931513259126224707596058478610177607346499045910873888794516620002001833380300717847219763585516456859562276022239836125461320830158021199339531560734122584686
0.00258393983204046285408180731541583621689309721157908063940426091312333631315871800472851479537389468145409458731761893759378932898170021523737304827990214548458527705539040164156432689742072343459246804557355323
0.00132693569551085787919049273705885959767727706327735416577197278403007099611898194959204476012731662096910647086313897093955507497482569577307253119435589760747323727140119220451503294618003284382143069632034226
0.00109064515492159159118685326838083384742554538538581279469192577876058082557892651257764795616863271535843773442114091458796218430980915532134305119370653626484274147185664148246492115257888393328747593958255616


==> anc/ten-torsion/volumecomp/interleave.pl <==
#!/usr/bin/perl

use strict;

$#ARGV == 1 or die "USAGE: interleave.pl file1 file2\n";

open(my $input1, $ARGV[0]) or die "Unable to open $ARGV[0]!\n";
open(my $input2, $ARGV[1]) or die "Unable to open $ARGV[1]!\n";
my ($line1, $line2);

while(!eof($input1) && !eof($input2)){
    $line1=<$input1>;
    $line2=<$input2>;
    print $line1;
    print $line2;
}
while(<$input1>){
    print;
}
while(<$input2>){
    print;
}
close $input1;
close $input2;


==> anc/ten-torsion/volumecomp/moseralg.output <==
   realprecision = 211 significant digits (210 digits displayed)
manifold 11 is complete hyperbolic, delta=0.00254211919524995382587682549132727098830311388932895057545231825428839939965130589693860143322249490825712508058705701281305508073785444619479791955983028489198806877205253388582430162355555563197407189381509834
manifold 12 is complete hyperbolic, delta=0.0162564162273325666527830647263389722742890090366682716003534669528150263863545539334274195727379104655954670364260921604690940978873384351661323280056392187473806344974605316734809544556140327277493613334981462
manifold 13 is complete hyperbolic, delta=0.00268848044337558387047872831470492432745435690585775288848335008241676139171405783704739121477540777917025009724605046568070862792691270022592922880414722909116857918010597404257420314425129472999205084879027380
manifold 14 is complete hyperbolic, delta=0.00296658109271311253620138552843668756901640950412044974054082208282322341046916224283619194697436541495579432566985580771349960291430155037567970778035775887562903448492767248241483378309519290822340646250267048
manifold 15 is complete hyperbolic, delta=0.00217388759593678568587010663162889372795705327122358806723214201057103471747865765316400297976156114730950819335769906420450459667465245185585169239306071161013249639675102880282626299156088740835909053461518400
manifold 16 is complete hyperbolic, delta=0.00152091990826905198870291055674653740951230748242625760795814906126810103063198697434056350384377959984913532574010459647877266598345624844711525063530251737171758342538741956773709017810025390906855878029848102
manifold 17 is complete hyperbolic, delta=0.00335632205869949709121272795169172837606415964870352586359588362074173645784116491176630063048227822944858479507171071945582987167017876667175357482240251559901580568715250059635989461350322634263522892735113884
manifold 18 is complete hyperbolic, delta=0.00236031270383738166085468390683582514450183963981230563325439706047619490247843820581505844075940232283762007567680267601043693513949754261258324459632060005525393730221133779469315973629880958189311131658493651
manifold 19 is complete hyperbolic, delta=0.00170927238344069728744127707784284763338464315452463931513259126224707596058478610177607346499045910873888794516620002001833380300717847219763585516456859562276022239836125461320830158021199339531560734122584686
manifold 20 is complete hyperbolic, delta=0.00258393983204046285408180731541583621689309721157908063940426091312333631315871800472851479537389468145409458731761893759378932898170021523737304827990214548458527705539040164156432689742072343459246804557355323
manifold 21 is complete hyperbolic, delta=0.00132693569551085787919049273705885959767727706327735416577197278403007099611898194959204476012731662096910647086313897093955507497482569577307253119435589760747323727140119220451503294618003284382143069632034226
manifold 22 is complete hyperbolic, delta=0.00109064515492159159118685326838083384742554538538581279469192577876058082557892651257764795616863271535843773442114091458796218430980915532134305119370653626484274147185664148246492115257888393328747593958255616
[0m

==> anc/ten-torsion/volumecomp/shapes <==
[0.5982803348465787274194656807+1.028897398612729983885489393*I,0.4179356808948836792894830017+0.7129903526338226904123569211*I]~
[0.8023091065000476503177143294+1.005450392056217817610841449*I,0.2490757951630407091506497209+0.6972266624626399243008002421*I]~
[0.6803944212357629615827368346+0.8565037440129140842773612228*I,0.3196055787642370384172631654+0.8565037440129140842773612228*I]~
[0.7509242048369592908493502791+0.6972266624626399243008002421*I,0.1976908934999523496822856706+1.005450392056217817610841449*I]~
[0.5000000000000000000000000000+0.5834783944689837242304713240*I,0.5000000000000000000000000000+1.201512383218878572435058158*I]~
[0.5820643191051163207105169983+0.7129903526338226904123569211*I,0.4017196651534212725805343193+1.028897398612729983885489393*I]~
[0.6226532302704294339708418387+0.7746411726359759953087173395*I,0.5047708448218544518215144138+0.7246640463498344604040809566*I]~
[0.6040644932609405029877828743+0.7394473029660533485287990289*I,0.4718941842919515395993628967+0.7120627522628751220390177345*I]~
[0.5686371809737716714511521094+0.7158199116394880147751349646*I,0.4313628190262283285488478906+0.7158199116394880147751349646*I]~
[0.1909830056250525758977065828+0.5877852522924731291687059546*I,-0.3090169943749474241022934172+0.9510565162951535721164393334*I]~
[0.5281058157080484604006371033+0.7120627522628751220390177345*I,0.3959355067390594970122171257+0.7394473029660533485287990289*I]~
[0.4952291551781455481784855862+0.7246640463498344604040809566*I,0.3773467697295705660291581613+0.7746411726359759953087173395*I]~


==> anc/ten-torsion/volumecomp/snap.results <==
pari initialized
r c 5 3
sur -20 10 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5982803348465787274194656807+1.028897398612729983885489393*I,0.4179356808948836792894830017+0.7129903526338226904123569211*I]~
[0,-20,-30,10,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -10 10 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.8023091065000476503177143294+1.005450392056217817610841449*I,0.2490757951630407091506497209+0.6972266624626399243008002421*I]~
[0,0,-10,10,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -10 20 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6803944212357629615827368346+0.8565037440129140842773612228*I,0.3196055787642370384172631654+0.8565037440129140842773612228*I]~
[0,20,0,20,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 0 10 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7509242048369592908493502791+0.6972266624626399243008002421*I,0.1976908934999523496822856706+1.005450392056217817610841449*I]~
[0,20,10,10,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 10 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5000000000000000000000000000+0.5834783944689837242304713240*I,0.5000000000000000000000000000+1.201512383218878572435058158*I]~
[0,20,20,0,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 10 10 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5820643191051163207105169983+0.7129903526338226904123569211*I,0.4017196651534212725805343193+1.028897398612729983885489393*I]~
[0,40,30,10,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 4
sur -20 10 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6226532302704294339708418387+0.7746411726359759953087173395*I,0.5047708448218544518215144138+0.7246640463498344604040809566*I]~
[-20,-20,0,20,18;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur -10 10 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6040644932609405029877828743+0.7394473029660533485287990289*I,0.4718941842919515395993628967+0.7120627522628751220390177345*I]~
[-10,-20,0,30,18;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 0 10 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5686371809737716714511521094+0.7158199116394880147751349646*I,0.4313628190262283285488478906+0.7158199116394880147751349646*I]~
[0,-20,0,40,18;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 10 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.1909830056250525758977065828+0.5877852522924731291687059546*I,-0.3090169943749474241022934172+0.9510565162951535721164393334*I]~
[10,0,0,10,-2;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 10 10 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5281058157080484604006371033+0.7120627522628751220390177345*I,0.3959355067390594970122171257+0.7394473029660533485287990289*I]~
[10,-20,0,50,18;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 20 10 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.4952291551781455481784855862+0.7246640463498344604040809566*I,0.3773467697295705660291581613+0.7746411726359759953087173395*I]~
[20,-20,0,60,18;2,-1,-1,2,0;-2,1,1,-2,0]


==> anc/ten-torsion/volumecomp/volumecomp <==
#!/bin/bash

grep "~" snap.results > shapes 
perl -nle 'if( /delta=(.*)/ ){ print $1 }' moseralg.output > deltas
./interleave.pl shapes deltas > volumes.input
perl -pi -e 's/\+/ \+ /g' volumes.input
perl -pi -e 's/,/, /g' volumes.input
cp volumes.input ../rigorous_volume


==> anc/ten-torsion/volumecomp/volumes.input <==
[0.5982803348465787274194656807 + 1.028897398612729983885489393*I, 0.4179356808948836792894830017 + 0.7129903526338226904123569211*I]~
0.00254211919524995382587682549132727098830311388932895057545231825428839939965130589693860143322249490825712508058705701281305508073785444619479791955983028489198806877205253388582430162355555563197407189381509834
[0.8023091065000476503177143294 + 1.005450392056217817610841449*I, 0.2490757951630407091506497209 + 0.6972266624626399243008002421*I]~
0.0162564162273325666527830647263389722742890090366682716003534669528150263863545539334274195727379104655954670364260921604690940978873384351661323280056392187473806344974605316734809544556140327277493613334981462
[0.6803944212357629615827368346 + 0.8565037440129140842773612228*I, 0.3196055787642370384172631654 + 0.8565037440129140842773612228*I]~
0.00268848044337558387047872831470492432745435690585775288848335008241676139171405783704739121477540777917025009724605046568070862792691270022592922880414722909116857918010597404257420314425129472999205084879027380
[0.7509242048369592908493502791 + 0.6972266624626399243008002421*I, 0.1976908934999523496822856706 + 1.005450392056217817610841449*I]~
0.00296658109271311253620138552843668756901640950412044974054082208282322341046916224283619194697436541495579432566985580771349960291430155037567970778035775887562903448492767248241483378309519290822340646250267048
[0.5000000000000000000000000000 + 0.5834783944689837242304713240*I, 0.5000000000000000000000000000 + 1.201512383218878572435058158*I]~
0.00217388759593678568587010663162889372795705327122358806723214201057103471747865765316400297976156114730950819335769906420450459667465245185585169239306071161013249639675102880282626299156088740835909053461518400
[0.5820643191051163207105169983 + 0.7129903526338226904123569211*I, 0.4017196651534212725805343193 + 1.028897398612729983885489393*I]~
0.00152091990826905198870291055674653740951230748242625760795814906126810103063198697434056350384377959984913532574010459647877266598345624844711525063530251737171758342538741956773709017810025390906855878029848102
[0.6226532302704294339708418387 + 0.7746411726359759953087173395*I, 0.5047708448218544518215144138 + 0.7246640463498344604040809566*I]~
0.00335632205869949709121272795169172837606415964870352586359588362074173645784116491176630063048227822944858479507171071945582987167017876667175357482240251559901580568715250059635989461350322634263522892735113884
[0.6040644932609405029877828743 + 0.7394473029660533485287990289*I, 0.4718941842919515395993628967 + 0.7120627522628751220390177345*I]~
0.00236031270383738166085468390683582514450183963981230563325439706047619490247843820581505844075940232283762007567680267601043693513949754261258324459632060005525393730221133779469315973629880958189311131658493651
[0.5686371809737716714511521094 + 0.7158199116394880147751349646*I, 0.4313628190262283285488478906 + 0.7158199116394880147751349646*I]~
0.00170927238344069728744127707784284763338464315452463931513259126224707596058478610177607346499045910873888794516620002001833380300717847219763585516456859562276022239836125461320830158021199339531560734122584686
[0.1909830056250525758977065828 + 0.5877852522924731291687059546*I, -0.3090169943749474241022934172 + 0.9510565162951535721164393334*I]~
0.00258393983204046285408180731541583621689309721157908063940426091312333631315871800472851479537389468145409458731761893759378932898170021523737304827990214548458527705539040164156432689742072343459246804557355323
[0.5281058157080484604006371033 + 0.7120627522628751220390177345*I, 0.3959355067390594970122171257 + 0.7394473029660533485287990289*I]~
0.00132693569551085787919049273705885959767727706327735416577197278403007099611898194959204476012731662096910647086313897093955507497482569577307253119435589760747323727140119220451503294618003284382143069632034226
[0.4952291551781455481784855862 + 0.7246640463498344604040809566*I, 0.3773467697295705660291581613 + 0.7746411726359759953087173395*I]~
0.00109064515492159159118685326838083384742554538538581279469192577876058082557892651257764795616863271535843773442114091458796218430980915532134305119370653626484274147185664148246492115257888393328747593958255616


==> anc/thirteen-torsion/README.txt <==
This directory contains the files necessary to create the list of orbifolds used in the proof of Theorem 4.3.  It also contains Peter Milley's code to verify their volumes (in 'rigorous_volume').

To verify these computations, you need to have working installations of:
C/C++
Perl
Python 2.7
snap
SnapPy
Pari/GP


1:  Run generate_snap_files (in smallcalculator.py) to generate the files
containing list of surgeries to be checked in snap.  Run this from inside
SnapPy.  Note that in the 12-torsion case, we don't need to use the full list
of mom manifolds from the theorem of Gabai-Meyerhoff-Milley.  The following
command generates the files m0*.snap.  Each one of these '.snap' files
contains filling information that will be processed with Snap.

generate_snap_files(1.84, [‘m003’,’m004’],13)

2: Run create_snap_files. This runs each surgery in each m0*.snap file through
Snap to check for a geometric structure.  The results are written as the
m0*.out files.

3: Run extract_geometric.py, extract_nonhyperbolic.py and
extract_nongeometric.py to create geometric.snap, nongeometric.txt, and
nonhyperbolic.txt.  These sort the fillings into geometric, non-geometric, and
non-hyperbolic.  

./extract_geometric.py m003 m004
./extract_nongeometric.py m003 m004 
./extract_nonhyperbolic.py m003 m004

4: geometric.snap reads each of the files in geometric.snap and prints out
tetrahedra shapes and filling equations to the file snap.results. Run:

snap -b <geometric.snap >snap.results

5: Run ./stripper to clean up snap.results for further steps.  Creates a file called snapoutfile

6: Run Moser's algorithm on snapoutfile.  This implementation of Moser's algorithm is hardcoded for the number of fillings we are checking and for input file called 'snapoutfile'.  There are 12 for the 13-torsion case.  See lines 165-6 of moser-algorithm.pari. Run:

gp -s 900M -q <moser-algorithm.pari >moseralg.output

7: Copy snap.results and moseralg.output into volumecomp. Go into volumecomp and do the following to prepare the files needed for rigorous volume computation:

grep "~" snap.results > shapes 
perl -nle 'if( /delta=(.*)/ ){ print $1 }' moseralg.output > deltas
./interleave.pl shapes deltas > volumes.input
perl -pi -e 's/\+/ \+ /g' volumes.input
perl -pi -e 's/,/, /g' volumes.input

8: Copy volumes.input into ../rigorous_volume.  Run rigorous_volume with the volume bound of 1.84.  Check the output by inspecting the file volumes.output.  This is the step where we rigorously verify that the volumes reported by Snap are at least 1.84.

rigorous_volume 1.84 volumes.input > volumes.output



==> anc/thirteen-torsion/cleanup.sh <==
#!/bin/bash

rm geometric.snap m0* moseralg.output non* snap.results snapoutfile
cd volumecomp
rm deltas moseralg.output shapes snap.results volumes.input
cd ../rigorous_volume
rm volumes.input volumes.output


==> anc/thirteen-torsion/create_snap_files <==
#!/bin/bash

/usr/local/bin/snap -b <m003.snap >m003.out
/usr/local/bin/snap -b <m004.snap >m004.out


==> anc/thirteen-torsion/extract_geometric.py <==
#!/usr/bin/python

#This thing should generate a snap file from all geometric guys in m**.out
# give the m**.out's as arguments without the '.out'


import sys

args = sys.argv[1:]
geomfile = open('geometric.snap', "a")

for mout in args:
	snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}
	outfile = open(mout+'.out',"r")
	lines = outfile.readlines()
	for i in range(len(lines)-1):
		if ' geometric' in lines[i+1]:
			param = lines[i][4:-11]
			geomfile.write('r c '+snapnot[mout]+'\n'+'sur '+param+' pr ac sh pr -pa fi clear sur\n')
	outfile.close()
geomfile.close()


==> anc/thirteen-torsion/extract_nongeometric.py <==
#!/usr/bin/python

#This thing should generate a snap file from all nongeometric guys in m**.out
# give the m**.out's as arguments without the '.out'


import sys

args = sys.argv[1:]
geomfile = open('nongeometric.txt', "a")

for mout in args:
	snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}
	outfile = open(mout+'.out',"r")
	lines = outfile.readlines()
	for i in range(len(lines)-1):
		if 'nongeometric' in lines[i+1]:
			param = lines[i][4:-11]
			geomfile.write('r c '+snapnot[mout]+'\n')
			geomfile.write(param+'\n')
	outfile.close()
geomfile.close()


==> anc/thirteen-torsion/extract_nonhyperbolic.py <==
#!/usr/bin/python

#This thing should generate a snap file from all nongeometric guys in m**.out
# give the m**.out's as arguments without the '.out'


import sys

args = sys.argv[1:]
geomfile = open('nonhyperbolic.txt', "a")

for mout in args:
	snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}
	outfile = open(mout+'.out',"r")
	lines = outfile.readlines()
	for i in range(len(lines)-1):
		if 'solution' in lines[i+1] and not 'geometric' in lines[i+1]:
			param = lines[i][4:-11]
			geomfile.write('r c '+snapnot[mout]+'\n')
			geomfile.write(param+'\n')
	outfile.close()
geomfile.close()


==> anc/thirteen-torsion/extractor <==
#!/bin/bash

./extract_geometric.py m003 m004 
./extract_nongeometric.py m003 m004
./extract_nonhyperbolic.py m003 m004


==> anc/thirteen-torsion/generate_snap_files.py <==

#run in snappy
#import math
#import snappy

def gcd(a,b):
        while b != 0:
            rem = a % b
            a = b
            b = rem
        return a

moms = ['m003','m004','m006','m007','m009','m010','m011','m015','m016','m017']
fewer_moms = ['m003','m004','m006','m007','m009','m010']

#here's a dictionary that converts snappea notation into snap notation
snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}

#length_bound Calculates upper bound for the length of a slope s such that
#filling cusped manifold 'manifold' along s results in volume less than 'bound' using
#Futer-Kalfagianni-Purcell
def length_bound(manifold, bound): 
    return 2*math.pi / math.sqrt(1 - (bound/manifold.volume())**(2.0/3.0))

#length of p,q curve in manifold
def length( p, q , manifold):
    C = manifold.cusp_neighborhood()
    r = C.translations()[0]
    s = C.translations()[1]
    x = r.real
    y = r.imag
    u = s.real
    v = s.imag
    return math.sqrt((p*x+q*u)**2 + (p*y+q*v)**2)
	 
#small_filling_params Finds filling parameters (p,q) such that filling cusped manifold 'manifold' along
#(p,q) curve gives orbifold of volume less than 'bound' with singular locus a
#knot labeled 'order'
def small_filling_params_of_order(manifold, bound, order):
    params = []
    C = manifold.cusp_neighborhood()
    r = C.translations()[0]
    s = C.translations()[1]
    t = length_bound(manifold, bound)
    a = t/math.sqrt((r.real)**2 + (r.imag)**2)
    b = t/math.sqrt((s.real)**2 + (s.imag)**2)
    for p in range(int(math.ceil(a))):
        for q in range(int(math.ceil(b))):
            if length( p, q, manifold) < t and gcd(p,q)==order:
                params.append((p,q))
    return params

def generate_snap_files(bound, listofmanifolds, order):
	snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}
	for m in listofmanifolds:
		mfile = open(m+'.snap',"w")
		mfile.write('r c ' + snapnot[m]+'\n')
		mfile.close()
		manif = Manifold(m)
		params = small_filling_params_of_order(manif, bound, order)
		mfile = open(m+'.snap', "a")
		for p in params:
			mfile.write('sur '+str(p[0])+' '+str(p[1])+' clear sur\n')
		mfile.close()













==> anc/thirteen-torsion/geometric.snap <==
r c 5 3
sur -26 13 pr ac sh pr -pa fi clear sur
r c 5 3
sur -13 13 pr ac sh pr -pa fi clear sur
r c 5 3
sur -13 26 pr ac sh pr -pa fi clear sur
r c 5 3
sur 0 13 pr ac sh pr -pa fi clear sur
r c 5 3
sur 13 0 pr ac sh pr -pa fi clear sur
r c 5 3
sur 13 13 pr ac sh pr -pa fi clear sur
r c 5 4
sur -26 13 pr ac sh pr -pa fi clear sur
r c 5 4
sur -13 13 pr ac sh pr -pa fi clear sur
r c 5 4
sur 0 13 pr ac sh pr -pa fi clear sur
r c 5 4
sur 13 0 pr ac sh pr -pa fi clear sur
r c 5 4
sur 13 13 pr ac sh pr -pa fi clear sur
r c 5 4
sur 26 13 pr ac sh pr -pa fi clear sur


==> anc/thirteen-torsion/m003.out <==
pari initialized
r c 5 3
sur -26 13 clear sur
solution type: geometric
sur -13 13 clear sur
solution type: geometric
sur -13 26 clear sur
solution type: geometric
sur 0 13 clear sur
solution type: geometric
sur 13 0 clear sur
solution type: geometric
sur 13 13 clear sur
solution type: geometric


==> anc/thirteen-torsion/m003.snap <==
r c 5 3
sur -26 13 clear sur
sur -13 13 clear sur
sur -13 26 clear sur
sur 0 13 clear sur
sur 13 0 clear sur
sur 13 13 clear sur


==> anc/thirteen-torsion/m004.out <==
pari initialized
r c 5 4
sur -26 13 clear sur
solution type: geometric
sur -13 13 clear sur
solution type: geometric
sur 0 13 clear sur
solution type: geometric
sur 13 0 clear sur
solution type: geometric
sur 13 13 clear sur
solution type: geometric
sur 26 13 clear sur
solution type: geometric


==> anc/thirteen-torsion/m004.snap <==
r c 5 4
sur -26 13 clear sur
sur -13 13 clear sur
sur 0 13 clear sur
sur 13 0 clear sur
sur 13 13 clear sur
sur 26 13 clear sur


==> anc/thirteen-torsion/moser-algorithm.pari <==
/* moser-algorithm.pari */
/* Modified from Harriet Moser.  Run with gp */
/* Verifies hyperbolicity and finds value of DELTA for a hard-coded number \
of manifolds in a hard-coded file, with particular format.  Hard-coding flagged below. */

/* If the following is uncommented, append to logfile. */
/* \l logfile-testme */

/* set precision to 60 (or higher for very large manifolds) from the default of 28 */
\p 210

/* First we define a few functions which are called below. */
v(rr) = vector( (2*n)+1,l,G[rr,l] )
t(ss) = vector( 2*n,l,K[ss,l] )
f(ii) = sum( j = 1, n, F[ii,j]*log(a[j]) ) + sum( j = 1, n, F[ii,n+j]*log(1-a[j]) ) + F[ii,(2*n)+1]*Pi*I
g(ii,jj) = ( F[ii,jj]/a[jj] ) - ( F[ii,n+jj]/(1-a[jj]) )
delta(ii,jj) = if( abs(F[ii,jj])+abs(F[ii,jj+n]), ( Eps/(2*n) )*( 1/( (abs(F[ii,jj])/(abs(a[jj]))^2) + \
                  (abs(F[ii,n+jj])/(abs(1-a[jj]))^2) ) ),((4*normb)/Eta)+1 )
vecdelta(jj) = vector( n, i, delta(i,jj) )
mindelta(jj) = vecmin( vecdelta(jj) )
vecmindelta(jj) = [mindelta(jj),imag(a[jj]),(norml2(a[jj]))/2,(norml2(1-a[jj]))/2]
mmindelta(jj) = vecmin( vecmindelta(jj) )
c(i,j) = (abs(F[i,j])/(abs(a[j]) - 2*normhh)^2) + (abs(F[i,j+n])/(abs(1-a[j]) - 2*normhh)^2) 

/* template */
/* Follow Moser's template, given as additional material in AGT paper. */
/* n is number of tetrahedra. \
 k is number of cusps, total \
 a is a vector containing gluing equations, obtained from SNAP by 'print shapes' \
 FF is the cusp equations matrix \
 GG is the consistency equation matrix \
 ccounter is the number of the manifold
 */
template(n,k,a,FF,GG,ccounter,compare=5) = 
{local(F,G,H,K,r);
F=FF;
G=GG;

/* define matrix H, by eliminating the last column of F representing the Pi*I coefficient */
H = matrix (k,2*n,i,j,F[i,j]);

/*   define matrix K, by eliminating the last column of G representing the Pi*I coefficient */
K = matrix (n,2*n,i,j,G[i,j]);
/* redefine F and H by adding rows to them from G  and K respectively\
   until the rank of F and H are both n */
r=1;
/* v(r)= vector( (2*n)+1,l,G[r,l] );*/
/* t(r)=vector( 2*n,l,K[r,l] );*/
while( n - matrank(H) && (n+1-r), 
      if( (matrank(concat(F,v(r))) - matrank(F)) && (matrank(concat(H,t(r))) - matrank(H)),
            F = concat(F,v(r));
            H = concat(H,t(r)),
            r=r++
         )
      );

eval(F);
eval(H);
/* set up the filling equations as log functions evaluated at a*/
/* f(i) = sum( j = 1, n, F[i,j]*log(a[j]) ) + sum( j = 1, n, F[i,n+j]*log(1-a[j]) ) + F[i,(2*n)+1]*Pi*I; */

/* define the vector b in C^n */
b = vector( n, i, f(i) );

/* identify the norm of b */
normb = sqrt( norml2(b) );

/* identify A, the derivative matrix for f at a */
/* g(i,j) = ( F[i,j]/a[j] ) - ( F[i,n+j]/(1-a[j]) ); */
A = matrix( n, n, i, j, g(i,j) );

/* check that determinant of A is not zero */
matdet(A);

/* find eigen values for M=(conjugate of A) * (transpose of A) */
M = conj(A)*mattranspose(A);
wapprox = polroots( charpoly(M,x) );
w = real( wapprox );

/* define Eta = (square root of smallest eigen value of M)/2 */
Eta = sqrt ( vecmin( w ) )/2;

/* define  Eps = ((square root of smallest eigen value of M) - Eta)/n */
Eps = ( sqrt( vecmin( w ) ) - Eta )/n;

/* Identify DELTA */
/* If not both F[i,j ] and F[i,j+n] are equal to zero, \
select delta(i,j) according to instructions.\
   If both equal zero, then we get zero as the denominator;\
	 however any arbitrarily large delta will \
   work for this i and j, so select  delta(i,j)=(4*normb)/Eta + 1 */
/* delta(i,j) = if( abs(F[i,j])+abs(F[i,j+n]), ( Eps/(2*n) )*( 1/( (abs(F[i,j])/(abs(a[j]))^2) + \
                  (abs(F[i,n+j])/(abs(1-a[j]))^2) ) ),((4*normb)/Eta)+1 ); */
/* vecdelta(j) = vector( n, i, delta(i,j) ); */
/* mindelta(j) = vecmin( vecdelta(j) ); */
/* vecmindelta(j) = [mindelta(j),imag(a[j]),(norml2(a[j]))/2,(norml2(1-a[j]))/2]; */
/* mmindelta(j) = vecmin( vecmindelta(j) ); */
VECDELTA = vector( n, j, mmindelta(j) );
DELTA  = vecmin( VECDELTA );

/* find the value that the norm of b must be less than */
(Eta*DELTA)/4;

/* compare norm of b to above */
if(normb < ( (Eta*DELTA)/4 ),compare=2);

/* change b into a matrix to do matrix multiplication */
B = matrix(n,1,j,i,b[j]);

/* define the vector hh */
hhh = -(A)^(-1)*(B);
hh = vector(n, j, hhh[j,1]);

/* compare length of hh to DELTA to see if Kantorovich region is included in the Whitney region */
normhh =sqrt(norml2(hh));
2*(normhh) < DELTA;

/* perform the first three tests to see if this method is applicable */
atilde = a + hh;
/* test 1 to see if fat solution; if j > n */
for(j = 1, n, if(normhh < imag(atilde[j]), ,error("failure at atilde[", j, "]")));

/* test 2 to see if cijj can be defined */
for(j = 1, n, if(normhh < (1/2)*abs(a[j]), ,error("failure at atilde[", j, "]")));

/* test 3; other test to see if cijj can be defined */
for(j = 1, n, if(normhh < (1/2)*abs(1 - a[j]), ,error("failure at atilde[", j, "]")));

/* identify the Lipschitz ratio, Mlips */
/* c(i,j) = (abs(F[i,j])/(abs(a[j]) - 2*normhh)^2) + (abs(F[i,j+n])/(abs(1-a[j]) - 2*normhh)^2); */
Mlips = sqrt( sum( j = 1, n, sum(i = 1, n, c(i,j)^2) ) );

/* identify normAinv, the norm of A^(-1), using the definition of matrix \
  norm as the supremum of A^(-1)v for v on the n-sphere */
/* find the eigen values for MM = (transpose of A) * (conjugate of A) */
/* MM = mattranspose(A) * conj(A); */
/* wwapprox = polroots( charpoly(MM,y) ); */
/* ww = real( wwapprox ); */
normAinv = 1/(2 * Eta);

/* do the Kantorovich tests */
/* find the value that the norm of b must be less than or equal to wrt supremum norm */
1/(2*(normAinv)^2 * Mlips );
if( normb  <= 1/(2*(normAinv)^2 * Mlips ),compare=2);

/* find the length norm and the value that the norm of b must be less than or equal \
    to wrt length norm */
sqrt(norml2(A^(-1)));
1/(2 * norml2(A^(-1)) * Mlips );
if( normb <= 1/(2* norml2(A^(-1)) * Mlips ),compare=3);

if(compare<4,
  print("manifold ",ccounter+10," is complete hyperbolic, delta=", DELTA),
	print("manifold ",ccounter+10," cannot be proven to be complete hyperbolic"))
}


/*  This is where the program starts running. */
trap()
counter = 1;
cancel = 0;

/* Here counter steps through all manifolds in the file snapoutfile. \
  Must ensure that last value of counter matches file number of manifold data in file. \
	In case of 8-torsion, we need to check 42 fillings */
{ for(counter=1,12,
	ID = counter;

/* va is a vector containing all tetrahedra shapes, from SNAP. \
SNAP commands to obtain this data:  read file <filename>, pr sol  \
(Note if sol is not geometric, then Moser's test will not work) \
pr ac sh (=print accurate shapes) */
	va = Vec(extern("sed -n " (4*counter)"p snapoutfile"));
/* once get shape vector, find vn=length of vector */
	vn = matsize(va)[2];
/* soltype determines whether solution is geometric or not. \
 If tetrahedra are negatively oriented or flat, soltype is >2 */
	soltype=2;
  for(imm=1,vn,if(imag(va[imm])<0,soltype=3));
  for(imm=1,vn,if(imag(va[imm])<10^(-28),soltype=4));

/* Now get the filling equations, found in snapoutfile */
	FG = extern("sed -n "(4*counter+1)"p snapoutfile");
/* find total number of equations: n+k */
	numalleq = matsize(FG)[1];
/* find number of cusps */
	vk = numalleq - vn;
/* initialize the cusp equations matrix */
	vF = matrix(vk,2*(vn) +1,ii,jj,FG[ii,jj]);
/* initialize the consistency equation matrix */ 
	vG = matrix(vn,2*(vn) +1,ii,jj,FG[vk+ii,jj]);	
/* if manifold not geometric solution, do not call function, otherwise call funtion */
/*	if(cancel,cancel=0,template(vn,vk,vF,vG));*/
/* JSP:  What does the following do?  seems specific to Moser's data.  Comment out */
/*	if( (counter/2)<= 415, */
/*		tet="5 "; */
/*		mfld=(counter/2)-1, */
/*		newcounter=counter - 830; */
/*		if( (newcounter/2)<=962, */
/*			tet="6 "; */
/*			mfld=(newcounter/2)-1, */
/*			tet="7 "; */
/*			mfld=(newcounter/2) - 963 */
/*		) 	); */
	if(soltype<3,template(vn,vk,va,vF,vG,counter),
		print("manifold ",counter," has param with neg or <10^(-28) imag component as approx sol")
	);
    )
}
	


==> anc/thirteen-torsion/moseralg.output <==
   realprecision = 211 significant digits (210 digits displayed)
manifold 11 is complete hyperbolic, delta=0.00214045473695401207858611464368677820963134232729184420476285720235730009670452512848893005697970828222415079586069900772715870918757340470111800590620971265381396868573936674223168763449420385318138700534366079
manifold 12 is complete hyperbolic, delta=0.0121952844369790528259024644546163423499132335459696787745326251134198275540122848622747450327430509660132389630810483429989779422989012826293909186065697696168939204148025671059758421510326087099165474001618621
manifold 13 is complete hyperbolic, delta=0.00207359929708854448793184574793681096066282727633879735056642368448574123904126669465955154513916008747278335586691755922149529359655254786592775296488313471664839415000950777732941961069358192699917577718904657
manifold 14 is complete hyperbolic, delta=0.00221139196758435652778343039431836388734864604251887511463691978226019730741793713559986140281958870901658720605687831021302034248912092597344906758892890232200221322637365210303863439367307331436857325219622214
manifold 15 is complete hyperbolic, delta=0.00190619902940329956981301199167695137979974214313187605808505570434498125895735506673495063765845560778846428436697312044538626774489866740303312979382852666614079821974383216254997562537032412939273513970573276
manifold 16 is complete hyperbolic, delta=0.00123437279451009705537143040554039825480671855249881157435400306022359775224092375682289824341275886131277505393255188932048591624245075620983253709524551982893663208604004168936254385871755904318630625377268597
manifold 17 is complete hyperbolic, delta=0.00265807300128721494488955246151296505926611720492880579435733697017371962436935763522156185088357082679552686903649954506246515424222369817301765283353725184052598393361643695229823109580101512189841024698033007
manifold 18 is complete hyperbolic, delta=0.00187398560447436281448729697646753553644362872800912393749768093837453487429470902854364841843332016405024670340210708807751684277050565370318036766140395021865977472449683822503488685884152350860547374133788176
manifold 19 is complete hyperbolic, delta=0.00132979208864372749468268521919369179980142328976948305103663666193416842896994236230761667185468292655363242569425514007035152510459677927192963955304215950441689320026580478378619242317171209446586357179724420
manifold 20 is complete hyperbolic, delta=0.00249281074166486825121761540245660276121562331350461332356160313106585907930542562743738419318776355502186576234592589520590929377110148639926243034064826359409566040729804166093280146471029448949000016072553453
manifold 21 is complete hyperbolic, delta=0.00101081382123559750539947762909507617085170506953881287091540030886316211429680205992906016557172251997527035473486521045824954306765170032369589449300122017503454371228727194030758815912100861684996617369623951
manifold 22 is complete hyperbolic, delta=0.000819758216269928512684284249024616642278211336928708260409265960067311369974991915108230067610600489489578926808238060648900286709020493203148608572775911129450523739801681459891862771563725816940438481121448815
[0m

==> anc/thirteen-torsion/rigorous_volume/AJet.C <==
/* AJet.C
 *
 * Written by: Peter Milley
 * Inspired heavily by existing code from Nathaniel Thurston
 */

#include "AJet.H"
#include <iostream>

// EPS refers to the smallest positive real number such that 1+EPS has
// a floating-point representation distinct from 1.
#include <float.h>
const double Affine1Jet::EPS = DBL_EPSILON;
const double Affine1Jet::EPS_by_2 = EPS / 2;

Affine1Jet::Affine1Jet( double f0, double df1, double df2,
			double df3, double e )
{
  _f0 = f0;
  _df1 = df1;
  _df2 = df2;
  _df3 = df3;
  _error = e;
}

Affine1Jet::Affine1Jet( )
{
  _f0 = 0.0;
  _df1 = 0.0;
  _df2 = 0.0;
  _df3 = 0.0;
  _error = 0.0;
}

Affine1Jet::Affine1Jet( const Affine1Jet & j )
{
  _f0 = j._f0;
  _df1 = j._df1;
  _df2 = j._df2;
  _df3 = j._df3;
  _error = j._error;
}

Affine1Jet & Affine1Jet::operator=( const Affine1Jet & j )
{
  _f0 = j._f0;
  _df1 = j._df1;
  _df2 = j._df2;
  _df3 = j._df3;
  _error = j._error;

  return (*this);
}

// Arithmetic assignment operators are all defined in terms of the
// corresponding arithmetic operator.

Affine1Jet & Affine1Jet::operator+= ( const Affine1Jet & w )
{
  Affine1Jet result = (*this) + w;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator+= ( double d )
{
  Affine1Jet result = (*this) + d;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator-= ( const Affine1Jet & w )
{
  Affine1Jet result = (*this) - w;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator-= ( double d )
{
  Affine1Jet result = (*this) - d;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator*= ( const Affine1Jet & w )
{
  Affine1Jet result = (*this) * w;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator*= ( double d )
{
  Affine1Jet result = (*this) * d;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator/= ( const Affine1Jet & w )
{
  Affine1Jet result = (*this) / w;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator/= ( double d )
{
  Affine1Jet result = (*this) / d;
  (*this) = result;
  return (*this);
}

/* trulyGreaterThan returns "true" only if the range of the 1-jet
 * definitely lies strictly above the given argument, even given the
 * floating-point error which occurs during the computation of that
 * range. It assumes the argument (if a double) is given exactly.
 */
bool Affine1Jet::trulyGreaterThan( double d ) const
{
  double boundary_est = d + ((fabs(_df1) + fabs(_df2)) +
			     (fabs(_df3) + _error));
  // Account for the floating point error in the above calculation.
  if( boundary_est >= 0 ){
    boundary_est *= 1.0 + 3 * EPS;
  } else {
    boundary_est *= 1.0 - 3 * EPS;
  }

  return boundary_est < _f0;
}

bool Affine1Jet::trulyGreaterThan( const Affine1Jet & w ) const
{
  double boundary_est = w._f0 + (((fabs(w._df1) + fabs(w._df2)) +
				  (fabs(w._df3) + w._error)) +
				 ((fabs(_df1) + fabs(_df2)) +
				  (fabs(_df3) + _error)));
  // Account for the floating point error in the above calculation.
  if( boundary_est >= 0 ){
    boundary_est *= 1.0 + 3 * EPS;
  } else {
    boundary_est *= 1.0 - 3 * EPS;
  }

  return boundary_est < _f0;
}
    

/* mayContainZero returns "false" only if the range of the 1-jet
 * definitely does NOT contain zero, even given the floating-point
 * error which occurs during the computation of that range.
 */
bool Affine1Jet::mayContainZero() const
{
  // Compute the 'diameter' of the 1-jet.
  double diameter_est = (fabs(_df1) + fabs(_df2)) + (fabs(_df3) + _error);
  // Account for the floating-point error in the above calculation.
  diameter_est *= 1.0 + 2 * EPS;

  if( fabs(_f0) <= diameter_est ){
    return true;
  }
  return false;
}

// squeezeLeft() and squeezeRight() return the "left" or "right" half
// of the Affine1Jet, with respect to the dimension given by "index".

Affine1Jet & Affine1Jet::squeezeLeft( int index )
{
  if( index < 0 || index >= 3 ){
    return (*this);
  }

  // The "Taylor" error remains unchanged.
  double error = _error;

  // Add the floating-point error.
  switch( index ){
  case 0:
    error += EPS_by_2 * fabs(_f0 - 0.5 * _df1);
    break;
  case 1:
    error += EPS_by_2 * fabs(_f0 - 0.5 * _df2);
    break;
  case 2:
    error += EPS_by_2 * fabs(_f0 - 0.5 * _df3);
    break;
  }

  // Account for error while calculating the error
  error *= 1.0 + EPS;

  // Now update the jet. The linear term corresponding to index is
  // divided by two and then subtracted from the constant term.
  switch( index ){
  case 0:
    _df1 *= 0.5;
    _f0 -= _df1;
    break;
  case 1:
    _df2 *= 0.5;
    _f0 -= _df2;
    break;
  case 2:
    _df3 *= 0.5;
    _f0 -= _df3;
    break;
  }

  _error = error;
  
  return (*this);
}

Affine1Jet & Affine1Jet::squeezeRight( int index )
{
  if( index < 0 || index >= 3 ){
    return (*this);
  }

  // The "Taylor" error remains unchanged.
  double error = _error;

  // Add the floating-point error.
  switch( index ){
  case 0:
    error += EPS_by_2 * fabs(_f0 + 0.5 * _df1);
    break;
  case 1:
    error += EPS_by_2 * fabs(_f0 + 0.5 * _df2);
    break;
  case 2:
    error += EPS_by_2 * fabs(_f0 + 0.5 * _df3);
    break;
  }

  // Account for error while calculating the error
  error *= 1.0 + EPS;

  // Now update the jet. The linear term corresponding to index is
  // divided by two and then added to the constant term.
  switch( index ){
  case 0:
    _df1 *= 0.5;
    _f0 += _df1;
    break;
  case 1:
    _df2 *= 0.5;
    _f0 += _df2;
    break;
  case 2:
    _df3 *= 0.5;
    _f0 += _df3;
    break;
  }

  _error = error;

  return (*this);
}

// "flatten" turns the Affine1Jet from a small neighbourhood of a 3-D
// interval into a larger neighbourhood of the point at the centre of
// that interval. This represents an enormous loss of accuracy but is
// occasionally mathematically necessary.

Affine1Jet & Affine1Jet::flatten()
{
  double error = (fabs(_df1) + fabs(_df2)) + (fabs(_df3) + _error);

  // Account for floating-point error in this calculation
  error *= 1.0 + 2 * EPS;

  _df1 = _df2 = _df3 = 0.0;
  _error = error;

  return (*this);
}

// Arithmetic operators. In each case, the hardest part is calculating
// the new error term. For each function, the error term consists of:
//  1) The error inherited from the operands,
//  2) The error introducted by taking a Taylor approximation to the
//     result of the operation,
//  (#1 and #2 are grouped together and called the "Taylor error" in
// the calculations below)
//  3) The floating-point error, typically proportional to the sum of
//     the absolute values of all the intermediate results from step
//     1, step 2, and from computing the actual result of the
//     operation,
//  4) The floating-point error involved in calculating the
//     floating-point error. This last error is accounted for by
//     multiplying the error term to that point by (1+n*EPS) where n
//     is roughly proportional to the logarithm of the number of
//     operations used up to that point.
//
// For details of how to calculate the error term in steps 3 and 4,
// see "Homotopy hyperbolic 3-manifolds are hyperbolic" by Gabai,
// Meyerhoff, and Thurston, Annals of Mathematics 157 (2003)
// pp335--431.
//
// One consequence of the method used to calculate the error term in
// step 4 is that the precise order of operations is VERY
// IMPORTANT. What may seem like excessive use of parentheses is
// actually critical to ensuring that the error term calculated in
// step 4 is correct.

Affine1Jet operator+( const Affine1Jet & v, const Affine1Jet & w )
{
  // First, compute the "Taylor error".
  double error = (v._error + w._error);
  // Then, add the floating-point error.
  error += Affine1Jet::EPS_by_2 *
    ((fabs(v._f0 + w._f0) + fabs(v._df1 + w._df1)) +
     (fabs(v._df2 + w._df2) + fabs(v._df3 + w._df3)));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 3 * Affine1Jet::EPS;

  return Affine1Jet(v._f0 + w._f0,
		    v._df1 + w._df1,
		    v._df2 + w._df2,
		    v._df3 + w._df3,
		    error
		    );
}

Affine1Jet operator+( const Affine1Jet & v, double d )
{
  // First, compute the "Taylor error".
  double error = v._error;
  // Then, add the floating-point error.
  error += Affine1Jet::EPS_by_2 * fabs(v._f0 + d);
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + Affine1Jet::EPS;

  return Affine1Jet(v._f0 + d,
		    v._df1, v._df2, v._df3,
		    error
		    );
}

Affine1Jet operator+( double d, const Affine1Jet & v )
{
  return v+d;
}

// unary minus
Affine1Jet operator-( const Affine1Jet & v )
{
  // Since unary negation is an exact operation,
  // we don't have to worry about changes to _error.
  return Affine1Jet(-v._f0, -v._df1, -v._df2, -v._df3, v._error);
}

Affine1Jet operator-( const Affine1Jet & v, const Affine1Jet & w )
{
  return v + (-w);
}

Affine1Jet operator-( const Affine1Jet & v, double d )
{
  return v + (-d);
}

Affine1Jet operator-( double d, const Affine1Jet & v )
{
  return (-v) + d;
}

Affine1Jet operator*( const Affine1Jet & v, const Affine1Jet & w )
{
  // First, compute the "Taylor error".
  double error = (fabs(v._f0) * w._error + fabs(w._f0) * v._error) +
    ((fabs(v._df1) + fabs(v._df2)) + (fabs(v._df3) + v._error)) *
    ((fabs(w._df1) + fabs(w._df2)) + (fabs(w._df3) + w._error));
  // Then, add the floating point error.
  error += Affine1Jet::EPS_by_2 * ((fabs(v._f0 * w._f0) + fabs(v._f0 * w._df1)) +
		       (((fabs(v._df1 * w._f0) +
			  fabs(v._f0 * w._df1 + v._df1 * w._f0)) +
			 (fabs(v._f0 * w._df2) + fabs(v._df2 * w._f0))) +
			((fabs(v._f0 * w._df2 + v._df2 * w._f0) +
			  fabs(v._f0 * w._df3)) +
			 (fabs(v._df3 * w._f0) +
			  fabs(v._f0 * w._df3 + v._df3 * w._f0)))));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 4 * Affine1Jet::EPS;

  return Affine1Jet(v._f0 * w._f0,
		    v._f0 * w._df1 + v._df1 * w._f0,
		    v._f0 * w._df2 + v._df2 * w._f0,
		    v._f0 * w._df3 + v._df3 * w._f0,
		    error
		    );
}

Affine1Jet operator*( const Affine1Jet & v, double d )
{
  // First, compute the "Taylor error".
  double error = fabs(v._error * d);
  // Then, add the floating-point error.
  error += Affine1Jet::EPS_by_2 * ((fabs(v._f0 * d) + fabs(v._df1 * d)) +
		       (fabs(v._df2 * d) + fabs(v._df3 * d)));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 3 * Affine1Jet::EPS;

  return Affine1Jet(v._f0 * d,
		    v._df1 * d,
		    v._df2 * d,
		    v._df3 * d,
		    error
		    );
}

Affine1Jet operator*( double d, const Affine1Jet & v )
{
  return v*d;
}

Affine1Jet operator/( const Affine1Jet & v, const Affine1Jet & w )
{
  // Need to check for division by zero.
  if( w.mayContainZero() ){
    throw Affine1Jet::DivisionByZeroError();
  }

  // First, compute the "Taylor error".
  double error =
    (fabs(v._f0) + ((fabs(v._df1) + fabs(v._df2)) + (fabs(v._df3) + v._error))) /
    (fabs(w._f0) - ((fabs(w._df1) + fabs(w._df2)) + (fabs(w._df3) + w._error))) -
    ((((fabs(v._f0) + fabs(v._df1)) + (fabs(v._df2) + fabs(v._df3))) /
      fabs(w._f0)) +
     (fabs(w._df1) + (fabs(w._df2) + fabs(w._df3))) * (fabs(v._f0) /
     (fabs(w._f0) * fabs(w._f0))));
  // Next, add the floating-point error.
  error += Affine1Jet::EPS_by_2 * ((fabs(v._f0 / w._f0) +
		       ((fabs(v._df1 / w._f0) +
		       2.0 * (1.0 + 2 * Affine1Jet::EPS) *
		       (fabs(v._f0 * w._df1) / fabs(w._f0 * w._f0))) +
		       (fabs((v._f0 * w._df1) / (w._f0 * w._f0)) +
		       fabs(v._df1/w._f0 - (v._f0*w._df1)/(w._f0*w._f0))))) +
		       (((fabs(v._df2 / w._f0) +
		       2.0 * (1.0 + 2 * Affine1Jet::EPS) *
		       (fabs(v._f0 * w._df2) / fabs(w._f0 * w._f0))) +
		       (fabs((v._f0 * w._df2) / (w._f0 * w._f0)) +
		       fabs(v._df2/w._f0 - (v._f0*w._df2)/(w._f0*w._f0)))) +
		       ((fabs(v._df3 / w._f0) +
		       2.0 * (1.0 + 2 * Affine1Jet::EPS) *
		       (fabs(v._f0 * w._df3) / fabs(w._f0 * w._f0))) +
		       (fabs((v._f0 * w._df3) / (w._f0 * w._f0)) +
		       fabs(v._df3/w._f0 - (v._f0*w._df3)/(w._f0*w._f0))))));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 4 * Affine1Jet::EPS;

  return Affine1Jet(v._f0 / w._f0,
		    -v._f0 * w._df1 / (w._f0 * w._f0) + v._df1 / w._f0,
		    -v._f0 * w._df2 / (w._f0 * w._f0) + v._df2 / w._f0,
		    -v._f0 * w._df3 / (w._f0 * w._f0) + v._df3 / w._f0,
		    error
		    );
}

Affine1Jet operator/( const Affine1Jet & v, double d )
{
  // Check for division by zero.
  if( d == 0.0 ){
    throw Affine1Jet::DivisionByZeroError();
  }
  // Compute the "Taylor error".
  double error = v._error / fabs(d);
  // Next, add the floating-point error.
  error += Affine1Jet::EPS_by_2 * ((fabs(v._f0 / d) + fabs(v._df1 / d)) +
		       (fabs(v._df2 / d) + fabs(v._df3 / d)));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 3 * Affine1Jet::EPS;

  return Affine1Jet(v._f0 / d,
		    v._df1 / d,
		    v._df2 / d,
		    v._df3 / d,
		    error
		    );
}

Affine1Jet operator/( double d, const Affine1Jet & w )
{
  // Check for division by zero.
  if( w.mayContainZero() ){
    throw Affine1Jet::DivisionByZeroError();
  }

  // First, compute the "Taylor error".
  double error = fabs(d) / (fabs(w._f0) - ((fabs(w._df1) + fabs(w._df2)) +
			   (fabs(w._df2) + w._error))) -
    (fabs(d) / fabs(w._f0) +
    (fabs(w._df1) + (fabs(w._df2) + fabs(w._df3))) * (fabs(d) / 
    (fabs(w._f0) * fabs(w._f0))));
  // Then, add the floating point error.
  error += Affine1Jet::EPS_by_2 * ((fabs(d/ w._f0) +
		       (fabs((d * w._df1) / (w._f0 * w._f0)) +
		       2 * (1 + 2 * Affine1Jet::EPS) *
			(fabs(d * w._df1) / fabs(w._f0 * w._f0)))) +
		       ((fabs((d * w._df2) / (w._f0 * w._f0)) +
		       2 * (1 + 2 * Affine1Jet::EPS) *
			 (fabs(d * w._df2) / fabs(w._f0 * w._f0))) +
		       (fabs((d * w._df3) / (w._f0 * w._f0)) +
		       2 * (1 + 2 * Affine1Jet::EPS) *
			(fabs(d * w._df3) / fabs(w._f0 * w._f0)))));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 4 * Affine1Jet::EPS;

  return Affine1Jet(d / w._f0,
		    -d * w._df1 / (w._f0 * w._f0),
		    -d * w._df2 / (w._f0 * w._f0),
		    -d * w._df3 / (w._f0 * w._f0),
		    error
		    );
}

bool operator==( const Affine1Jet & v, const Affine1Jet & w )
{
  // Just test for strict equality of all terms.
  return (v._f0 == w._f0)
    && (v._df1 == w._df1)
    && (v._df2 == w._df2)
    && (v._df3 == w._df3)
    && (v._error == w._error);
}

// The remaining functions are not rational polynomials in their
// arguments, and hence computing them rigorously is a bit more involved.

Affine1Jet Power( const Affine1Jet & v, int p )
{
  if( p == 0 ){
    // Check that we're not computing 0^0.
    if( v.mayContainZero() ){
      throw Affine1Jet::ZeroToTheZeroError();
    }
    return Affine1Jet(1.0);
  }

  if( p < 0 ){
    return Power(1.0 / v, -p);
  }
  if( p == 1 ){
    return v;
  }

  // It would be nice to compute this in a more direct manner
  // that doesn't cause the error term to balloon, but for now we'll
  // just try to multiply the power out in an efficient way. (By
  // 'efficient' here I mean 'using the fewest multiplications'.)

  int half_p = p / 2;
  Affine1Jet temp = Power(v, half_p);

  if( p % 2 == 1 ){
    return temp * (temp * v);
  } else {
    return temp * temp;
  }
}

Affine1Jet Log( Affine1Jet v )
{
  // Logarithm is obviously not a rational polynomial. However, its
  // derivatives are all rational polynomials. So to compute a
  // "rigorous" logarithm, we use a Taylor approximation. The
  // difference between log and the approximation (which is bounded
  // above thanks to Taylor's theorem) is included in the resulting
  // error term.
  
  // Can't take the log of zero.
  if( v.mayContainZero() ){
    throw Affine1Jet::LogZeroError();
  }

  // This is tricky. First, make sure we aren't taking the log
  // of a negative number. I.e., check to see if:
  //  v._f0 - sum(|v._dfi|) - v._error <= 0

  double diameter_est = (fabs(v._df1) + fabs(v._df2)) + (fabs(v._df3) + v._error);
  if( v._f0 <= (1.0 + 2 * Affine1Jet::EPS) * diameter_est ){
    throw Affine1Jet::LogIsComplexError();
  }

  // Since we're only using a crude polynomial approximation to log,
  // it helps to perform some elaborate chicanery to try and ensure
  // that the argument is close to 1.
  // Note that RHO is chosen to be an exact floating-point value.
  static const double RHO = 9. / 8;
  static const Affine1Jet LOG_RHO(0.11778303565638345454,
				  0., 0., 0., Affine1Jet::EPS);
  double center_log = log(v._f0) / log(RHO);
  int num_factors = (int) floor(fabs(center_log));
  if( center_log > 0.0 ){
    for( int i=0; i<num_factors; i++ ){
      v /= RHO;
    }
  } else if( center_log < 0.0 ){
    for( int i=0; i<num_factors; i++ ){
      v *= RHO;
    }
  }
  
  // The computation below depends on a Taylor approximation of log
  // around the point x=1, so to compute the error term correctly we
  // need to know if 1 is less than all points in the range of v.
  // I.e. we need to know if v._f0 - sum(|v._dfi|) - v.error <= 1.
  double size = (fabs(v._df1) + fabs(v._df2)) + (fabs(v._df3) + v._error);
  bool mightnt_exceed_one =
    v._f0 <= (1.0 + 3 * Affine1Jet::EPS) * (size + 1.0);

  // We're using the equation log(x) == (x-1)-(x-1)^2/2 +
  // (x-1)^3/(3*c^3) where c is between 1 and x. We choose a
  // worst-case scenario for c. 

  // Compute the "Taylor error".
  double error;
  double cubic = fabs(v._f0 - 1.0) + size;
  if( mightnt_exceed_one ){
    double c = v._f0 - size;
    error = ((v._error + (fabs(v._f0 - 1.0) * v._error)) + 0.5*(size * size)) +
      (cubic * cubic) * (cubic / ((3.0 * c) * (c * c)));
  } else {
    error = ((v._error + (fabs(v._f0 - 1.0) * v._error)) + 0.5*(size * size)) +
      (cubic * cubic) * (cubic / 3.0);
  }

  // Next, add the floating point error.
  error += Affine1Jet::EPS_by_2 * ((((fabs(v._f0 - 1.0) +
			  0.5 * fabs((v._f0 - 1.0) * (v._f0 - 1.0))) +
			 (fabs((v._f0 - 1.0) - 0.5 * ((v._f0 - 1.0) * (v._f0 - 1.0))) +
			  fabs(v._df1 * (2.0 - v._f0)))) +
			((fabs(v._df2 * (2.0 - v._f0)) +
			  fabs(v._df3 * (2.0 - v._f0))) +
			 fabs(v._df1) * fabs(2.0 - v._f0))) +
		       ((fabs(v._df2) * fabs(2.0 - v._f0) +
			 fabs(v._df3) * fabs(2.0 - v._f0)) +
			(1.0 + 2 * Affine1Jet::EPS) *
			(fabs(v._f0 - 1.0) * fabs(v._f0 - 1.0))));

  // Finally, account for the error from computing the errors.
  if( mightnt_exceed_one ){
    error *= 1.0 + 6 * Affine1Jet::EPS;
  } else {
    error *= 1.0 + 5 * Affine1Jet::EPS;
  }

  Affine1Jet result((v._f0 - 1.0) - 0.5 * ((v._f0 - 1.0) * (v._f0 - 1.0)),
		    v._df1 * (2.0 - v._f0),
		    v._df2 * (2.0 - v._f0),
		    v._df3 * (2.0 - v._f0),
		    error);
  
  // Undo the changes we made to v to ensure that v was close to 1:
  if( center_log > 0.0 ){
    result += (LOG_RHO * num_factors);
  } else if( center_log < 0.0 ){
    result -= (LOG_RHO * num_factors);
  }

  return result;
}

Affine1Jet Max0( const Affine1Jet & v )
{
  // We wish to compute an Affine1Jet corresponding to Max(v,0). But
  // if 0 is in the range of v to begin with, then Max(v,0) is very
  // much not a linear function. The best we can do is approximate
  // Max(v,0) with a constant function and use a very large error
  // term, and hope that's good enough.
  if( v.mayContainZero() ){
    double size = v._f0 + ((fabs(v._df1)+fabs(v._df2))+(fabs(v._df3)+v._error));
    size *= 1 + 3 * Affine1Jet::EPS;
    size /= 2; // Exact operation

    return Affine1Jet(size, 0.0, 0.0, 0.0, size);
  }

  // If 0 isn't in the range of v, things are much simpler.

  if( v._f0 >= 0.0 ){
    // Note that v._f0 == 0 should actually be covered by the previous
    // case.
    return v;
  }

  // At this point, the range of v is strictly below 0.
  return Affine1Jet(0.0, 0.0, 0.0, 0.0, 0.0);
}

Affine1Jet ArcTan( Affine1Jet v )
{
  // Like the logarithm, all of the derivatives of ArcTan are rational
  // polynomials. So we will use a Taylor approximation to compute the
  // arctangent and use Taylor's theorem to bound the difference
  // between the arctangent and the approximation.

  // ArcTan is odd, might as well use the symmetry.
  bool negated = false;
  if( v._f0 < 0 ){
    negated = true;
    v = -v;
  }

  // Since we're only using a crude polynomial approximation to arctan
  // we prefer to deal with arguments as close to zero as
  // possible. We start with the formula
  //   ArcTan(a) + ArcTan(b) = ArcTan((a+b)/(1-a*b))
  // Let c = (a+b)/(1-a*b) and solve for b:
  //   ArcTan(c) = ArcTan(a) + ArcTan((c-a)/(a*c+1))
  // If c is positive and a is a positive constant less than c then
  // the second argument on the right will be smaller than c. Repeat
  // until you end up with an argument smaller than a.
  // Currently as a constant I use a number with an exact binary
  // representation which is smaller than tan(Pi/12).
  static const double RHO = 137. / 512;
  static const Affine1Jet ARCTAN_RHO(0.26145314506663815251,
				     0., 0., 0., Affine1Jet::EPS);
  int num_translations = 0;
  while( v._f0 > RHO ){
    num_translations++;
    v = (v-RHO) / (v*RHO+1);
  }

  // We use the equation arctan(x) == x-x^3/3 +
  // x^4*(c-2*c^3)/(2*(c^2+1)^4) where c is between 0 and x, and
  // choose a worst-case scenario for c.

  // To find the worst-case scenario for c, we need to know whether or
  // the range of |v| extends to the right of the global maximum of
  // the function (c-2*c^3)/(2*(c^2+1)^4). This isn't pretty, but it
  // works.
  double size = (fabs(v._df1) + fabs(v._df2)) + (fabs(v._df3) + v._error);
  bool includes_max =
    300466. / 1048576 <= (1.0 + 3 * Affine1Jet::EPS) * (fabs(v._f0) + size);

  // Now we can compute the "Taylor error".
  double error;
  error = (v._error + v._error * fabs(v._f0 * v._f0)) +
    (fabs(v._f0) * (size * size) + (size * size) * (size / 3.0));
  if( includes_max ){
    double c = 91575. / 1048576;
    double c2p1 = c * c + 1.0;
    error += ((((fabs(v._f0) + size) * (fabs(v._f0) + size)) *
	       ((fabs(v._f0) + size) * (fabs(v._f0) + size))) *
	      ((c - (2.0 * c) * (c * c)) / 2.0)) /
      ((c2p1 * c2p1) * (c2p1 * c2p1));
  } else {
    double c = fabs(v._f0) + size;
    double c2p1 = c * c + 1.0;
    error += (((c * c) * (c * c)) * ((c - (2.0 * c) * (c * c)) / 2.0)) /
      ((c2p1 * c2p1) * (c2p1 * c2p1));
  }

  // Next, add the floating point error.
  error += Affine1Jet::EPS_by_2 * (((2 * (1 + 2 * Affine1Jet::EPS) *
				     fabs(v._f0 * v._f0) * fabs(v._f0 / 3.0) +
				     fabs((v._f0 * v._f0) * (v._f0 / 3.0))) +
				    (fabs(v._f0 - (v._f0 * v._f0) * (v._f0 / 3.0)) +
				     fabs(v._df1) * fabs(v._f0 * v._f0))) +
				   (((fabs(v._df1 * (v._f0 * v._f0)) +
				      fabs(v._df1 - v._df1 * (v._f0 * v._f0))) +
				     (fabs(v._df2) * fabs(v._f0 * v._f0) +
				      fabs(v._df2 * (v._f0 * v._f0)))) +
				    ((fabs(v._df2 - v._df2 * (v._f0 * v._f0)) +
				      fabs(v._df3) * fabs(v._f0 * v._f0)) +
				     (fabs(v._df3 * (v._f0 * v._f0)) +
				      fabs(v._df3 - v._df3 * (v._f0 * v._f0))))));

  // Finally, account for the error from computing the errors.
  if( includes_max ){
    error *= 1.0 + 6 * Affine1Jet::EPS;
  } else {
    error *= 1.0 + 7 * Affine1Jet::EPS;
  }

  Affine1Jet result(v._f0 - (v._f0 * v._f0) * (v._f0 / 3.0),
		    v._df1 - v._df1 * (v._f0*v._f0),
		    v._df2 - v._df2 * (v._f0*v._f0),
		    v._df3 - v._df3 * (v._f0*v._f0),
		    error);

  // Undo the transformations that we performed to get the argument
  // close to zero.
  while( num_translations > 0 ){
    result += ARCTAN_RHO;
    num_translations--;
  }

  if( negated ){
    result = -result;
  }

  return result;
}


==> anc/thirteen-torsion/rigorous_volume/AJet.H <==
/* AJet.h
 *
 * Written by: Peter Milley
 *
 * An Affine1Jet represents a set of functions f with domain the
 * standard cube in R^3 (i.e. the cube {|x|<=1, |y|<=1, |z|<=1}), such
 * that |f(v)-f0-(df1,df2,df3).v| < error for all v and f.
 */

#ifndef _AJet_h_
#define _AJet_h_

#include <math.h> // for fabs, log

class Affine1Jet
{
public:
  // Constructors and destructors
  Affine1Jet( double f0, double df1=0, double df2=0, double df3=0,
	      double e=0 );
  Affine1Jet();
  Affine1Jet( const Affine1Jet & );
  Affine1Jet & operator= ( const Affine1Jet & );

  ~Affine1Jet() { }; // empty

  // Useful constants
  static const double EPS;
  static const double EPS_by_2;

  // Exception classes.
  class DivisionByZeroError {
  public:
    DivisionByZeroError() {} // empty;
  };
  class ZeroToTheZeroError {
  public:
    ZeroToTheZeroError() {} // empty;
  };
  class LogZeroError {
  public:
    LogZeroError() {} // empty;
  };
  class LogIsComplexError {
  public:
    LogIsComplexError() {} // empty;
  };

  // Access functions
  inline double center() const;
  inline double size() const;
  inline double slope( int ) const;
  inline double error() const;

  // Some "arithmetic functions" defined specially.
  Affine1Jet & squeezeLeft( int index );
  Affine1Jet & squeezeRight( int index );
  Affine1Jet & flatten();

  // Arithmetic assignment operators.
  Affine1Jet & operator+= ( const Affine1Jet & );
  Affine1Jet & operator+= ( double );
  Affine1Jet & operator-= ( const Affine1Jet & );
  Affine1Jet & operator-= ( double );
  Affine1Jet & operator*= ( const Affine1Jet & );
  Affine1Jet & operator*= ( double );
  Affine1Jet & operator/= ( const Affine1Jet & );
  Affine1Jet & operator/= ( double );

  // A test function. Returns true if every point in the range of the
  // jet is greater than the given argument.
  // Not defined as an operator; the semantics aren't quite right.
  bool trulyGreaterThan( double d ) const;
  bool trulyGreaterThan( const Affine1Jet & w ) const;

  // Arithmetic operators.
  friend Affine1Jet operator+ ( const Affine1Jet &, const Affine1Jet & );
  friend Affine1Jet operator+ ( const Affine1Jet &, double );
  friend Affine1Jet operator+ ( double, const Affine1Jet & );

  friend Affine1Jet operator- ( const Affine1Jet &, const Affine1Jet & );
  friend Affine1Jet operator- ( const Affine1Jet &, double );
  friend Affine1Jet operator- ( double, const Affine1Jet & );

  friend Affine1Jet operator- ( const Affine1Jet & );

  friend Affine1Jet operator* ( const Affine1Jet &, const Affine1Jet & );
  friend Affine1Jet operator* ( const Affine1Jet &, double );
  friend Affine1Jet operator* ( double, const Affine1Jet & );

  friend Affine1Jet operator/ ( const Affine1Jet &, const Affine1Jet & );
  friend Affine1Jet operator/ ( const Affine1Jet &, double );
  friend Affine1Jet operator/ ( double, const Affine1Jet & );

  // Test for equality. Nothing approximate here; this is exact equality.
  friend bool operator==( const Affine1Jet &, const Affine1Jet & );

  // Other useful mathematical functions.
  friend Affine1Jet Power ( const Affine1Jet &, int );
  friend Affine1Jet Log ( Affine1Jet );
  friend Affine1Jet Max0 ( const Affine1Jet & );

  friend Affine1Jet ArcTan ( Affine1Jet );

private:
  bool mayContainZero() const;

  double _f0;
  double _df1, _df2, _df3;
  double _error;
  double _size;
};

#include "AJet.inline"

#endif // _AJet_h_


==> anc/thirteen-torsion/rigorous_volume/AJet.inline <==
/* AJet.inline
 *
 * Written by: Peter Milley
 */

double
Affine1Jet::center() const
{
  return _f0;
}

double
Affine1Jet::size() const
{
  return fabs(_df1)+fabs(_df2)+fabs(_df3);
}

double
Affine1Jet::slope( int i ) const
{
  if( i==1 ) return _df1;
  if( i==2 ) return _df2;
  if( i==3 ) return _df3;
  return 0.0;
}

double
Affine1Jet::error() const
{
  return _error;
}


==> anc/thirteen-torsion/rigorous_volume/Makefile <==
# Written by: Peter Milley

# A word about the compiler options below: it is VERY IMPORTANT that
# the compiler does NOT try to optimize the arithmetic expressions in
# AJet.C. The error estimates for all of the operations defined in
# AJet.C depend on the height of the expression trees used to compute
# the results of those operations. Rearranging those expressions to
# optimize them make the error estimates invalid.
#
# That is why I've used the -O0 compiler flag below, even though
# that's technically the default anyway: to remind myself NOT to try
# and optimize the code.
#
# This is only a requirement for AJet.C, so if you absolutely have to
# turn on optimizations for Position.o, area_jets.o, and
# area_jets_bdry.o you may do so...just remember to compile AJet.o
# separately without optimizations and you should be fine.

COPTS=-ggdb -O0 -Wall -fexceptions
CPP=g++

.SUFFIXES: .o .m .C

.C.o:
	$(CPP) $(COPTS) -c ${@:o=C}

all: rigorous_volume

rigorous_volume: rigorous_volume.o AJet.o
	$(CPP) $(COPTS) -o rigorous_volume rigorous_volume.o AJet.o

clean:
	rm *.o


==> anc/thirteen-torsion/rigorous_volume/README.txt <==
rigorous_volume.C

Written by: Peter Milley

Usage: rigorous_volume vol input_file

This program reads Snap triangulation data along with the delta
constant computed by Harriet Moser's algorithm from "input_file" and
uses them to rigorously determine whether or not the volume of the
manifolds thus describes are greater than "vol".

Output: for each line in "input_file" the program will print either
"Manifold N:Okay" if it can determine that the volume is strictly
greater than "vol", or "Manifold N:Not Okay" otherwise (where N is the
index of the corresponding manifold in the input file).

Five input files are provided:

"volumes.input": fillings on two-cusped manifolds. Test with
"vol"=2.848.

"m019_volume_input": alternate triangulation of m019. Test with
"vol"=2.848. (There are triangulations of m019 present in
"volumes.input", but for those triangulations the program cannot
guarantee sufficient volume due to floating-point error.)

"one_cusped_volumes.input": fillings on one-cusped manifolds. Test
with "vol"=0.943.

"vol2_volume.input": an alternate triangulation of Vol2. Test with
"vol"=0.943.

"vol3_cover_volume.input": a positively-oriented triangulation of a
two-fold cover of Vol3. (Harriet Moser's algorithm, and hence this
program, only work with positively oriented ideal triangulations.)
Test with "vol"=1.886.

Note copies of these sample files and instructions on how to recreate
them are in the "twocusped/volume_comp/", "onecusped/volume_comp/",
and "onecusped/vol3/" directories.


==> anc/thirteen-torsion/rigorous_volume/rigorous_volume.C <==
/* rigorous_volume.C
 *
 * Determine rigorous lower bounds on the volume of a hyperbolic
 * manifold given shape data for an ideal triangulation and the error
 * term \delta determined by Moser's algorithm.
 */

#include <iostream>
#include <cstdlib>
#include <fstream>
#include <sstream>
#include <string>
#include <vector>
#include <cmath>
#include "AJet.H"

using namespace std;

static const string USAGE="Usage: rigorous_volume vol input_file";
static const string FILE_NOT_FOUND="Error, unable to open ";
static const string BAD_EOF="Error, unexpected EOF";
static const string FORMAT_ERR="Badly formatted input at line ";

static const Affine1Jet Pi(M_PI, 0.0, 0.0, 0.0, 2*Affine1Jet::EPS);

class FormatException
{
public:
  FormatException() {} // empty
};

bool ParseLine( string line, vector<double> & params )
{
  bool result = true;
  stringstream ss(line);
  vector<double>::iterator insert_point = params.end();
  double real, imag;

  try {
    ss.ignore(1);
    while( !ss.eof() ){
      ss >> real;
      if( !ss.good() ){
	throw FormatException();
      }
      ss.ignore(3);
      ss >> imag;
      if( !ss.good() ){
	throw FormatException();
      }
      ss.ignore(2);
      params.push_back(real);
      params.push_back(imag);
      if( ss.peek() == ']' ){
	break;
      } else {
	ss.ignore(2);
      }
    }
  } catch( FormatException ){
    params.erase(insert_point, params.end());
    result = false;
  }

  return result;
}

Affine1Jet Lobachevsky( Affine1Jet & theta )
{
  if( theta.trulyGreaterThan(Pi/2.0) ){
    Affine1Jet translated = theta-Pi;
    return Lobachevsky(translated);
  }
  if( (-theta).trulyGreaterThan(Pi/2.0) ){
    Affine1Jet translated = theta+Pi;
    return Lobachevsky(translated);
  }
  if( theta.center() < 0.0 ){
    Affine1Jet negtheta = -theta;
    return -Lobachevsky(negtheta);
  }

  static const int NUM_COEFFS=30;
  static const double LOBCOEF[NUM_COEFFS] = {
    5.4831135561607547882413838888201e-1,
    1.0823232337111381915160036965412e-1,
    4.8444907713545197129262758561472e-2,
    2.7891037672165120538296812180796e-2,
    1.8199901365960328824311744707278e-2,
    1.2823667776324462157674846128817e-2,
    9.5243928393815114745643670962394e-3,
    7.3530535460250636167039159668208e-3,
    5.8479755397266959054962366178048e-3,
    4.7619093045811136799814912001842e-3,
    3.9525701124525799515137944808229e-3,
    3.3333335320272968375315987081340e-3,
    2.8490028914574211634331659107080e-3,
    2.4630541963678177950454607261557e-3,
    2.1505376364114568439132649094016e-3,
    1.8939393943803620897114593734851e-3,
    1.6806722690053911275277764855335e-3,
    1.5015015015233512340706336099638e-3,
    1.3495276653220485553945730785293e-3,
    1.2195121951230603594927151084491e-3,
    1.1074197120711266596728487987281e-3,
    1.0101010101010675186059356321779e-3,
    9.2506938020352840967144128733280e-4,
    8.5034013605442478972252664720549e-4,
    7.8431372549019677504189889653457e-4,
    7.2568940493468811469129541350086e-4,
    6.7340067340067343805464730535677e-4,
    6.2656641604010025932192218654462e-4,
    5.8445353594389246257711686275038e-4,
    5.4644808743169398954500641421420e-4
  };

  Affine1Jet result(0.0);
  Affine1Jet theta_over_pi_squared = (theta/Pi)*(theta/Pi);
  if( ! (-theta_over_pi_squared).trulyGreaterThan(-0.5) ){
    cerr << "Warning, Lobachevsky function may not be rigorous.";
    cerr << endl;
  }
  Affine1Jet product(1.0);
  Affine1Jet coeff;
  Affine1Jet term;
  int coeff_index = 0;
  do {
    product *= theta_over_pi_squared;
    coeff = Affine1Jet(LOBCOEF[coeff_index++], 0.0, 0.0, 0.0,
		       Affine1Jet::EPS);
    term = coeff * product;
    if( (-term).trulyGreaterThan( -Affine1Jet::EPS ) ){
      // Assuming that (theta/Pi)^2 isn't too large (see warning
      // above) the sum of the remaining terms is guaranteed to be
      // less than 2*EPS. So we cut off the summation.
      result += Affine1Jet(0.0, 0.0, 0.0, 0.0, 2*Affine1Jet::EPS);
      break;
    }
    result += term;
  } while( coeff_index < NUM_COEFFS );

  if( coeff_index == NUM_COEFFS ){
    cerr << "Need more Lobachevsky coefficients!" << endl;
  }

  result -= Log(theta*2.0);
  result += 1.0;
  result *= theta;
  return result;
}

Affine1Jet ComputeVolume( vector<double> & params, double delta )
{
  int num_tets = params.size() / 2;
  Affine1Jet result(0.0);
  Affine1Jet real_part, imag_part;
  Affine1Jet term;
  Affine1Jet theta[3];
  double safety_margin = 10*fabs(delta);

  for( int i=0; i<num_tets; i++ ){
    real_part = Affine1Jet(params[2*i], delta, 0.0, 0.0, Affine1Jet::EPS);
    imag_part = Affine1Jet(params[2*i+1], 0.0, delta, 0.0, Affine1Jet::EPS);

    // Make some attempt to calculate the angles in a "smart" way,
    // where "smart" means "not dividing by anything that's too close
    // to zero".
    if( (real_part-1.0).trulyGreaterThan(safety_margin) ){
      theta[0] = ArcTan(imag_part / real_part);
      theta[1] = Pi - ArcTan(imag_part / (real_part - 1.0));
    } else if( real_part.trulyGreaterThan(safety_margin) &&
	       (-real_part+1.0).trulyGreaterThan(safety_margin) ){
      theta[0] = ArcTan(imag_part / real_part);
      theta[1] = -ArcTan(imag_part / (real_part - 1.0));
    } else if( (-real_part).trulyGreaterThan(safety_margin) ){
      theta[0] = Pi + ArcTan(imag_part / real_part);
      theta[1] = -ArcTan(imag_part / (real_part - 1.0));
    } else { // HACK ALERT: we're assuming imag_part > 0
      theta[0] = (Pi/2) - ArcTan(real_part / imag_part);
      theta[1] = (Pi/2) + ArcTan((real_part - 1.0) / imag_part);
    }
    theta[2] = Pi - (theta[0]+theta[1]);

    term = Lobachevsky(theta[0]);
    term += Lobachevsky(theta[1]);
    term += Lobachevsky(theta[2]);

    // Sadly we can't just add "term" to "result". "term" depends on
    // the two variables associated to a single tetrahedron; adding
    // "term" to "result" would imply that "result" depends on those
    // two variables, when in fact "result" depends on
    // 2*num_tets variables (which we can't properly represent with
    // Affine1Jets). The flatten() function eliminates this unstated
    // dependency, but at the cost of accuracy.
    result += term.flatten();
  }

  return result;
}

int main( int argc, char *argv[] )
{
  // Argument checking
  if( argc != 3 ){
    cerr << USAGE << endl;
    exit(-1);
  }

  ifstream input_file(argv[2]);
  if( !input_file ){
    cerr << FILE_NOT_FOUND << argv[1] << endl;
    exit(-1);
  }

  string current_line;
  vector<double> params;
  Affine1Jet volume_jet;
  double delta;
  double vol_limit;
  int line_no;

  {
    stringstream vol_stream(argv[1]);
    vol_stream >> vol_limit;
  }

  line_no = 0;
  while( !input_file.eof() ){
    // Read in and parse the tetrahedron shapes
    getline(input_file, current_line);
    line_no++;
    if( current_line.length() == 0 ){
      continue;
    }
    if( !ParseLine(current_line, params) ){
      cerr << FORMAT_ERR << line_no << endl;
      getline(input_file, current_line);
      line_no++;
      continue;
    }

    // Read in the Moser \delta parameter
    if( input_file.eof() ){
      cerr << BAD_EOF << endl;
      exit(-1);
    }
    getline(input_file, current_line);
    line_no++;
    {
      stringstream ss(current_line);
      ss >> delta;
      if( ss.bad() || ss.fail() ){
	cerr << FORMAT_ERR << line_no << endl;
	continue;
      }
    }

    // Pass the data to the volume computing function
    try {
      volume_jet = ComputeVolume(params, delta);
      cout << "Manifold " << line_no/2 << ':';
      if( volume_jet.trulyGreaterThan(vol_limit) ){
	// if( volume_jet.trulyGreaterThan(2.848) ){
	// if( volume_jet.trulyGreaterThan(0.943) ){
	cout << "Okay.";
      } else {
	cout << "Not okay.";
      }
      cout << endl;
    } catch( Affine1Jet::LogZeroError ){
      cout << "Manifold " << line_no/2 << ':';
      cout << " a LogZeroError occured." << endl;
      cerr << "Manifold " << line_no/2 << ':';
      cerr << " a LogZeroError occured." << endl;
    } catch( Affine1Jet::DivisionByZeroError ){
      cout << "Manifold " << line_no/2 << ':';
      cout << " a DivisionByZero occured." << endl;
      cerr << "Manifold " << line_no/2 << ':';
      cerr << " a DivisionByZero occured." << endl;
    }
      
    params.clear();
  }
  input_file.close();

  exit(0);
}


==> anc/thirteen-torsion/rigorous_volume/volumes.input <==
[0.5743561283935287460727925984 + 0.9901205108729614119956762369*I, 0.4352966472579090390096405738 + 0.7476686584654639922041378685*I]~
0.00214045473695401207858611464368677820963134232729184420476285720235730009670452512848893005697970828222415079586069900772715870918757340470111800590620971265381396868573936674223168763449420385318138700534366079
[0.7263002362080196149047112540 + 0.9770070550594026559961849014*I, 0.3036130771941842985056510831 + 0.7379021615910061780512751481*I]~
0.0121952844369790528259024644546163423499132335459696787745326251134198275540122848622747450327430509660132389630810483429989779422989012826293909186065697696168939204148025671059758421510326087099165474001618621
[0.6390728080518728521538212139 + 0.8603970382128736137805947572*I, 0.3609271919481271478461787861 + 0.8603970382128736137805947572*I]~
0.00207359929708854448793184574793681096066282727633879735056642368448574123904126669465955154513916008747278335586691755922149529359655254786592775296488313471664839415000950777732941961069358192699917577718904657
[0.6963869228058157014943489169 + 0.7379021615910061780512751481*I, 0.2736997637919803850952887460 + 0.9770070550594026559961849014*I]~
0.00221139196758435652778343039431836388734864604251887511463691978226019730741793713559986140281958870901658720605687831021302034248912092597344906758892890232200221322637365210303863439367307331436857325219622214
[0.5000000000000000000000000000 + 0.6428486087361501472876272459*I, 0.5000000000000000000000000000 + 1.121479937311265681585134698*I]~
0.00190619902940329956981301199167695137979974214313187605808505570434498125895735506673495063765845560778846428436697312044538626774489866740303312979382852666614079821974383216254997562537032412939273513970573276
[0.5647033527420909609903594262 + 0.7476686584654639922041378685*I, 0.4256438716064712539272074016 + 0.9901205108729614119956762369*I]~
0.00123437279451009705537143040554039825480671855249881157435400306022359775224092375682289824341275886131277505393255188932048591624245075620983253709524551982893663208604004168936254385871755904318630625377268597
[0.5968580434500921379813585045 + 0.7978071931927143535968516048*I, 0.5029879823167976848447690489 + 0.7547632077439975329847041346*I]~
0.00265807300128721494488955246151296505926611720492880579435733697017371962436935763522156185088357082679552686903649954506246515424222369817301765283353725184052598393361643695229823109580101512189841024698033007
[0.5838207366709103633486623400 + 0.7693148303706031824008832689*I, 0.4763335054521143044956585180 + 0.7450034707398212025173818490*I]~
0.00187398560447436281448729697646753553644362872800912393749768093837453487429470902854364841843332016405024670340210708807751684277050565370318036766140395021865977472449683822503488685884152350860547374133788176
[0.5563457924595571778622507466 + 0.7490199332898909222828377259*I, 0.4436542075404428221377492534 + 0.7490199332898909222828377259*I]~
0.00132979208864372749468268521919369179980142328976948305103663666193416842896994236230761667185468292655363242569425514007035152510459677927192963955304215950441689320026580478378619242317171209446586357179724420
[0.2298833898167668473609585207 + 0.6379031327089451684678670025*I, -0.08750788910528724602760944220 + 0.9961638265588330173914690908*I]~
0.00249281074166486825121761540245660276121562331350461332356160313106585907930542562743738419318776355502186576234592589520590929377110148639926243034064826359409566040729804166093280146471029448949000016072553453
[0.5236664945478856955043414820 + 0.7450034707398212025173818490*I, 0.4161792633290896366513376600 + 0.7693148303706031824008832689*I]~
0.00101081382123559750539947762909507617085170506953881287091540030886316211429680205992906016557172251997527035473486521045824954306765170032369589449300122017503454371228727194030758815912100861684996617369623951
[0.4970120176832023151552309511 + 0.7547632077439975329847041346*I, 0.4031419565499078620186414955 + 0.7978071931927143535968516048*I]~
0.000819758216269928512684284249024616642278211336928708260409265960067311369974991915108230067610600489489578926808238060648900286709020493203148608572775911129450523739801681459891862771563725816940438481121448815


==> anc/thirteen-torsion/rigorous_volume/volumes.output <==
Manifold 1:Okay.
Manifold 2:Okay.
Manifold 3:Okay.
Manifold 4:Okay.
Manifold 5:Okay.
Manifold 6:Okay.
Manifold 7:Okay.
Manifold 8:Okay.
Manifold 9:Okay.
Manifold 10:Not okay.
Manifold 11:Okay.
Manifold 12:Okay.


==> anc/thirteen-torsion/smallcalculator.py <==

#run in snappy
import math
import snappy

def gcd(a,b):
        while b != 0:
            rem = a % b
            a = b
            b = rem
        return a

#here's a dictionary that converts snappea notation into snap notation
moms = ['m003','m004','m006','m007','m009','m010','m011','m015','m016','m017']
snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}

#length_bound Calculates upper bound for the length of a slope s such that
#filling cusped manifold 'manifold' along s results in volume less than 'bound' using
#Futer-Kalfagianni-Purcell
def length_bound(manifold, bound): 
    return 2*math.pi / math.sqrt(1 - (bound/manifold.volume())**(2.0/3.0))

#length of p,q curve in manifold
def length( p, q , manifold):
    C = manifold.cusp_neighborhood()
    r = C.translations()[0]
    s = C.translations()[1]
    x = r.real
    y = r.imag
    u = s.real
    v = s.imag
    return math.sqrt((p*x+q*u)**2 + (p*y+q*v)**2)
	 
#small_filling_params Finds filling parameters (p,q) such that filling cusped manifold 'manifold' along
#(p,q) curve gives orbifold of volume less than 'bound' with singular locus a
#knot labeled 'order'
def small_filling_params_of_order(manifold, bound, order):
    params = []
    C = manifold.cusp_neighborhood()
    r = C.translations()[0]
    s = C.translations()[1]
    t = length_bound(manifold, bound)
    a = t/math.sqrt((r.real)**2 + (r.imag)**2)
    b = t/math.sqrt((s.real)**2 + (s.imag)**2)
    for p in range(-int(math.ceil(a)),int(math.ceil(a))):
        for q in range(-int(math.ceil(b)),int(math.ceil(b))):
            if length( p, q, manifold) < t and gcd(p,q)==order:
                params.append((p,q))
    return params

def small_filling_params(manifold, bound):
    params = []
    C = manifold.cusp_neighborhood()
    r = C.translations()[0]
    s = C.translations()[1]
    t = length_bound(manifold, bound)
    a = t/math.sqrt((r.real)**2 + (r.imag)**2)
    b = t/math.sqrt((s.real)**2 + (s.imag)**2)
    for p in range(-int(math.ceil(a)),int(math.ceil(a))):
        for q in range(-int(math.ceil(b)),int(math.ceil(b))):
            if length( p, q, manifold) < t and gcd(p,q) != 1:
                params.append((p,q))
    return params


	
	

#small_volumes returns a list of volumes of hyperbolic results along with the corresponding surgery
#parameters where the volume is the volume of 'manifold' filled along the
#parameter where the parameters are taken over all possible parameters coming
#from small_filling_params(manifold, bound, order)

def small_volumes_of_order(manifold, bound, order):
    params = small_filling_params_of_order(manifold, bound, order)
    small_volumes = []
    for param in params:
        mfld = manifold.copy()
        mfld.dehn_fill(param)
        small_volumes.append([param, mfld.volume(), mfld.solution_type()])
    return small_volumes

def small_shapes_of_order(manifold, bound, order):
    params = small_filling_params_of_order(manifold, bound, order)
    small_volumes = []
    for param in params:
        mfld = manifold.copy()
        mfld.dehn_fill(param)
        small_volumes.append([param, mfld.volume(), mfld.tetrahedra_shapes()])
    return small_volumes

def small_volumes(manifold, bound):
    params = small_filling_params(manifold, bound)
    small_volumes = []
    for param in params:
        mfld = manifold.copy()
        mfld.dehn_fill(param)
        if mfld.volume() < bound:
            small_volumes.append([mfld, mfld.volume(), gcd(param[0],param[1]), mfld.solution_type()])
    return small_volumes
			
#generate list:
def list_small_fillings(bound, listofmanifolds):
    mflds=[]
    data=[]
    for m in listofmanifolds:
        mflds.append(snappy.Manifold(m))
    for m in mflds:
        data.append(small_volumes(m, bound))
    return data

def list_small_fillings_of_order(bound, listofmanifolds, order):
    mflds=[]
    data=[]
    for m in listofmanifolds:
        mflds.append(snappy.Manifold(m))
    for m in mflds:
        data.append([m,small_volumes_of_order(m, bound, order)])
    return data

def list_small_fillings_with_shapes_of_order(bound, listofmanifolds, order):
    mflds=[]
    data=[]
    for m in listofmanifolds:
        mflds.append(snappy.Manifold(m))
    for m in mflds:
        data.append([m,small_shapes_of_order(m, bound, order)])
    return data

def look_for_pos_orient(manifold, p,q):
    i = 0
    while i < 100:
        M = snappy.Manifold(manifold)
        M.randomize()
        M.dehn_fill((p,q))
        if M.solution_type() == 'all tetrahedra positively oriented':
            return M
        i += 1

def generate_snap_files(bound, listofmanifolds, order):
	snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}
	for m in listofmanifolds:
		mfile = open(m+'.snap',"w")
		mfile.write('r c ' + snapnot[m]+'\n')
		mfile.close()
		manif = snappy.Manifold(m)
		params = small_filling_params_of_order(manif, bound, order)
		mfile = open(m+'.snap', "a")
		for p in params:
			mfile.write('sur '+str(p[0])+' '+str(p[1])+' clear sur\n')
		mfile.close()





==> anc/thirteen-torsion/snap.results <==
pari initialized
r c 5 3
sur -26 13 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5743561283935287460727925984+0.9901205108729614119956762369*I,0.4352966472579090390096405738+0.7476686584654639922041378685*I]~
[0,-26,-39,13,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -13 13 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7263002362080196149047112540+0.9770070550594026559961849014*I,0.3036130771941842985056510831+0.7379021615910061780512751481*I]~
[0,0,-13,13,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -13 26 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6390728080518728521538212139+0.8603970382128736137805947572*I,0.3609271919481271478461787861+0.8603970382128736137805947572*I]~
[0,26,0,26,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 0 13 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6963869228058157014943489169+0.7379021615910061780512751481*I,0.2736997637919803850952887460+0.9770070550594026559961849014*I]~
[0,26,13,13,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 13 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5000000000000000000000000000+0.6428486087361501472876272459*I,0.5000000000000000000000000000+1.121479937311265681585134698*I]~
[0,26,26,0,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 13 13 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5647033527420909609903594262+0.7476686584654639922041378685*I,0.4256438716064712539272074016+0.9901205108729614119956762369*I]~
[0,52,39,13,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 4
sur -26 13 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5968580434500921379813585045+0.7978071931927143535968516048*I,0.5029879823167976848447690489+0.7547632077439975329847041346*I]~
[-26,-26,0,26,24;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur -13 13 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5838207366709103633486623400+0.7693148303706031824008832689*I,0.4763335054521143044956585180+0.7450034707398212025173818490*I]~
[-13,-26,0,39,24;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 0 13 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5563457924595571778622507466+0.7490199332898909222828377259*I,0.4436542075404428221377492534+0.7490199332898909222828377259*I]~
[0,-26,0,52,24;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 13 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.2298833898167668473609585207+0.6379031327089451684678670025*I,-0.08750788910528724602760944220+0.9961638265588330173914690908*I]~
[13,0,0,13,-2;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 13 13 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5236664945478856955043414820+0.7450034707398212025173818490*I,0.4161792633290896366513376600+0.7693148303706031824008832689*I]~
[13,-26,0,65,24;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 26 13 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.4970120176832023151552309511+0.7547632077439975329847041346*I,0.4031419565499078620186414955+0.7978071931927143535968516048*I]~
[26,-26,0,78,24;2,-1,-1,2,0;-2,1,1,-2,0]


==> anc/thirteen-torsion/snapoutfile <==
pari initialized
r c 5 3
sur -26 13 pr ac sh pr -pa fi clear sur
[0.5743561283935287460727925984+0.9901205108729614119956762369*I,0.4352966472579090390096405738+0.7476686584654639922041378685*I]~
[0,-26,-39,13,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -13 13 pr ac sh pr -pa fi clear sur
[0.7263002362080196149047112540+0.9770070550594026559961849014*I,0.3036130771941842985056510831+0.7379021615910061780512751481*I]~
[0,0,-13,13,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -13 26 pr ac sh pr -pa fi clear sur
[0.6390728080518728521538212139+0.8603970382128736137805947572*I,0.3609271919481271478461787861+0.8603970382128736137805947572*I]~
[0,26,0,26,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 0 13 pr ac sh pr -pa fi clear sur
[0.6963869228058157014943489169+0.7379021615910061780512751481*I,0.2736997637919803850952887460+0.9770070550594026559961849014*I]~
[0,26,13,13,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 13 0 pr ac sh pr -pa fi clear sur
[0.5000000000000000000000000000+0.6428486087361501472876272459*I,0.5000000000000000000000000000+1.121479937311265681585134698*I]~
[0,26,26,0,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 13 13 pr ac sh pr -pa fi clear sur
[0.5647033527420909609903594262+0.7476686584654639922041378685*I,0.4256438716064712539272074016+0.9901205108729614119956762369*I]~
[0,52,39,13,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 4
sur -26 13 pr ac sh pr -pa fi clear sur
[0.5968580434500921379813585045+0.7978071931927143535968516048*I,0.5029879823167976848447690489+0.7547632077439975329847041346*I]~
[-26,-26,0,26,24;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur -13 13 pr ac sh pr -pa fi clear sur
[0.5838207366709103633486623400+0.7693148303706031824008832689*I,0.4763335054521143044956585180+0.7450034707398212025173818490*I]~
[-13,-26,0,39,24;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 0 13 pr ac sh pr -pa fi clear sur
[0.5563457924595571778622507466+0.7490199332898909222828377259*I,0.4436542075404428221377492534+0.7490199332898909222828377259*I]~
[0,-26,0,52,24;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 13 0 pr ac sh pr -pa fi clear sur
[0.2298833898167668473609585207+0.6379031327089451684678670025*I,-0.08750788910528724602760944220+0.9961638265588330173914690908*I]~
[13,0,0,13,-2;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 13 13 pr ac sh pr -pa fi clear sur
[0.5236664945478856955043414820+0.7450034707398212025173818490*I,0.4161792633290896366513376600+0.7693148303706031824008832689*I]~
[13,-26,0,65,24;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 26 13 pr ac sh pr -pa fi clear sur
[0.4970120176832023151552309511+0.7547632077439975329847041346*I,0.4031419565499078620186414955+0.7978071931927143535968516048*I]~
[26,-26,0,78,24;2,-1,-1,2,0;-2,1,1,-2,0]


==> anc/thirteen-torsion/stripper.py <==
#!/usr/bin/python

#This thing strips out the 'solution type:...' lines.  This is needed to use
#Purcells reworking of moser's algorithm without massive headaches.



snapoutfile = open('snapoutfile', "a")
results = open('snap.results', "r")
lines = results.readlines()
for i in range(len(lines)):
	if not 'solution' in lines[i]:
		snapoutfile.write(lines[i])
results.close()
snapoutfile.close()




==> anc/thirteen-torsion/volumecomp/deltas <==
0.00214045473695401207858611464368677820963134232729184420476285720235730009670452512848893005697970828222415079586069900772715870918757340470111800590620971265381396868573936674223168763449420385318138700534366079
0.0121952844369790528259024644546163423499132335459696787745326251134198275540122848622747450327430509660132389630810483429989779422989012826293909186065697696168939204148025671059758421510326087099165474001618621
0.00207359929708854448793184574793681096066282727633879735056642368448574123904126669465955154513916008747278335586691755922149529359655254786592775296488313471664839415000950777732941961069358192699917577718904657
0.00221139196758435652778343039431836388734864604251887511463691978226019730741793713559986140281958870901658720605687831021302034248912092597344906758892890232200221322637365210303863439367307331436857325219622214
0.00190619902940329956981301199167695137979974214313187605808505570434498125895735506673495063765845560778846428436697312044538626774489866740303312979382852666614079821974383216254997562537032412939273513970573276
0.00123437279451009705537143040554039825480671855249881157435400306022359775224092375682289824341275886131277505393255188932048591624245075620983253709524551982893663208604004168936254385871755904318630625377268597
0.00265807300128721494488955246151296505926611720492880579435733697017371962436935763522156185088357082679552686903649954506246515424222369817301765283353725184052598393361643695229823109580101512189841024698033007
0.00187398560447436281448729697646753553644362872800912393749768093837453487429470902854364841843332016405024670340210708807751684277050565370318036766140395021865977472449683822503488685884152350860547374133788176
0.00132979208864372749468268521919369179980142328976948305103663666193416842896994236230761667185468292655363242569425514007035152510459677927192963955304215950441689320026580478378619242317171209446586357179724420
0.00249281074166486825121761540245660276121562331350461332356160313106585907930542562743738419318776355502186576234592589520590929377110148639926243034064826359409566040729804166093280146471029448949000016072553453
0.00101081382123559750539947762909507617085170506953881287091540030886316211429680205992906016557172251997527035473486521045824954306765170032369589449300122017503454371228727194030758815912100861684996617369623951
0.000819758216269928512684284249024616642278211336928708260409265960067311369974991915108230067610600489489578926808238060648900286709020493203148608572775911129450523739801681459891862771563725816940438481121448815


==> anc/thirteen-torsion/volumecomp/interleave.pl <==
#!/usr/bin/perl

use strict;

$#ARGV == 1 or die "USAGE: interleave.pl file1 file2\n";

open(my $input1, $ARGV[0]) or die "Unable to open $ARGV[0]!\n";
open(my $input2, $ARGV[1]) or die "Unable to open $ARGV[1]!\n";
my ($line1, $line2);

while(!eof($input1) && !eof($input2)){
    $line1=<$input1>;
    $line2=<$input2>;
    print $line1;
    print $line2;
}
while(<$input1>){
    print;
}
while(<$input2>){
    print;
}
close $input1;
close $input2;


==> anc/thirteen-torsion/volumecomp/moseralg.output <==
   realprecision = 211 significant digits (210 digits displayed)
manifold 11 is complete hyperbolic, delta=0.00214045473695401207858611464368677820963134232729184420476285720235730009670452512848893005697970828222415079586069900772715870918757340470111800590620971265381396868573936674223168763449420385318138700534366079
manifold 12 is complete hyperbolic, delta=0.0121952844369790528259024644546163423499132335459696787745326251134198275540122848622747450327430509660132389630810483429989779422989012826293909186065697696168939204148025671059758421510326087099165474001618621
manifold 13 is complete hyperbolic, delta=0.00207359929708854448793184574793681096066282727633879735056642368448574123904126669465955154513916008747278335586691755922149529359655254786592775296488313471664839415000950777732941961069358192699917577718904657
manifold 14 is complete hyperbolic, delta=0.00221139196758435652778343039431836388734864604251887511463691978226019730741793713559986140281958870901658720605687831021302034248912092597344906758892890232200221322637365210303863439367307331436857325219622214
manifold 15 is complete hyperbolic, delta=0.00190619902940329956981301199167695137979974214313187605808505570434498125895735506673495063765845560778846428436697312044538626774489866740303312979382852666614079821974383216254997562537032412939273513970573276
manifold 16 is complete hyperbolic, delta=0.00123437279451009705537143040554039825480671855249881157435400306022359775224092375682289824341275886131277505393255188932048591624245075620983253709524551982893663208604004168936254385871755904318630625377268597
manifold 17 is complete hyperbolic, delta=0.00265807300128721494488955246151296505926611720492880579435733697017371962436935763522156185088357082679552686903649954506246515424222369817301765283353725184052598393361643695229823109580101512189841024698033007
manifold 18 is complete hyperbolic, delta=0.00187398560447436281448729697646753553644362872800912393749768093837453487429470902854364841843332016405024670340210708807751684277050565370318036766140395021865977472449683822503488685884152350860547374133788176
manifold 19 is complete hyperbolic, delta=0.00132979208864372749468268521919369179980142328976948305103663666193416842896994236230761667185468292655363242569425514007035152510459677927192963955304215950441689320026580478378619242317171209446586357179724420
manifold 20 is complete hyperbolic, delta=0.00249281074166486825121761540245660276121562331350461332356160313106585907930542562743738419318776355502186576234592589520590929377110148639926243034064826359409566040729804166093280146471029448949000016072553453
manifold 21 is complete hyperbolic, delta=0.00101081382123559750539947762909507617085170506953881287091540030886316211429680205992906016557172251997527035473486521045824954306765170032369589449300122017503454371228727194030758815912100861684996617369623951
manifold 22 is complete hyperbolic, delta=0.000819758216269928512684284249024616642278211336928708260409265960067311369974991915108230067610600489489578926808238060648900286709020493203148608572775911129450523739801681459891862771563725816940438481121448815
[0m

==> anc/thirteen-torsion/volumecomp/shapes <==
[0.5743561283935287460727925984+0.9901205108729614119956762369*I,0.4352966472579090390096405738+0.7476686584654639922041378685*I]~
[0.7263002362080196149047112540+0.9770070550594026559961849014*I,0.3036130771941842985056510831+0.7379021615910061780512751481*I]~
[0.6390728080518728521538212139+0.8603970382128736137805947572*I,0.3609271919481271478461787861+0.8603970382128736137805947572*I]~
[0.6963869228058157014943489169+0.7379021615910061780512751481*I,0.2736997637919803850952887460+0.9770070550594026559961849014*I]~
[0.5000000000000000000000000000+0.6428486087361501472876272459*I,0.5000000000000000000000000000+1.121479937311265681585134698*I]~
[0.5647033527420909609903594262+0.7476686584654639922041378685*I,0.4256438716064712539272074016+0.9901205108729614119956762369*I]~
[0.5968580434500921379813585045+0.7978071931927143535968516048*I,0.5029879823167976848447690489+0.7547632077439975329847041346*I]~
[0.5838207366709103633486623400+0.7693148303706031824008832689*I,0.4763335054521143044956585180+0.7450034707398212025173818490*I]~
[0.5563457924595571778622507466+0.7490199332898909222828377259*I,0.4436542075404428221377492534+0.7490199332898909222828377259*I]~
[0.2298833898167668473609585207+0.6379031327089451684678670025*I,-0.08750788910528724602760944220+0.9961638265588330173914690908*I]~
[0.5236664945478856955043414820+0.7450034707398212025173818490*I,0.4161792633290896366513376600+0.7693148303706031824008832689*I]~
[0.4970120176832023151552309511+0.7547632077439975329847041346*I,0.4031419565499078620186414955+0.7978071931927143535968516048*I]~


==> anc/thirteen-torsion/volumecomp/snap.results <==
pari initialized
r c 5 3
sur -26 13 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5743561283935287460727925984+0.9901205108729614119956762369*I,0.4352966472579090390096405738+0.7476686584654639922041378685*I]~
[0,-26,-39,13,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -13 13 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7263002362080196149047112540+0.9770070550594026559961849014*I,0.3036130771941842985056510831+0.7379021615910061780512751481*I]~
[0,0,-13,13,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -13 26 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6390728080518728521538212139+0.8603970382128736137805947572*I,0.3609271919481271478461787861+0.8603970382128736137805947572*I]~
[0,26,0,26,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 0 13 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6963869228058157014943489169+0.7379021615910061780512751481*I,0.2736997637919803850952887460+0.9770070550594026559961849014*I]~
[0,26,13,13,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 13 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5000000000000000000000000000+0.6428486087361501472876272459*I,0.5000000000000000000000000000+1.121479937311265681585134698*I]~
[0,26,26,0,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 13 13 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5647033527420909609903594262+0.7476686584654639922041378685*I,0.4256438716064712539272074016+0.9901205108729614119956762369*I]~
[0,52,39,13,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 4
sur -26 13 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5968580434500921379813585045+0.7978071931927143535968516048*I,0.5029879823167976848447690489+0.7547632077439975329847041346*I]~
[-26,-26,0,26,24;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur -13 13 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5838207366709103633486623400+0.7693148303706031824008832689*I,0.4763335054521143044956585180+0.7450034707398212025173818490*I]~
[-13,-26,0,39,24;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 0 13 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5563457924595571778622507466+0.7490199332898909222828377259*I,0.4436542075404428221377492534+0.7490199332898909222828377259*I]~
[0,-26,0,52,24;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 13 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.2298833898167668473609585207+0.6379031327089451684678670025*I,-0.08750788910528724602760944220+0.9961638265588330173914690908*I]~
[13,0,0,13,-2;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 13 13 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5236664945478856955043414820+0.7450034707398212025173818490*I,0.4161792633290896366513376600+0.7693148303706031824008832689*I]~
[13,-26,0,65,24;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 26 13 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.4970120176832023151552309511+0.7547632077439975329847041346*I,0.4031419565499078620186414955+0.7978071931927143535968516048*I]~
[26,-26,0,78,24;2,-1,-1,2,0;-2,1,1,-2,0]


==> anc/thirteen-torsion/volumecomp/volumecomp <==
#!/bin/bash

grep "~" snap.results > shapes 
perl -nle 'if( /delta=(.*)/ ){ print $1 }' moseralg.output > deltas
./interleave.pl shapes deltas > volumes.input
perl -pi -e 's/\+/ \+ /g' volumes.input
perl -pi -e 's/,/, /g' volumes.input
cp volumes.input ../rigorous_volume


==> anc/thirteen-torsion/volumecomp/volumes.input <==
[0.5743561283935287460727925984 + 0.9901205108729614119956762369*I, 0.4352966472579090390096405738 + 0.7476686584654639922041378685*I]~
0.00214045473695401207858611464368677820963134232729184420476285720235730009670452512848893005697970828222415079586069900772715870918757340470111800590620971265381396868573936674223168763449420385318138700534366079
[0.7263002362080196149047112540 + 0.9770070550594026559961849014*I, 0.3036130771941842985056510831 + 0.7379021615910061780512751481*I]~
0.0121952844369790528259024644546163423499132335459696787745326251134198275540122848622747450327430509660132389630810483429989779422989012826293909186065697696168939204148025671059758421510326087099165474001618621
[0.6390728080518728521538212139 + 0.8603970382128736137805947572*I, 0.3609271919481271478461787861 + 0.8603970382128736137805947572*I]~
0.00207359929708854448793184574793681096066282727633879735056642368448574123904126669465955154513916008747278335586691755922149529359655254786592775296488313471664839415000950777732941961069358192699917577718904657
[0.6963869228058157014943489169 + 0.7379021615910061780512751481*I, 0.2736997637919803850952887460 + 0.9770070550594026559961849014*I]~
0.00221139196758435652778343039431836388734864604251887511463691978226019730741793713559986140281958870901658720605687831021302034248912092597344906758892890232200221322637365210303863439367307331436857325219622214
[0.5000000000000000000000000000 + 0.6428486087361501472876272459*I, 0.5000000000000000000000000000 + 1.121479937311265681585134698*I]~
0.00190619902940329956981301199167695137979974214313187605808505570434498125895735506673495063765845560778846428436697312044538626774489866740303312979382852666614079821974383216254997562537032412939273513970573276
[0.5647033527420909609903594262 + 0.7476686584654639922041378685*I, 0.4256438716064712539272074016 + 0.9901205108729614119956762369*I]~
0.00123437279451009705537143040554039825480671855249881157435400306022359775224092375682289824341275886131277505393255188932048591624245075620983253709524551982893663208604004168936254385871755904318630625377268597
[0.5968580434500921379813585045 + 0.7978071931927143535968516048*I, 0.5029879823167976848447690489 + 0.7547632077439975329847041346*I]~
0.00265807300128721494488955246151296505926611720492880579435733697017371962436935763522156185088357082679552686903649954506246515424222369817301765283353725184052598393361643695229823109580101512189841024698033007
[0.5838207366709103633486623400 + 0.7693148303706031824008832689*I, 0.4763335054521143044956585180 + 0.7450034707398212025173818490*I]~
0.00187398560447436281448729697646753553644362872800912393749768093837453487429470902854364841843332016405024670340210708807751684277050565370318036766140395021865977472449683822503488685884152350860547374133788176
[0.5563457924595571778622507466 + 0.7490199332898909222828377259*I, 0.4436542075404428221377492534 + 0.7490199332898909222828377259*I]~
0.00132979208864372749468268521919369179980142328976948305103663666193416842896994236230761667185468292655363242569425514007035152510459677927192963955304215950441689320026580478378619242317171209446586357179724420
[0.2298833898167668473609585207 + 0.6379031327089451684678670025*I, -0.08750788910528724602760944220 + 0.9961638265588330173914690908*I]~
0.00249281074166486825121761540245660276121562331350461332356160313106585907930542562743738419318776355502186576234592589520590929377110148639926243034064826359409566040729804166093280146471029448949000016072553453
[0.5236664945478856955043414820 + 0.7450034707398212025173818490*I, 0.4161792633290896366513376600 + 0.7693148303706031824008832689*I]~
0.00101081382123559750539947762909507617085170506953881287091540030886316211429680205992906016557172251997527035473486521045824954306765170032369589449300122017503454371228727194030758815912100861684996617369623951
[0.4970120176832023151552309511 + 0.7547632077439975329847041346*I, 0.4031419565499078620186414955 + 0.7978071931927143535968516048*I]~
0.000819758216269928512684284249024616642278211336928708260409265960067311369974991915108230067610600489489578926808238060648900286709020493203148608572775911129450523739801681459891862771563725816940438481121448815


==> anc/twelve-torsion/README.txt <==
This directory contains the files necessary to create the list of orbifolds used in the proof of Theorem 4.3.  It also contains Peter Milley's code to verify their volumes (in 'rigorous_volume').

To verify these computations, you need to have working installations of:
C/C++
Perl
Python 2.7
snap
SnapPy
Pari/GP


1:  Run generate_snap_files (in smallcalculator.py) to generate the files
containing list of surgeries to be checked in snap.  Run this from inside
SnapPy.  Note that in the 12-torsion case, we don't need to use the full list
of mom manifolds from the theorem of Gabai-Meyerhoff-Milley.  The following
command generates the files m0*.snap.  Each one of these '.snap' files
contains filling information that will be processed with Snap.

generate_snap_files(1.81, [‘m003’,’m004’],12)

2: Run create_snap_files. This runs each surgery in each m0*.snap file through
Snap to check for a geometric structure.  The results are written as the
m0*.out files.

3: Run extract_geometric.py, extract_nonhyperbolic.py and
extract_nongeometric.py to create geometric.snap, nongeometric.txt, and
nonhyperbolic.txt.  These sort the fillings into geometric, non-geometric, and
non-hyperbolic.  

./extract_geometric.py m003 m004
./extract_nongeometric.py m003 m004 
./extract_nonhyperbolic.py m003 m004

4: geometric.snap reads each of the files in geometric.snap and prints out
tetrahedra shapes and filling equations to the file snap.results. Run:

snap -b <geometric.snap >snap.results

5: Run ./stripper to clean up snap.results for further steps.  Creates a file called snapoutfile

6: Run Moser's algorithm on snapoutfile.  This implementation of Moser's algorithm is hardcoded for the number of fillings we are checking and for input file called 'snapoutfile'.  There are 12 for the 12-torsion case.  See lines 165-6 of moser-algorithm.pari. Run:

gp -s 900M -q <moser-algorithm.pari >moseralg.output

7: Copy snap.results and moseralg.output into volumecomp. Go into volumecomp and do the following to prepare the files needed for rigorous volume computation:

grep "~" snap.results > shapes 
perl -nle 'if( /delta=(.*)/ ){ print $1 }' moseralg.output > deltas
./interleave.pl shapes deltas > volumes.input
perl -pi -e 's/\+/ \+ /g' volumes.input
perl -pi -e 's/,/, /g' volumes.input

8: Copy volumes.input into ../rigorous_volume.  Run rigorous_volume with the volume bound of 1.81.  Check the output by inspecting the file volumes.output.  This is the step where we rigorously verify that the volumes reported by Snap are at least 1.81.

rigorous_volume 1.81 volumes.input > volumes.output



==> anc/twelve-torsion/cleanup.sh <==
#!/bin/bash

rm geometric.snap m0* moseralg.output non* snap.results snapoutfile
cd volumecomp
rm deltas moseralg.output shapes snap.results volumes.input
cd ../rigorous_volume
rm volumes.input volumes.output


==> anc/twelve-torsion/create_snap_files <==
#!/bin/bash

/usr/local/bin/snap -b <m003.snap >m003.out
/usr/local/bin/snap -b <m004.snap >m004.out


==> anc/twelve-torsion/extract_geometric.py <==
#!/usr/bin/python

#This thing should generate a snap file from all geometric guys in m**.out
# give the m**.out's as arguments without the '.out'


import sys

args = sys.argv[1:]
geomfile = open('geometric.snap', "a")

for mout in args:
	snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}
	outfile = open(mout+'.out',"r")
	lines = outfile.readlines()
	for i in range(len(lines)-1):
		if ' geometric' in lines[i+1]:
			param = lines[i][4:-11]
			geomfile.write('r c '+snapnot[mout]+'\n'+'sur '+param+' pr ac sh pr -pa fi clear sur\n')
	outfile.close()
geomfile.close()


==> anc/twelve-torsion/extract_nongeometric.py <==
#!/usr/bin/python

#This thing should generate a snap file from all nongeometric guys in m**.out
# give the m**.out's as arguments without the '.out'


import sys

args = sys.argv[1:]
geomfile = open('nongeometric.txt', "a")

for mout in args:
	snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}
	outfile = open(mout+'.out',"r")
	lines = outfile.readlines()
	for i in range(len(lines)-1):
		if 'nongeometric' in lines[i+1]:
			param = lines[i][4:-11]
			geomfile.write('r c '+snapnot[mout]+'\n')
			geomfile.write(param+'\n')
	outfile.close()
geomfile.close()


==> anc/twelve-torsion/extract_nonhyperbolic.py <==
#!/usr/bin/python

#This thing should generate a snap file from all nongeometric guys in m**.out
# give the m**.out's as arguments without the '.out'


import sys

args = sys.argv[1:]
geomfile = open('nonhyperbolic.txt', "a")

for mout in args:
	snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}
	outfile = open(mout+'.out',"r")
	lines = outfile.readlines()
	for i in range(len(lines)-1):
		if 'solution' in lines[i+1] and not 'geometric' in lines[i+1]:
			param = lines[i][4:-11]
			geomfile.write('r c '+snapnot[mout]+'\n')
			geomfile.write(param+'\n')
	outfile.close()
geomfile.close()


==> anc/twelve-torsion/extractor <==
#!/bin/bash

./extract_geometric.py m003 m004 
./extract_nongeometric.py m003 m004
./extract_nonhyperbolic.py m003 m004


==> anc/twelve-torsion/generate_snap_files.py <==

#run in snappy
#import math
#import snappy

def gcd(a,b):
        while b != 0:
            rem = a % b
            a = b
            b = rem
        return a

moms = ['m003','m004','m006','m007','m009','m010','m011','m015','m016','m017']
fewer_moms = ['m003','m004','m006','m007','m009','m010']

#here's a dictionary that converts snappea notation into snap notation
snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}

#length_bound Calculates upper bound for the length of a slope s such that
#filling cusped manifold 'manifold' along s results in volume less than 'bound' using
#Futer-Kalfagianni-Purcell
def length_bound(manifold, bound): 
    return 2*math.pi / math.sqrt(1 - (bound/manifold.volume())**(2.0/3.0))

#length of p,q curve in manifold
def length( p, q , manifold):
    C = manifold.cusp_neighborhood()
    r = C.translations()[0]
    s = C.translations()[1]
    x = r.real
    y = r.imag
    u = s.real
    v = s.imag
    return math.sqrt((p*x+q*u)**2 + (p*y+q*v)**2)
	 
#small_filling_params Finds filling parameters (p,q) such that filling cusped manifold 'manifold' along
#(p,q) curve gives orbifold of volume less than 'bound' with singular locus a
#knot labeled 'order'
def small_filling_params_of_order(manifold, bound, order):
    params = []
    C = manifold.cusp_neighborhood()
    r = C.translations()[0]
    s = C.translations()[1]
    t = length_bound(manifold, bound)
    a = t/math.sqrt((r.real)**2 + (r.imag)**2)
    b = t/math.sqrt((s.real)**2 + (s.imag)**2)
    for p in range(int(math.ceil(a))):
        for q in range(int(math.ceil(b))):
            if length( p, q, manifold) < t and gcd(p,q)==order:
                params.append((p,q))
    return params

def generate_snap_files(bound, listofmanifolds, order):
	snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}
	for m in listofmanifolds:
		mfile = open(m+'.snap',"w")
		mfile.write('r c ' + snapnot[m]+'\n')
		mfile.close()
		manif = Manifold(m)
		params = small_filling_params_of_order(manif, bound, order)
		mfile = open(m+'.snap', "a")
		for p in params:
			mfile.write('sur '+str(p[0])+' '+str(p[1])+' clear sur\n')
		mfile.close()













==> anc/twelve-torsion/geometric.snap <==
r c 5 3
sur -24 12 pr ac sh pr -pa fi clear sur
r c 5 3
sur -12 12 pr ac sh pr -pa fi clear sur
r c 5 3
sur -12 24 pr ac sh pr -pa fi clear sur
r c 5 3
sur 0 12 pr ac sh pr -pa fi clear sur
r c 5 3
sur 12 0 pr ac sh pr -pa fi clear sur
r c 5 3
sur 12 12 pr ac sh pr -pa fi clear sur
r c 5 4
sur -24 12 pr ac sh pr -pa fi clear sur
r c 5 4
sur -12 12 pr ac sh pr -pa fi clear sur
r c 5 4
sur 0 12 pr ac sh pr -pa fi clear sur
r c 5 4
sur 12 0 pr ac sh pr -pa fi clear sur
r c 5 4
sur 12 12 pr ac sh pr -pa fi clear sur
r c 5 4
sur 24 12 pr ac sh pr -pa fi clear sur


==> anc/twelve-torsion/m003.out <==
pari initialized
r c 5 3
sur -24 12 clear sur
solution type: geometric
sur -12 12 clear sur
solution type: geometric
sur -12 24 clear sur
solution type: geometric
sur 0 12 clear sur
solution type: geometric
sur 12 0 clear sur
solution type: geometric
sur 12 12 clear sur
solution type: geometric


==> anc/twelve-torsion/m003.snap <==
r c 5 3
sur -24 12 clear sur
sur -12 12 clear sur
sur -12 24 clear sur
sur 0 12 clear sur
sur 12 0 clear sur
sur 12 12 clear sur


==> anc/twelve-torsion/m004.out <==
pari initialized
r c 5 4
sur -24 12 clear sur
solution type: geometric
sur -12 12 clear sur
solution type: geometric
sur 0 12 clear sur
solution type: geometric
sur 12 0 clear sur
solution type: geometric
sur 12 12 clear sur
solution type: geometric
sur 24 12 clear sur
solution type: geometric


==> anc/twelve-torsion/m004.snap <==
r c 5 4
sur -24 12 clear sur
sur -12 12 clear sur
sur 0 12 clear sur
sur 12 0 clear sur
sur 12 12 clear sur
sur 24 12 clear sur


==> anc/twelve-torsion/moser-algorithm.pari <==
/* moser-algorithm.pari */
/* Modified from Harriet Moser.  Run with gp */
/* Verifies hyperbolicity and finds value of DELTA for a hard-coded number \
of manifolds in a hard-coded file, with particular format.  Hard-coding flagged below. */

/* If the following is uncommented, append to logfile. */
/* \l logfile-testme */

/* set precision to 60 (or higher for very large manifolds) from the default of 28 */
\p 210

/* First we define a few functions which are called below. */
v(rr) = vector( (2*n)+1,l,G[rr,l] )
t(ss) = vector( 2*n,l,K[ss,l] )
f(ii) = sum( j = 1, n, F[ii,j]*log(a[j]) ) + sum( j = 1, n, F[ii,n+j]*log(1-a[j]) ) + F[ii,(2*n)+1]*Pi*I
g(ii,jj) = ( F[ii,jj]/a[jj] ) - ( F[ii,n+jj]/(1-a[jj]) )
delta(ii,jj) = if( abs(F[ii,jj])+abs(F[ii,jj+n]), ( Eps/(2*n) )*( 1/( (abs(F[ii,jj])/(abs(a[jj]))^2) + \
                  (abs(F[ii,n+jj])/(abs(1-a[jj]))^2) ) ),((4*normb)/Eta)+1 )
vecdelta(jj) = vector( n, i, delta(i,jj) )
mindelta(jj) = vecmin( vecdelta(jj) )
vecmindelta(jj) = [mindelta(jj),imag(a[jj]),(norml2(a[jj]))/2,(norml2(1-a[jj]))/2]
mmindelta(jj) = vecmin( vecmindelta(jj) )
c(i,j) = (abs(F[i,j])/(abs(a[j]) - 2*normhh)^2) + (abs(F[i,j+n])/(abs(1-a[j]) - 2*normhh)^2) 

/* template */
/* Follow Moser's template, given as additional material in AGT paper. */
/* n is number of tetrahedra. \
 k is number of cusps, total \
 a is a vector containing gluing equations, obtained from SNAP by 'print shapes' \
 FF is the cusp equations matrix \
 GG is the consistency equation matrix \
 ccounter is the number of the manifold
 */
template(n,k,a,FF,GG,ccounter,compare=5) = 
{local(F,G,H,K,r);
F=FF;
G=GG;

/* define matrix H, by eliminating the last column of F representing the Pi*I coefficient */
H = matrix (k,2*n,i,j,F[i,j]);

/*   define matrix K, by eliminating the last column of G representing the Pi*I coefficient */
K = matrix (n,2*n,i,j,G[i,j]);
/* redefine F and H by adding rows to them from G  and K respectively\
   until the rank of F and H are both n */
r=1;
/* v(r)= vector( (2*n)+1,l,G[r,l] );*/
/* t(r)=vector( 2*n,l,K[r,l] );*/
while( n - matrank(H) && (n+1-r), 
      if( (matrank(concat(F,v(r))) - matrank(F)) && (matrank(concat(H,t(r))) - matrank(H)),
            F = concat(F,v(r));
            H = concat(H,t(r)),
            r=r++
         )
      );

eval(F);
eval(H);
/* set up the filling equations as log functions evaluated at a*/
/* f(i) = sum( j = 1, n, F[i,j]*log(a[j]) ) + sum( j = 1, n, F[i,n+j]*log(1-a[j]) ) + F[i,(2*n)+1]*Pi*I; */

/* define the vector b in C^n */
b = vector( n, i, f(i) );

/* identify the norm of b */
normb = sqrt( norml2(b) );

/* identify A, the derivative matrix for f at a */
/* g(i,j) = ( F[i,j]/a[j] ) - ( F[i,n+j]/(1-a[j]) ); */
A = matrix( n, n, i, j, g(i,j) );

/* check that determinant of A is not zero */
matdet(A);

/* find eigen values for M=(conjugate of A) * (transpose of A) */
M = conj(A)*mattranspose(A);
wapprox = polroots( charpoly(M,x) );
w = real( wapprox );

/* define Eta = (square root of smallest eigen value of M)/2 */
Eta = sqrt ( vecmin( w ) )/2;

/* define  Eps = ((square root of smallest eigen value of M) - Eta)/n */
Eps = ( sqrt( vecmin( w ) ) - Eta )/n;

/* Identify DELTA */
/* If not both F[i,j ] and F[i,j+n] are equal to zero, \
select delta(i,j) according to instructions.\
   If both equal zero, then we get zero as the denominator;\
	 however any arbitrarily large delta will \
   work for this i and j, so select  delta(i,j)=(4*normb)/Eta + 1 */
/* delta(i,j) = if( abs(F[i,j])+abs(F[i,j+n]), ( Eps/(2*n) )*( 1/( (abs(F[i,j])/(abs(a[j]))^2) + \
                  (abs(F[i,n+j])/(abs(1-a[j]))^2) ) ),((4*normb)/Eta)+1 ); */
/* vecdelta(j) = vector( n, i, delta(i,j) ); */
/* mindelta(j) = vecmin( vecdelta(j) ); */
/* vecmindelta(j) = [mindelta(j),imag(a[j]),(norml2(a[j]))/2,(norml2(1-a[j]))/2]; */
/* mmindelta(j) = vecmin( vecmindelta(j) ); */
VECDELTA = vector( n, j, mmindelta(j) );
DELTA  = vecmin( VECDELTA );

/* find the value that the norm of b must be less than */
(Eta*DELTA)/4;

/* compare norm of b to above */
if(normb < ( (Eta*DELTA)/4 ),compare=2);

/* change b into a matrix to do matrix multiplication */
B = matrix(n,1,j,i,b[j]);

/* define the vector hh */
hhh = -(A)^(-1)*(B);
hh = vector(n, j, hhh[j,1]);

/* compare length of hh to DELTA to see if Kantorovich region is included in the Whitney region */
normhh =sqrt(norml2(hh));
2*(normhh) < DELTA;

/* perform the first three tests to see if this method is applicable */
atilde = a + hh;
/* test 1 to see if fat solution; if j > n */
for(j = 1, n, if(normhh < imag(atilde[j]), ,error("failure at atilde[", j, "]")));

/* test 2 to see if cijj can be defined */
for(j = 1, n, if(normhh < (1/2)*abs(a[j]), ,error("failure at atilde[", j, "]")));

/* test 3; other test to see if cijj can be defined */
for(j = 1, n, if(normhh < (1/2)*abs(1 - a[j]), ,error("failure at atilde[", j, "]")));

/* identify the Lipschitz ratio, Mlips */
/* c(i,j) = (abs(F[i,j])/(abs(a[j]) - 2*normhh)^2) + (abs(F[i,j+n])/(abs(1-a[j]) - 2*normhh)^2); */
Mlips = sqrt( sum( j = 1, n, sum(i = 1, n, c(i,j)^2) ) );

/* identify normAinv, the norm of A^(-1), using the definition of matrix \
  norm as the supremum of A^(-1)v for v on the n-sphere */
/* find the eigen values for MM = (transpose of A) * (conjugate of A) */
/* MM = mattranspose(A) * conj(A); */
/* wwapprox = polroots( charpoly(MM,y) ); */
/* ww = real( wwapprox ); */
normAinv = 1/(2 * Eta);

/* do the Kantorovich tests */
/* find the value that the norm of b must be less than or equal to wrt supremum norm */
1/(2*(normAinv)^2 * Mlips );
if( normb  <= 1/(2*(normAinv)^2 * Mlips ),compare=2);

/* find the length norm and the value that the norm of b must be less than or equal \
    to wrt length norm */
sqrt(norml2(A^(-1)));
1/(2 * norml2(A^(-1)) * Mlips );
if( normb <= 1/(2* norml2(A^(-1)) * Mlips ),compare=3);

if(compare<4,
  print("manifold ",ccounter+10," is complete hyperbolic, delta=", DELTA),
	print("manifold ",ccounter+10," cannot be proven to be complete hyperbolic"))
}


/*  This is where the program starts running. */
trap()
counter = 1;
cancel = 0;

/* Here counter steps through all manifolds in the file snapoutfile. \
  Must ensure that last value of counter matches file number of manifold data in file. \
	In case of 8-torsion, we need to check 42 fillings */
{ for(counter=1,12,
	ID = counter;

/* va is a vector containing all tetrahedra shapes, from SNAP. \
SNAP commands to obtain this data:  read file <filename>, pr sol  \
(Note if sol is not geometric, then Moser's test will not work) \
pr ac sh (=print accurate shapes) */
	va = Vec(extern("sed -n " (4*counter)"p snapoutfile"));
/* once get shape vector, find vn=length of vector */
	vn = matsize(va)[2];
/* soltype determines whether solution is geometric or not. \
 If tetrahedra are negatively oriented or flat, soltype is >2 */
	soltype=2;
  for(imm=1,vn,if(imag(va[imm])<0,soltype=3));
  for(imm=1,vn,if(imag(va[imm])<10^(-28),soltype=4));

/* Now get the filling equations, found in snapoutfile */
	FG = extern("sed -n "(4*counter+1)"p snapoutfile");
/* find total number of equations: n+k */
	numalleq = matsize(FG)[1];
/* find number of cusps */
	vk = numalleq - vn;
/* initialize the cusp equations matrix */
	vF = matrix(vk,2*(vn) +1,ii,jj,FG[ii,jj]);
/* initialize the consistency equation matrix */ 
	vG = matrix(vn,2*(vn) +1,ii,jj,FG[vk+ii,jj]);	
/* if manifold not geometric solution, do not call function, otherwise call funtion */
/*	if(cancel,cancel=0,template(vn,vk,vF,vG));*/
/* JSP:  What does the following do?  seems specific to Moser's data.  Comment out */
/*	if( (counter/2)<= 415, */
/*		tet="5 "; */
/*		mfld=(counter/2)-1, */
/*		newcounter=counter - 830; */
/*		if( (newcounter/2)<=962, */
/*			tet="6 "; */
/*			mfld=(newcounter/2)-1, */
/*			tet="7 "; */
/*			mfld=(newcounter/2) - 963 */
/*		) 	); */
	if(soltype<3,template(vn,vk,va,vF,vG,counter),
		print("manifold ",counter," has param with neg or <10^(-28) imag component as approx sol")
	);
    )
}
	


==> anc/twelve-torsion/moseralg.output <==
   realprecision = 211 significant digits (210 digits displayed)
manifold 11 is complete hyperbolic, delta=0.00226278608408616703254754309241462315554017019211539070492970814879349829742608473731461808131634348840442970244129717186669734818523130142714387738527091939794038578649749437856371313357795634873592561126596281
manifold 12 is complete hyperbolic, delta=0.0132942552446118673218810290772470880471066972125441250906412160547735898790363570439417827138944131072299606368547856676677145740083460084470440799747270629552224902264172118927002133763719869004742498675129118
manifold 13 is complete hyperbolic, delta=0.00224488041362865368616783591907579481725938801818252533563392229799163074516926162797848300232329876340782851856878777314984452542678624223069052422940148815685244056255341869264829591713166327962045531370675091
manifold 14 is complete hyperbolic, delta=0.00241688155818424027902797678377146301347731015156862200319689608651862541240017392259321190361943808878407062394817484422626924345012883252677866700763488099359670957046102290870268498279709693601254947935776207
manifold 15 is complete hyperbolic, delta=0.00199086634938632879400281563487282637597697514956864299124494307587798558429586653842184509859857512162875706624361648431960684220924241652630962070605609451891603332807096479511005092486408395279651335308587474
manifold 16 is complete hyperbolic, delta=0.00135386100264009491683185779659416552949535419126150426475543130063854817493583324116328720354531320531635164846889532122128488931697806881025212871103609013591098500898706051576786566463650268377082946953420887
manifold 17 is complete hyperbolic, delta=0.00285611483374316150704900654674647458669622499772981188008083592949313060689739397780846243265135553025810653608093308524839351456256453511207021164872006163610626980458507843382285589819888313469525365167634349
manifold 18 is complete hyperbolic, delta=0.00201182008369555154026293173779542270951989849177467629450608619638947123300300866287966585648159967652510102931175655204097291310207980772212777729785200361370188397939652624718672167817579807690886813497956320
manifold 19 is complete hyperbolic, delta=0.00143598633388450725199703020393074186564105308131610485554780517734097378687575682838296555916404628797603944126812594026457004474355856162843033116306043321233603999584931386639080855516297132659880119288406398
manifold 20 is complete hyperbolic, delta=0.00252905333945625563299979452681374798704850161381197371371659060833231688393290538131344350297857069767545544679359177781497095951991270538827380831708986991583586361124531886095396200725622126769809632933249403
manifold 21 is complete hyperbolic, delta=0.00109833196406973280589864833532257125546305706097181657997719614140701295496954623345619836299862981802338904027279337263208377173618261653542147980472966695903540338718839736827643234520378734839882625035963468
manifold 22 is complete hyperbolic, delta=0.000894186704560409659961622151838334980202032960138509943842559818479758161000042374224256835819873121635976900356533971426855284411580882205729467275827791007645674120693396480141612292021338083394283900843858448
[0m

==> anc/twelve-torsion/rigorous_volume/AJet.C <==
/* AJet.C
 *
 * Written by: Peter Milley
 * Inspired heavily by existing code from Nathaniel Thurston
 */

#include "AJet.H"
#include <iostream>

// EPS refers to the smallest positive real number such that 1+EPS has
// a floating-point representation distinct from 1.
#include <float.h>
const double Affine1Jet::EPS = DBL_EPSILON;
const double Affine1Jet::EPS_by_2 = EPS / 2;

Affine1Jet::Affine1Jet( double f0, double df1, double df2,
			double df3, double e )
{
  _f0 = f0;
  _df1 = df1;
  _df2 = df2;
  _df3 = df3;
  _error = e;
}

Affine1Jet::Affine1Jet( )
{
  _f0 = 0.0;
  _df1 = 0.0;
  _df2 = 0.0;
  _df3 = 0.0;
  _error = 0.0;
}

Affine1Jet::Affine1Jet( const Affine1Jet & j )
{
  _f0 = j._f0;
  _df1 = j._df1;
  _df2 = j._df2;
  _df3 = j._df3;
  _error = j._error;
}

Affine1Jet & Affine1Jet::operator=( const Affine1Jet & j )
{
  _f0 = j._f0;
  _df1 = j._df1;
  _df2 = j._df2;
  _df3 = j._df3;
  _error = j._error;

  return (*this);
}

// Arithmetic assignment operators are all defined in terms of the
// corresponding arithmetic operator.

Affine1Jet & Affine1Jet::operator+= ( const Affine1Jet & w )
{
  Affine1Jet result = (*this) + w;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator+= ( double d )
{
  Affine1Jet result = (*this) + d;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator-= ( const Affine1Jet & w )
{
  Affine1Jet result = (*this) - w;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator-= ( double d )
{
  Affine1Jet result = (*this) - d;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator*= ( const Affine1Jet & w )
{
  Affine1Jet result = (*this) * w;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator*= ( double d )
{
  Affine1Jet result = (*this) * d;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator/= ( const Affine1Jet & w )
{
  Affine1Jet result = (*this) / w;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator/= ( double d )
{
  Affine1Jet result = (*this) / d;
  (*this) = result;
  return (*this);
}

/* trulyGreaterThan returns "true" only if the range of the 1-jet
 * definitely lies strictly above the given argument, even given the
 * floating-point error which occurs during the computation of that
 * range. It assumes the argument (if a double) is given exactly.
 */
bool Affine1Jet::trulyGreaterThan( double d ) const
{
  double boundary_est = d + ((fabs(_df1) + fabs(_df2)) +
			     (fabs(_df3) + _error));
  // Account for the floating point error in the above calculation.
  if( boundary_est >= 0 ){
    boundary_est *= 1.0 + 3 * EPS;
  } else {
    boundary_est *= 1.0 - 3 * EPS;
  }

  return boundary_est < _f0;
}

bool Affine1Jet::trulyGreaterThan( const Affine1Jet & w ) const
{
  double boundary_est = w._f0 + (((fabs(w._df1) + fabs(w._df2)) +
				  (fabs(w._df3) + w._error)) +
				 ((fabs(_df1) + fabs(_df2)) +
				  (fabs(_df3) + _error)));
  // Account for the floating point error in the above calculation.
  if( boundary_est >= 0 ){
    boundary_est *= 1.0 + 3 * EPS;
  } else {
    boundary_est *= 1.0 - 3 * EPS;
  }

  return boundary_est < _f0;
}
    

/* mayContainZero returns "false" only if the range of the 1-jet
 * definitely does NOT contain zero, even given the floating-point
 * error which occurs during the computation of that range.
 */
bool Affine1Jet::mayContainZero() const
{
  // Compute the 'diameter' of the 1-jet.
  double diameter_est = (fabs(_df1) + fabs(_df2)) + (fabs(_df3) + _error);
  // Account for the floating-point error in the above calculation.
  diameter_est *= 1.0 + 2 * EPS;

  if( fabs(_f0) <= diameter_est ){
    return true;
  }
  return false;
}

// squeezeLeft() and squeezeRight() return the "left" or "right" half
// of the Affine1Jet, with respect to the dimension given by "index".

Affine1Jet & Affine1Jet::squeezeLeft( int index )
{
  if( index < 0 || index >= 3 ){
    return (*this);
  }

  // The "Taylor" error remains unchanged.
  double error = _error;

  // Add the floating-point error.
  switch( index ){
  case 0:
    error += EPS_by_2 * fabs(_f0 - 0.5 * _df1);
    break;
  case 1:
    error += EPS_by_2 * fabs(_f0 - 0.5 * _df2);
    break;
  case 2:
    error += EPS_by_2 * fabs(_f0 - 0.5 * _df3);
    break;
  }

  // Account for error while calculating the error
  error *= 1.0 + EPS;

  // Now update the jet. The linear term corresponding to index is
  // divided by two and then subtracted from the constant term.
  switch( index ){
  case 0:
    _df1 *= 0.5;
    _f0 -= _df1;
    break;
  case 1:
    _df2 *= 0.5;
    _f0 -= _df2;
    break;
  case 2:
    _df3 *= 0.5;
    _f0 -= _df3;
    break;
  }

  _error = error;
  
  return (*this);
}

Affine1Jet & Affine1Jet::squeezeRight( int index )
{
  if( index < 0 || index >= 3 ){
    return (*this);
  }

  // The "Taylor" error remains unchanged.
  double error = _error;

  // Add the floating-point error.
  switch( index ){
  case 0:
    error += EPS_by_2 * fabs(_f0 + 0.5 * _df1);
    break;
  case 1:
    error += EPS_by_2 * fabs(_f0 + 0.5 * _df2);
    break;
  case 2:
    error += EPS_by_2 * fabs(_f0 + 0.5 * _df3);
    break;
  }

  // Account for error while calculating the error
  error *= 1.0 + EPS;

  // Now update the jet. The linear term corresponding to index is
  // divided by two and then added to the constant term.
  switch( index ){
  case 0:
    _df1 *= 0.5;
    _f0 += _df1;
    break;
  case 1:
    _df2 *= 0.5;
    _f0 += _df2;
    break;
  case 2:
    _df3 *= 0.5;
    _f0 += _df3;
    break;
  }

  _error = error;

  return (*this);
}

// "flatten" turns the Affine1Jet from a small neighbourhood of a 3-D
// interval into a larger neighbourhood of the point at the centre of
// that interval. This represents an enormous loss of accuracy but is
// occasionally mathematically necessary.

Affine1Jet & Affine1Jet::flatten()
{
  double error = (fabs(_df1) + fabs(_df2)) + (fabs(_df3) + _error);

  // Account for floating-point error in this calculation
  error *= 1.0 + 2 * EPS;

  _df1 = _df2 = _df3 = 0.0;
  _error = error;

  return (*this);
}

// Arithmetic operators. In each case, the hardest part is calculating
// the new error term. For each function, the error term consists of:
//  1) The error inherited from the operands,
//  2) The error introducted by taking a Taylor approximation to the
//     result of the operation,
//  (#1 and #2 are grouped together and called the "Taylor error" in
// the calculations below)
//  3) The floating-point error, typically proportional to the sum of
//     the absolute values of all the intermediate results from step
//     1, step 2, and from computing the actual result of the
//     operation,
//  4) The floating-point error involved in calculating the
//     floating-point error. This last error is accounted for by
//     multiplying the error term to that point by (1+n*EPS) where n
//     is roughly proportional to the logarithm of the number of
//     operations used up to that point.
//
// For details of how to calculate the error term in steps 3 and 4,
// see "Homotopy hyperbolic 3-manifolds are hyperbolic" by Gabai,
// Meyerhoff, and Thurston, Annals of Mathematics 157 (2003)
// pp335--431.
//
// One consequence of the method used to calculate the error term in
// step 4 is that the precise order of operations is VERY
// IMPORTANT. What may seem like excessive use of parentheses is
// actually critical to ensuring that the error term calculated in
// step 4 is correct.

Affine1Jet operator+( const Affine1Jet & v, const Affine1Jet & w )
{
  // First, compute the "Taylor error".
  double error = (v._error + w._error);
  // Then, add the floating-point error.
  error += Affine1Jet::EPS_by_2 *
    ((fabs(v._f0 + w._f0) + fabs(v._df1 + w._df1)) +
     (fabs(v._df2 + w._df2) + fabs(v._df3 + w._df3)));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 3 * Affine1Jet::EPS;

  return Affine1Jet(v._f0 + w._f0,
		    v._df1 + w._df1,
		    v._df2 + w._df2,
		    v._df3 + w._df3,
		    error
		    );
}

Affine1Jet operator+( const Affine1Jet & v, double d )
{
  // First, compute the "Taylor error".
  double error = v._error;
  // Then, add the floating-point error.
  error += Affine1Jet::EPS_by_2 * fabs(v._f0 + d);
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + Affine1Jet::EPS;

  return Affine1Jet(v._f0 + d,
		    v._df1, v._df2, v._df3,
		    error
		    );
}

Affine1Jet operator+( double d, const Affine1Jet & v )
{
  return v+d;
}

// unary minus
Affine1Jet operator-( const Affine1Jet & v )
{
  // Since unary negation is an exact operation,
  // we don't have to worry about changes to _error.
  return Affine1Jet(-v._f0, -v._df1, -v._df2, -v._df3, v._error);
}

Affine1Jet operator-( const Affine1Jet & v, const Affine1Jet & w )
{
  return v + (-w);
}

Affine1Jet operator-( const Affine1Jet & v, double d )
{
  return v + (-d);
}

Affine1Jet operator-( double d, const Affine1Jet & v )
{
  return (-v) + d;
}

Affine1Jet operator*( const Affine1Jet & v, const Affine1Jet & w )
{
  // First, compute the "Taylor error".
  double error = (fabs(v._f0) * w._error + fabs(w._f0) * v._error) +
    ((fabs(v._df1) + fabs(v._df2)) + (fabs(v._df3) + v._error)) *
    ((fabs(w._df1) + fabs(w._df2)) + (fabs(w._df3) + w._error));
  // Then, add the floating point error.
  error += Affine1Jet::EPS_by_2 * ((fabs(v._f0 * w._f0) + fabs(v._f0 * w._df1)) +
		       (((fabs(v._df1 * w._f0) +
			  fabs(v._f0 * w._df1 + v._df1 * w._f0)) +
			 (fabs(v._f0 * w._df2) + fabs(v._df2 * w._f0))) +
			((fabs(v._f0 * w._df2 + v._df2 * w._f0) +
			  fabs(v._f0 * w._df3)) +
			 (fabs(v._df3 * w._f0) +
			  fabs(v._f0 * w._df3 + v._df3 * w._f0)))));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 4 * Affine1Jet::EPS;

  return Affine1Jet(v._f0 * w._f0,
		    v._f0 * w._df1 + v._df1 * w._f0,
		    v._f0 * w._df2 + v._df2 * w._f0,
		    v._f0 * w._df3 + v._df3 * w._f0,
		    error
		    );
}

Affine1Jet operator*( const Affine1Jet & v, double d )
{
  // First, compute the "Taylor error".
  double error = fabs(v._error * d);
  // Then, add the floating-point error.
  error += Affine1Jet::EPS_by_2 * ((fabs(v._f0 * d) + fabs(v._df1 * d)) +
		       (fabs(v._df2 * d) + fabs(v._df3 * d)));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 3 * Affine1Jet::EPS;

  return Affine1Jet(v._f0 * d,
		    v._df1 * d,
		    v._df2 * d,
		    v._df3 * d,
		    error
		    );
}

Affine1Jet operator*( double d, const Affine1Jet & v )
{
  return v*d;
}

Affine1Jet operator/( const Affine1Jet & v, const Affine1Jet & w )
{
  // Need to check for division by zero.
  if( w.mayContainZero() ){
    throw Affine1Jet::DivisionByZeroError();
  }

  // First, compute the "Taylor error".
  double error =
    (fabs(v._f0) + ((fabs(v._df1) + fabs(v._df2)) + (fabs(v._df3) + v._error))) /
    (fabs(w._f0) - ((fabs(w._df1) + fabs(w._df2)) + (fabs(w._df3) + w._error))) -
    ((((fabs(v._f0) + fabs(v._df1)) + (fabs(v._df2) + fabs(v._df3))) /
      fabs(w._f0)) +
     (fabs(w._df1) + (fabs(w._df2) + fabs(w._df3))) * (fabs(v._f0) /
     (fabs(w._f0) * fabs(w._f0))));
  // Next, add the floating-point error.
  error += Affine1Jet::EPS_by_2 * ((fabs(v._f0 / w._f0) +
		       ((fabs(v._df1 / w._f0) +
		       2.0 * (1.0 + 2 * Affine1Jet::EPS) *
		       (fabs(v._f0 * w._df1) / fabs(w._f0 * w._f0))) +
		       (fabs((v._f0 * w._df1) / (w._f0 * w._f0)) +
		       fabs(v._df1/w._f0 - (v._f0*w._df1)/(w._f0*w._f0))))) +
		       (((fabs(v._df2 / w._f0) +
		       2.0 * (1.0 + 2 * Affine1Jet::EPS) *
		       (fabs(v._f0 * w._df2) / fabs(w._f0 * w._f0))) +
		       (fabs((v._f0 * w._df2) / (w._f0 * w._f0)) +
		       fabs(v._df2/w._f0 - (v._f0*w._df2)/(w._f0*w._f0)))) +
		       ((fabs(v._df3 / w._f0) +
		       2.0 * (1.0 + 2 * Affine1Jet::EPS) *
		       (fabs(v._f0 * w._df3) / fabs(w._f0 * w._f0))) +
		       (fabs((v._f0 * w._df3) / (w._f0 * w._f0)) +
		       fabs(v._df3/w._f0 - (v._f0*w._df3)/(w._f0*w._f0))))));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 4 * Affine1Jet::EPS;

  return Affine1Jet(v._f0 / w._f0,
		    -v._f0 * w._df1 / (w._f0 * w._f0) + v._df1 / w._f0,
		    -v._f0 * w._df2 / (w._f0 * w._f0) + v._df2 / w._f0,
		    -v._f0 * w._df3 / (w._f0 * w._f0) + v._df3 / w._f0,
		    error
		    );
}

Affine1Jet operator/( const Affine1Jet & v, double d )
{
  // Check for division by zero.
  if( d == 0.0 ){
    throw Affine1Jet::DivisionByZeroError();
  }
  // Compute the "Taylor error".
  double error = v._error / fabs(d);
  // Next, add the floating-point error.
  error += Affine1Jet::EPS_by_2 * ((fabs(v._f0 / d) + fabs(v._df1 / d)) +
		       (fabs(v._df2 / d) + fabs(v._df3 / d)));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 3 * Affine1Jet::EPS;

  return Affine1Jet(v._f0 / d,
		    v._df1 / d,
		    v._df2 / d,
		    v._df3 / d,
		    error
		    );
}

Affine1Jet operator/( double d, const Affine1Jet & w )
{
  // Check for division by zero.
  if( w.mayContainZero() ){
    throw Affine1Jet::DivisionByZeroError();
  }

  // First, compute the "Taylor error".
  double error = fabs(d) / (fabs(w._f0) - ((fabs(w._df1) + fabs(w._df2)) +
			   (fabs(w._df2) + w._error))) -
    (fabs(d) / fabs(w._f0) +
    (fabs(w._df1) + (fabs(w._df2) + fabs(w._df3))) * (fabs(d) / 
    (fabs(w._f0) * fabs(w._f0))));
  // Then, add the floating point error.
  error += Affine1Jet::EPS_by_2 * ((fabs(d/ w._f0) +
		       (fabs((d * w._df1) / (w._f0 * w._f0)) +
		       2 * (1 + 2 * Affine1Jet::EPS) *
			(fabs(d * w._df1) / fabs(w._f0 * w._f0)))) +
		       ((fabs((d * w._df2) / (w._f0 * w._f0)) +
		       2 * (1 + 2 * Affine1Jet::EPS) *
			 (fabs(d * w._df2) / fabs(w._f0 * w._f0))) +
		       (fabs((d * w._df3) / (w._f0 * w._f0)) +
		       2 * (1 + 2 * Affine1Jet::EPS) *
			(fabs(d * w._df3) / fabs(w._f0 * w._f0)))));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 4 * Affine1Jet::EPS;

  return Affine1Jet(d / w._f0,
		    -d * w._df1 / (w._f0 * w._f0),
		    -d * w._df2 / (w._f0 * w._f0),
		    -d * w._df3 / (w._f0 * w._f0),
		    error
		    );
}

bool operator==( const Affine1Jet & v, const Affine1Jet & w )
{
  // Just test for strict equality of all terms.
  return (v._f0 == w._f0)
    && (v._df1 == w._df1)
    && (v._df2 == w._df2)
    && (v._df3 == w._df3)
    && (v._error == w._error);
}

// The remaining functions are not rational polynomials in their
// arguments, and hence computing them rigorously is a bit more involved.

Affine1Jet Power( const Affine1Jet & v, int p )
{
  if( p == 0 ){
    // Check that we're not computing 0^0.
    if( v.mayContainZero() ){
      throw Affine1Jet::ZeroToTheZeroError();
    }
    return Affine1Jet(1.0);
  }

  if( p < 0 ){
    return Power(1.0 / v, -p);
  }
  if( p == 1 ){
    return v;
  }

  // It would be nice to compute this in a more direct manner
  // that doesn't cause the error term to balloon, but for now we'll
  // just try to multiply the power out in an efficient way. (By
  // 'efficient' here I mean 'using the fewest multiplications'.)

  int half_p = p / 2;
  Affine1Jet temp = Power(v, half_p);

  if( p % 2 == 1 ){
    return temp * (temp * v);
  } else {
    return temp * temp;
  }
}

Affine1Jet Log( Affine1Jet v )
{
  // Logarithm is obviously not a rational polynomial. However, its
  // derivatives are all rational polynomials. So to compute a
  // "rigorous" logarithm, we use a Taylor approximation. The
  // difference between log and the approximation (which is bounded
  // above thanks to Taylor's theorem) is included in the resulting
  // error term.
  
  // Can't take the log of zero.
  if( v.mayContainZero() ){
    throw Affine1Jet::LogZeroError();
  }

  // This is tricky. First, make sure we aren't taking the log
  // of a negative number. I.e., check to see if:
  //  v._f0 - sum(|v._dfi|) - v._error <= 0

  double diameter_est = (fabs(v._df1) + fabs(v._df2)) + (fabs(v._df3) + v._error);
  if( v._f0 <= (1.0 + 2 * Affine1Jet::EPS) * diameter_est ){
    throw Affine1Jet::LogIsComplexError();
  }

  // Since we're only using a crude polynomial approximation to log,
  // it helps to perform some elaborate chicanery to try and ensure
  // that the argument is close to 1.
  // Note that RHO is chosen to be an exact floating-point value.
  static const double RHO = 9. / 8;
  static const Affine1Jet LOG_RHO(0.11778303565638345454,
				  0., 0., 0., Affine1Jet::EPS);
  double center_log = log(v._f0) / log(RHO);
  int num_factors = (int) floor(fabs(center_log));
  if( center_log > 0.0 ){
    for( int i=0; i<num_factors; i++ ){
      v /= RHO;
    }
  } else if( center_log < 0.0 ){
    for( int i=0; i<num_factors; i++ ){
      v *= RHO;
    }
  }
  
  // The computation below depends on a Taylor approximation of log
  // around the point x=1, so to compute the error term correctly we
  // need to know if 1 is less than all points in the range of v.
  // I.e. we need to know if v._f0 - sum(|v._dfi|) - v.error <= 1.
  double size = (fabs(v._df1) + fabs(v._df2)) + (fabs(v._df3) + v._error);
  bool mightnt_exceed_one =
    v._f0 <= (1.0 + 3 * Affine1Jet::EPS) * (size + 1.0);

  // We're using the equation log(x) == (x-1)-(x-1)^2/2 +
  // (x-1)^3/(3*c^3) where c is between 1 and x. We choose a
  // worst-case scenario for c. 

  // Compute the "Taylor error".
  double error;
  double cubic = fabs(v._f0 - 1.0) + size;
  if( mightnt_exceed_one ){
    double c = v._f0 - size;
    error = ((v._error + (fabs(v._f0 - 1.0) * v._error)) + 0.5*(size * size)) +
      (cubic * cubic) * (cubic / ((3.0 * c) * (c * c)));
  } else {
    error = ((v._error + (fabs(v._f0 - 1.0) * v._error)) + 0.5*(size * size)) +
      (cubic * cubic) * (cubic / 3.0);
  }

  // Next, add the floating point error.
  error += Affine1Jet::EPS_by_2 * ((((fabs(v._f0 - 1.0) +
			  0.5 * fabs((v._f0 - 1.0) * (v._f0 - 1.0))) +
			 (fabs((v._f0 - 1.0) - 0.5 * ((v._f0 - 1.0) * (v._f0 - 1.0))) +
			  fabs(v._df1 * (2.0 - v._f0)))) +
			((fabs(v._df2 * (2.0 - v._f0)) +
			  fabs(v._df3 * (2.0 - v._f0))) +
			 fabs(v._df1) * fabs(2.0 - v._f0))) +
		       ((fabs(v._df2) * fabs(2.0 - v._f0) +
			 fabs(v._df3) * fabs(2.0 - v._f0)) +
			(1.0 + 2 * Affine1Jet::EPS) *
			(fabs(v._f0 - 1.0) * fabs(v._f0 - 1.0))));

  // Finally, account for the error from computing the errors.
  if( mightnt_exceed_one ){
    error *= 1.0 + 6 * Affine1Jet::EPS;
  } else {
    error *= 1.0 + 5 * Affine1Jet::EPS;
  }

  Affine1Jet result((v._f0 - 1.0) - 0.5 * ((v._f0 - 1.0) * (v._f0 - 1.0)),
		    v._df1 * (2.0 - v._f0),
		    v._df2 * (2.0 - v._f0),
		    v._df3 * (2.0 - v._f0),
		    error);
  
  // Undo the changes we made to v to ensure that v was close to 1:
  if( center_log > 0.0 ){
    result += (LOG_RHO * num_factors);
  } else if( center_log < 0.0 ){
    result -= (LOG_RHO * num_factors);
  }

  return result;
}

Affine1Jet Max0( const Affine1Jet & v )
{
  // We wish to compute an Affine1Jet corresponding to Max(v,0). But
  // if 0 is in the range of v to begin with, then Max(v,0) is very
  // much not a linear function. The best we can do is approximate
  // Max(v,0) with a constant function and use a very large error
  // term, and hope that's good enough.
  if( v.mayContainZero() ){
    double size = v._f0 + ((fabs(v._df1)+fabs(v._df2))+(fabs(v._df3)+v._error));
    size *= 1 + 3 * Affine1Jet::EPS;
    size /= 2; // Exact operation

    return Affine1Jet(size, 0.0, 0.0, 0.0, size);
  }

  // If 0 isn't in the range of v, things are much simpler.

  if( v._f0 >= 0.0 ){
    // Note that v._f0 == 0 should actually be covered by the previous
    // case.
    return v;
  }

  // At this point, the range of v is strictly below 0.
  return Affine1Jet(0.0, 0.0, 0.0, 0.0, 0.0);
}

Affine1Jet ArcTan( Affine1Jet v )
{
  // Like the logarithm, all of the derivatives of ArcTan are rational
  // polynomials. So we will use a Taylor approximation to compute the
  // arctangent and use Taylor's theorem to bound the difference
  // between the arctangent and the approximation.

  // ArcTan is odd, might as well use the symmetry.
  bool negated = false;
  if( v._f0 < 0 ){
    negated = true;
    v = -v;
  }

  // Since we're only using a crude polynomial approximation to arctan
  // we prefer to deal with arguments as close to zero as
  // possible. We start with the formula
  //   ArcTan(a) + ArcTan(b) = ArcTan((a+b)/(1-a*b))
  // Let c = (a+b)/(1-a*b) and solve for b:
  //   ArcTan(c) = ArcTan(a) + ArcTan((c-a)/(a*c+1))
  // If c is positive and a is a positive constant less than c then
  // the second argument on the right will be smaller than c. Repeat
  // until you end up with an argument smaller than a.
  // Currently as a constant I use a number with an exact binary
  // representation which is smaller than tan(Pi/12).
  static const double RHO = 137. / 512;
  static const Affine1Jet ARCTAN_RHO(0.26145314506663815251,
				     0., 0., 0., Affine1Jet::EPS);
  int num_translations = 0;
  while( v._f0 > RHO ){
    num_translations++;
    v = (v-RHO) / (v*RHO+1);
  }

  // We use the equation arctan(x) == x-x^3/3 +
  // x^4*(c-2*c^3)/(2*(c^2+1)^4) where c is between 0 and x, and
  // choose a worst-case scenario for c.

  // To find the worst-case scenario for c, we need to know whether or
  // the range of |v| extends to the right of the global maximum of
  // the function (c-2*c^3)/(2*(c^2+1)^4). This isn't pretty, but it
  // works.
  double size = (fabs(v._df1) + fabs(v._df2)) + (fabs(v._df3) + v._error);
  bool includes_max =
    300466. / 1048576 <= (1.0 + 3 * Affine1Jet::EPS) * (fabs(v._f0) + size);

  // Now we can compute the "Taylor error".
  double error;
  error = (v._error + v._error * fabs(v._f0 * v._f0)) +
    (fabs(v._f0) * (size * size) + (size * size) * (size / 3.0));
  if( includes_max ){
    double c = 91575. / 1048576;
    double c2p1 = c * c + 1.0;
    error += ((((fabs(v._f0) + size) * (fabs(v._f0) + size)) *
	       ((fabs(v._f0) + size) * (fabs(v._f0) + size))) *
	      ((c - (2.0 * c) * (c * c)) / 2.0)) /
      ((c2p1 * c2p1) * (c2p1 * c2p1));
  } else {
    double c = fabs(v._f0) + size;
    double c2p1 = c * c + 1.0;
    error += (((c * c) * (c * c)) * ((c - (2.0 * c) * (c * c)) / 2.0)) /
      ((c2p1 * c2p1) * (c2p1 * c2p1));
  }

  // Next, add the floating point error.
  error += Affine1Jet::EPS_by_2 * (((2 * (1 + 2 * Affine1Jet::EPS) *
				     fabs(v._f0 * v._f0) * fabs(v._f0 / 3.0) +
				     fabs((v._f0 * v._f0) * (v._f0 / 3.0))) +
				    (fabs(v._f0 - (v._f0 * v._f0) * (v._f0 / 3.0)) +
				     fabs(v._df1) * fabs(v._f0 * v._f0))) +
				   (((fabs(v._df1 * (v._f0 * v._f0)) +
				      fabs(v._df1 - v._df1 * (v._f0 * v._f0))) +
				     (fabs(v._df2) * fabs(v._f0 * v._f0) +
				      fabs(v._df2 * (v._f0 * v._f0)))) +
				    ((fabs(v._df2 - v._df2 * (v._f0 * v._f0)) +
				      fabs(v._df3) * fabs(v._f0 * v._f0)) +
				     (fabs(v._df3 * (v._f0 * v._f0)) +
				      fabs(v._df3 - v._df3 * (v._f0 * v._f0))))));

  // Finally, account for the error from computing the errors.
  if( includes_max ){
    error *= 1.0 + 6 * Affine1Jet::EPS;
  } else {
    error *= 1.0 + 7 * Affine1Jet::EPS;
  }

  Affine1Jet result(v._f0 - (v._f0 * v._f0) * (v._f0 / 3.0),
		    v._df1 - v._df1 * (v._f0*v._f0),
		    v._df2 - v._df2 * (v._f0*v._f0),
		    v._df3 - v._df3 * (v._f0*v._f0),
		    error);

  // Undo the transformations that we performed to get the argument
  // close to zero.
  while( num_translations > 0 ){
    result += ARCTAN_RHO;
    num_translations--;
  }

  if( negated ){
    result = -result;
  }

  return result;
}


==> anc/twelve-torsion/rigorous_volume/AJet.H <==
/* AJet.h
 *
 * Written by: Peter Milley
 *
 * An Affine1Jet represents a set of functions f with domain the
 * standard cube in R^3 (i.e. the cube {|x|<=1, |y|<=1, |z|<=1}), such
 * that |f(v)-f0-(df1,df2,df3).v| < error for all v and f.
 */

#ifndef _AJet_h_
#define _AJet_h_

#include <math.h> // for fabs, log

class Affine1Jet
{
public:
  // Constructors and destructors
  Affine1Jet( double f0, double df1=0, double df2=0, double df3=0,
	      double e=0 );
  Affine1Jet();
  Affine1Jet( const Affine1Jet & );
  Affine1Jet & operator= ( const Affine1Jet & );

  ~Affine1Jet() { }; // empty

  // Useful constants
  static const double EPS;
  static const double EPS_by_2;

  // Exception classes.
  class DivisionByZeroError {
  public:
    DivisionByZeroError() {} // empty;
  };
  class ZeroToTheZeroError {
  public:
    ZeroToTheZeroError() {} // empty;
  };
  class LogZeroError {
  public:
    LogZeroError() {} // empty;
  };
  class LogIsComplexError {
  public:
    LogIsComplexError() {} // empty;
  };

  // Access functions
  inline double center() const;
  inline double size() const;
  inline double slope( int ) const;
  inline double error() const;

  // Some "arithmetic functions" defined specially.
  Affine1Jet & squeezeLeft( int index );
  Affine1Jet & squeezeRight( int index );
  Affine1Jet & flatten();

  // Arithmetic assignment operators.
  Affine1Jet & operator+= ( const Affine1Jet & );
  Affine1Jet & operator+= ( double );
  Affine1Jet & operator-= ( const Affine1Jet & );
  Affine1Jet & operator-= ( double );
  Affine1Jet & operator*= ( const Affine1Jet & );
  Affine1Jet & operator*= ( double );
  Affine1Jet & operator/= ( const Affine1Jet & );
  Affine1Jet & operator/= ( double );

  // A test function. Returns true if every point in the range of the
  // jet is greater than the given argument.
  // Not defined as an operator; the semantics aren't quite right.
  bool trulyGreaterThan( double d ) const;
  bool trulyGreaterThan( const Affine1Jet & w ) const;

  // Arithmetic operators.
  friend Affine1Jet operator+ ( const Affine1Jet &, const Affine1Jet & );
  friend Affine1Jet operator+ ( const Affine1Jet &, double );
  friend Affine1Jet operator+ ( double, const Affine1Jet & );

  friend Affine1Jet operator- ( const Affine1Jet &, const Affine1Jet & );
  friend Affine1Jet operator- ( const Affine1Jet &, double );
  friend Affine1Jet operator- ( double, const Affine1Jet & );

  friend Affine1Jet operator- ( const Affine1Jet & );

  friend Affine1Jet operator* ( const Affine1Jet &, const Affine1Jet & );
  friend Affine1Jet operator* ( const Affine1Jet &, double );
  friend Affine1Jet operator* ( double, const Affine1Jet & );

  friend Affine1Jet operator/ ( const Affine1Jet &, const Affine1Jet & );
  friend Affine1Jet operator/ ( const Affine1Jet &, double );
  friend Affine1Jet operator/ ( double, const Affine1Jet & );

  // Test for equality. Nothing approximate here; this is exact equality.
  friend bool operator==( const Affine1Jet &, const Affine1Jet & );

  // Other useful mathematical functions.
  friend Affine1Jet Power ( const Affine1Jet &, int );
  friend Affine1Jet Log ( Affine1Jet );
  friend Affine1Jet Max0 ( const Affine1Jet & );

  friend Affine1Jet ArcTan ( Affine1Jet );

private:
  bool mayContainZero() const;

  double _f0;
  double _df1, _df2, _df3;
  double _error;
  double _size;
};

#include "AJet.inline"

#endif // _AJet_h_


==> anc/twelve-torsion/rigorous_volume/AJet.inline <==
/* AJet.inline
 *
 * Written by: Peter Milley
 */

double
Affine1Jet::center() const
{
  return _f0;
}

double
Affine1Jet::size() const
{
  return fabs(_df1)+fabs(_df2)+fabs(_df3);
}

double
Affine1Jet::slope( int i ) const
{
  if( i==1 ) return _df1;
  if( i==2 ) return _df2;
  if( i==3 ) return _df3;
  return 0.0;
}

double
Affine1Jet::error() const
{
  return _error;
}


==> anc/twelve-torsion/rigorous_volume/Makefile <==
# Written by: Peter Milley

# A word about the compiler options below: it is VERY IMPORTANT that
# the compiler does NOT try to optimize the arithmetic expressions in
# AJet.C. The error estimates for all of the operations defined in
# AJet.C depend on the height of the expression trees used to compute
# the results of those operations. Rearranging those expressions to
# optimize them make the error estimates invalid.
#
# That is why I've used the -O0 compiler flag below, even though
# that's technically the default anyway: to remind myself NOT to try
# and optimize the code.
#
# This is only a requirement for AJet.C, so if you absolutely have to
# turn on optimizations for Position.o, area_jets.o, and
# area_jets_bdry.o you may do so...just remember to compile AJet.o
# separately without optimizations and you should be fine.

COPTS=-ggdb -O0 -Wall -fexceptions
CPP=g++

.SUFFIXES: .o .m .C

.C.o:
	$(CPP) $(COPTS) -c ${@:o=C}

all: rigorous_volume

rigorous_volume: rigorous_volume.o AJet.o
	$(CPP) $(COPTS) -o rigorous_volume rigorous_volume.o AJet.o

clean:
	rm *.o


==> anc/twelve-torsion/rigorous_volume/README.txt <==
rigorous_volume.C

Written by: Peter Milley

Usage: rigorous_volume vol input_file

This program reads Snap triangulation data along with the delta
constant computed by Harriet Moser's algorithm from "input_file" and
uses them to rigorously determine whether or not the volume of the
manifolds thus describes are greater than "vol".

Output: for each line in "input_file" the program will print either
"Manifold N:Okay" if it can determine that the volume is strictly
greater than "vol", or "Manifold N:Not Okay" otherwise (where N is the
index of the corresponding manifold in the input file).

Five input files are provided:

"volumes.input": fillings on two-cusped manifolds. Test with
"vol"=2.848.

"m019_volume_input": alternate triangulation of m019. Test with
"vol"=2.848. (There are triangulations of m019 present in
"volumes.input", but for those triangulations the program cannot
guarantee sufficient volume due to floating-point error.)

"one_cusped_volumes.input": fillings on one-cusped manifolds. Test
with "vol"=0.943.

"vol2_volume.input": an alternate triangulation of Vol2. Test with
"vol"=0.943.

"vol3_cover_volume.input": a positively-oriented triangulation of a
two-fold cover of Vol3. (Harriet Moser's algorithm, and hence this
program, only work with positively oriented ideal triangulations.)
Test with "vol"=1.886.

Note copies of these sample files and instructions on how to recreate
them are in the "twocusped/volume_comp/", "onecusped/volume_comp/",
and "onecusped/vol3/" directories.


==> anc/twelve-torsion/rigorous_volume/rigorous_volume.C <==
/* rigorous_volume.C
 *
 * Determine rigorous lower bounds on the volume of a hyperbolic
 * manifold given shape data for an ideal triangulation and the error
 * term \delta determined by Moser's algorithm.
 */

#include <iostream>
#include <cstdlib>
#include <fstream>
#include <sstream>
#include <string>
#include <vector>
#include <cmath>
#include "AJet.H"

using namespace std;

static const string USAGE="Usage: rigorous_volume vol input_file";
static const string FILE_NOT_FOUND="Error, unable to open ";
static const string BAD_EOF="Error, unexpected EOF";
static const string FORMAT_ERR="Badly formatted input at line ";

static const Affine1Jet Pi(M_PI, 0.0, 0.0, 0.0, 2*Affine1Jet::EPS);

class FormatException
{
public:
  FormatException() {} // empty
};

bool ParseLine( string line, vector<double> & params )
{
  bool result = true;
  stringstream ss(line);
  vector<double>::iterator insert_point = params.end();
  double real, imag;

  try {
    ss.ignore(1);
    while( !ss.eof() ){
      ss >> real;
      if( !ss.good() ){
	throw FormatException();
      }
      ss.ignore(3);
      ss >> imag;
      if( !ss.good() ){
	throw FormatException();
      }
      ss.ignore(2);
      params.push_back(real);
      params.push_back(imag);
      if( ss.peek() == ']' ){
	break;
      } else {
	ss.ignore(2);
      }
    }
  } catch( FormatException ){
    params.erase(insert_point, params.end());
    result = false;
  }

  return result;
}

Affine1Jet Lobachevsky( Affine1Jet & theta )
{
  if( theta.trulyGreaterThan(Pi/2.0) ){
    Affine1Jet translated = theta-Pi;
    return Lobachevsky(translated);
  }
  if( (-theta).trulyGreaterThan(Pi/2.0) ){
    Affine1Jet translated = theta+Pi;
    return Lobachevsky(translated);
  }
  if( theta.center() < 0.0 ){
    Affine1Jet negtheta = -theta;
    return -Lobachevsky(negtheta);
  }

  static const int NUM_COEFFS=30;
  static const double LOBCOEF[NUM_COEFFS] = {
    5.4831135561607547882413838888201e-1,
    1.0823232337111381915160036965412e-1,
    4.8444907713545197129262758561472e-2,
    2.7891037672165120538296812180796e-2,
    1.8199901365960328824311744707278e-2,
    1.2823667776324462157674846128817e-2,
    9.5243928393815114745643670962394e-3,
    7.3530535460250636167039159668208e-3,
    5.8479755397266959054962366178048e-3,
    4.7619093045811136799814912001842e-3,
    3.9525701124525799515137944808229e-3,
    3.3333335320272968375315987081340e-3,
    2.8490028914574211634331659107080e-3,
    2.4630541963678177950454607261557e-3,
    2.1505376364114568439132649094016e-3,
    1.8939393943803620897114593734851e-3,
    1.6806722690053911275277764855335e-3,
    1.5015015015233512340706336099638e-3,
    1.3495276653220485553945730785293e-3,
    1.2195121951230603594927151084491e-3,
    1.1074197120711266596728487987281e-3,
    1.0101010101010675186059356321779e-3,
    9.2506938020352840967144128733280e-4,
    8.5034013605442478972252664720549e-4,
    7.8431372549019677504189889653457e-4,
    7.2568940493468811469129541350086e-4,
    6.7340067340067343805464730535677e-4,
    6.2656641604010025932192218654462e-4,
    5.8445353594389246257711686275038e-4,
    5.4644808743169398954500641421420e-4
  };

  Affine1Jet result(0.0);
  Affine1Jet theta_over_pi_squared = (theta/Pi)*(theta/Pi);
  if( ! (-theta_over_pi_squared).trulyGreaterThan(-0.5) ){
    cerr << "Warning, Lobachevsky function may not be rigorous.";
    cerr << endl;
  }
  Affine1Jet product(1.0);
  Affine1Jet coeff;
  Affine1Jet term;
  int coeff_index = 0;
  do {
    product *= theta_over_pi_squared;
    coeff = Affine1Jet(LOBCOEF[coeff_index++], 0.0, 0.0, 0.0,
		       Affine1Jet::EPS);
    term = coeff * product;
    if( (-term).trulyGreaterThan( -Affine1Jet::EPS ) ){
      // Assuming that (theta/Pi)^2 isn't too large (see warning
      // above) the sum of the remaining terms is guaranteed to be
      // less than 2*EPS. So we cut off the summation.
      result += Affine1Jet(0.0, 0.0, 0.0, 0.0, 2*Affine1Jet::EPS);
      break;
    }
    result += term;
  } while( coeff_index < NUM_COEFFS );

  if( coeff_index == NUM_COEFFS ){
    cerr << "Need more Lobachevsky coefficients!" << endl;
  }

  result -= Log(theta*2.0);
  result += 1.0;
  result *= theta;
  return result;
}

Affine1Jet ComputeVolume( vector<double> & params, double delta )
{
  int num_tets = params.size() / 2;
  Affine1Jet result(0.0);
  Affine1Jet real_part, imag_part;
  Affine1Jet term;
  Affine1Jet theta[3];
  double safety_margin = 10*fabs(delta);

  for( int i=0; i<num_tets; i++ ){
    real_part = Affine1Jet(params[2*i], delta, 0.0, 0.0, Affine1Jet::EPS);
    imag_part = Affine1Jet(params[2*i+1], 0.0, delta, 0.0, Affine1Jet::EPS);

    // Make some attempt to calculate the angles in a "smart" way,
    // where "smart" means "not dividing by anything that's too close
    // to zero".
    if( (real_part-1.0).trulyGreaterThan(safety_margin) ){
      theta[0] = ArcTan(imag_part / real_part);
      theta[1] = Pi - ArcTan(imag_part / (real_part - 1.0));
    } else if( real_part.trulyGreaterThan(safety_margin) &&
	       (-real_part+1.0).trulyGreaterThan(safety_margin) ){
      theta[0] = ArcTan(imag_part / real_part);
      theta[1] = -ArcTan(imag_part / (real_part - 1.0));
    } else if( (-real_part).trulyGreaterThan(safety_margin) ){
      theta[0] = Pi + ArcTan(imag_part / real_part);
      theta[1] = -ArcTan(imag_part / (real_part - 1.0));
    } else { // HACK ALERT: we're assuming imag_part > 0
      theta[0] = (Pi/2) - ArcTan(real_part / imag_part);
      theta[1] = (Pi/2) + ArcTan((real_part - 1.0) / imag_part);
    }
    theta[2] = Pi - (theta[0]+theta[1]);

    term = Lobachevsky(theta[0]);
    term += Lobachevsky(theta[1]);
    term += Lobachevsky(theta[2]);

    // Sadly we can't just add "term" to "result". "term" depends on
    // the two variables associated to a single tetrahedron; adding
    // "term" to "result" would imply that "result" depends on those
    // two variables, when in fact "result" depends on
    // 2*num_tets variables (which we can't properly represent with
    // Affine1Jets). The flatten() function eliminates this unstated
    // dependency, but at the cost of accuracy.
    result += term.flatten();
  }

  return result;
}

int main( int argc, char *argv[] )
{
  // Argument checking
  if( argc != 3 ){
    cerr << USAGE << endl;
    exit(-1);
  }

  ifstream input_file(argv[2]);
  if( !input_file ){
    cerr << FILE_NOT_FOUND << argv[1] << endl;
    exit(-1);
  }

  string current_line;
  vector<double> params;
  Affine1Jet volume_jet;
  double delta;
  double vol_limit;
  int line_no;

  {
    stringstream vol_stream(argv[1]);
    vol_stream >> vol_limit;
  }

  line_no = 0;
  while( !input_file.eof() ){
    // Read in and parse the tetrahedron shapes
    getline(input_file, current_line);
    line_no++;
    if( current_line.length() == 0 ){
      continue;
    }
    if( !ParseLine(current_line, params) ){
      cerr << FORMAT_ERR << line_no << endl;
      getline(input_file, current_line);
      line_no++;
      continue;
    }

    // Read in the Moser \delta parameter
    if( input_file.eof() ){
      cerr << BAD_EOF << endl;
      exit(-1);
    }
    getline(input_file, current_line);
    line_no++;
    {
      stringstream ss(current_line);
      ss >> delta;
      if( ss.bad() || ss.fail() ){
	cerr << FORMAT_ERR << line_no << endl;
	continue;
      }
    }

    // Pass the data to the volume computing function
    try {
      volume_jet = ComputeVolume(params, delta);
      cout << "Manifold " << line_no/2 << ':';
      if( volume_jet.trulyGreaterThan(vol_limit) ){
	// if( volume_jet.trulyGreaterThan(2.848) ){
	// if( volume_jet.trulyGreaterThan(0.943) ){
	cout << "Okay.";
      } else {
	cout << "Not okay.";
      }
      cout << endl;
    } catch( Affine1Jet::LogZeroError ){
      cout << "Manifold " << line_no/2 << ':';
      cout << " a LogZeroError occured." << endl;
      cerr << "Manifold " << line_no/2 << ':';
      cerr << " a LogZeroError occured." << endl;
    } catch( Affine1Jet::DivisionByZeroError ){
      cout << "Manifold " << line_no/2 << ':';
      cout << " a DivisionByZero occured." << endl;
      cerr << "Manifold " << line_no/2 << ':';
      cerr << " a DivisionByZero occured." << endl;
    }
      
    params.clear();
  }
  input_file.close();

  exit(0);
}


==> anc/twelve-torsion/rigorous_volume/volumes.input <==
[0.5809349743884480576520348829 + 1.000808053101701834204181323*I, 0.4303768254653472264988571874 + 0.7380016383656983416269318860*I]~
0.00226278608408616703254754309241462315554017019211539070492970814879349829742608473731461808131634348840442970244129717186669734818523130142714387738527091939794038578649749437856371313357795634873592561126596281
[0.7469726934639931276296199336 + 0.9851850149366650002724578771*I, 0.2882794172203332162750681012 + 0.7266815970949000900805763016*I]~
0.0132942552446118673218810290772470880471066972125441250906412160547735898790363570439417827138944131072299606368547856676677145740083460084470440799747270629552224902264172118927002133763719869004742498675129118
[0.6505780632485201430201247398 + 0.8594181633062822458772048048*I, 0.3494219367514798569798752602 + 0.8594181633062822458772048048*I]~
0.00224488041362865368616783591907579481725938801818252533563392229799163074516926162797848300232329876340782851856878777314984452542678624223069052422940148815685244056255341869264829591713166327962045531370675091
[0.7117205827796667837249318988 + 0.7266815970949000900805763016*I, 0.2530273065360068723703800664 + 0.9851850149366650002724578771*I]~
0.00241688155818424027902797678377146301347731015156862200319689608651862541240017392259321190361943808878407062394817484422626924345012883252677866700763488099359670957046102290870268498279709693601254947935776207
[0.5000000000000000000000000000 + 0.6260047364477091382108876940*I, 0.5000000000000000000000000000 + 1.143642826652750662908685369*I]~
0.00199086634938632879400281563487282637597697514956864299124494307587798558429586653842184509859857512162875706624361648431960684220924241652630962070605609451891603332807096479511005092486408395279651335308587474
[0.5696231745346527735011428126 + 0.7380016383656983416269318860*I, 0.4190650256115519423479651171 + 1.000808053101701834204181323*I]~
0.00135386100264009491683185779659416552949535419126150426475543130063854817493583324116328720354531320531635164846889532122128488931697806881025212871103609013591098500898706051576786566463650268377082946953420887
[0.6041824460147542218366857964 + 0.7914831987135762907636148230*I, 0.5034513638057254690742427491 + 0.7462667367961106195485601387*I]~
0.00285611483374316150704900654674647458669622499772981188008083592949313060689739397780846243265135553025810653608093308524839351456256453511207021164872006163610626980458507843382285589819888313469525365167634349
[0.5896656315968738207513232601 + 0.7610346312946998617613460834*I, 0.4750001492669200404015076405 + 0.7357056564413781666496206035*I]~
0.00201182008369555154026293173779542270951989849177467629450608619638947123300300866287966585648159967652510102931175655204097291310207980772212777729785200361370188397939652624718672167817579807690886813497956320
[0.5599494613508939568422191155 + 0.7396971475115626831491738449*I, 0.4400505386491060431577808845 + 0.7396971475115626831491738449*I]~
0.00143598633388450725199703020393074186564105308131610485554780517734097378687575682838296555916404628797603944126812594026457004474355856162843033116306043321233603999584931386639080855516297132659880119288406398
[0.2177102723411695239112522119 + 0.6229147469754371162831420322*I, -0.1483151314432691228524709589 + 0.9889401507598757630468652029*I]~
0.00252905333945625563299979452681374798704850161381197371371659060833231688393290538131344350297857069767545544679359177781497095951991270538827380831708986991583586361124531886095396200725622126769809632933249403
[0.5249998507330799595984923595 + 0.7357056564413781666496206035*I, 0.4103343684031261792486767399 + 0.7610346312946998617613460834*I]~
0.00109833196406973280589864833532257125546305706097181657997719614140701295496954623345619836299862981802338904027279337263208377173618261653542147980472966695903540338718839736827643234520378734839882625035963468
[0.4965486361942745309257572509 + 0.7462667367961106195485601387*I, 0.3958175539852457781633142036 + 0.7914831987135762907636148230*I]~
0.000894186704560409659961622151838334980202032960138509943842559818479758161000042374224256835819873121635976900356533971426855284411580882205729467275827791007645674120693396480141612292021338083394283900843858448


==> anc/twelve-torsion/rigorous_volume/volumes.output <==
Manifold 1:Okay.
Manifold 2:Okay.
Manifold 3:Okay.
Manifold 4:Okay.
Manifold 5:Okay.
Manifold 6:Okay.
Manifold 7:Okay.
Manifold 8:Okay.
Manifold 9:Okay.
Manifold 10:Not okay.
Manifold 11:Okay.
Manifold 12:Okay.


==> anc/twelve-torsion/smallcalculator.py <==

#run in snappy
import math
import snappy

def gcd(a,b):
        while b != 0:
            rem = a % b
            a = b
            b = rem
        return a

#here's a dictionary that converts snappea notation into snap notation
moms = ['m003','m004','m006','m007','m009','m010','m011','m015','m016','m017']
snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}

#length_bound Calculates upper bound for the length of a slope s such that
#filling cusped manifold 'manifold' along s results in volume less than 'bound' using
#Futer-Kalfagianni-Purcell
def length_bound(manifold, bound): 
    return 2*math.pi / math.sqrt(1 - (bound/manifold.volume())**(2.0/3.0))

#length of p,q curve in manifold
def length( p, q , manifold):
    C = manifold.cusp_neighborhood()
    r = C.translations()[0]
    s = C.translations()[1]
    x = r.real
    y = r.imag
    u = s.real
    v = s.imag
    return math.sqrt((p*x+q*u)**2 + (p*y+q*v)**2)
	 
#small_filling_params Finds filling parameters (p,q) such that filling cusped manifold 'manifold' along
#(p,q) curve gives orbifold of volume less than 'bound' with singular locus a
#knot labeled 'order'
def small_filling_params_of_order(manifold, bound, order):
    params = []
    C = manifold.cusp_neighborhood()
    r = C.translations()[0]
    s = C.translations()[1]
    t = length_bound(manifold, bound)
    a = t/math.sqrt((r.real)**2 + (r.imag)**2)
    b = t/math.sqrt((s.real)**2 + (s.imag)**2)
    for p in range(-int(math.ceil(a)),int(math.ceil(a))):
        for q in range(-int(math.ceil(b)),int(math.ceil(b))):
            if length( p, q, manifold) < t and gcd(p,q)==order:
                params.append((p,q))
    return params

def small_filling_params(manifold, bound):
    params = []
    C = manifold.cusp_neighborhood()
    r = C.translations()[0]
    s = C.translations()[1]
    t = length_bound(manifold, bound)
    a = t/math.sqrt((r.real)**2 + (r.imag)**2)
    b = t/math.sqrt((s.real)**2 + (s.imag)**2)
    for p in range(-int(math.ceil(a)),int(math.ceil(a))):
        for q in range(-int(math.ceil(b)),int(math.ceil(b))):
            if length( p, q, manifold) < t and gcd(p,q) != 1:
                params.append((p,q))
    return params


	
	

#small_volumes returns a list of volumes of hyperbolic results along with the corresponding surgery
#parameters where the volume is the volume of 'manifold' filled along the
#parameter where the parameters are taken over all possible parameters coming
#from small_filling_params(manifold, bound, order)

def small_volumes_of_order(manifold, bound, order):
    params = small_filling_params_of_order(manifold, bound, order)
    small_volumes = []
    for param in params:
        mfld = manifold.copy()
        mfld.dehn_fill(param)
        small_volumes.append([param, mfld.volume(), mfld.solution_type()])
    return small_volumes

def small_shapes_of_order(manifold, bound, order):
    params = small_filling_params_of_order(manifold, bound, order)
    small_volumes = []
    for param in params:
        mfld = manifold.copy()
        mfld.dehn_fill(param)
        small_volumes.append([param, mfld.volume(), mfld.tetrahedra_shapes()])
    return small_volumes

def small_volumes(manifold, bound):
    params = small_filling_params(manifold, bound)
    small_volumes = []
    for param in params:
        mfld = manifold.copy()
        mfld.dehn_fill(param)
        if mfld.volume() < bound:
            small_volumes.append([mfld, mfld.volume(), gcd(param[0],param[1]), mfld.solution_type()])
    return small_volumes
			
#generate list:
def list_small_fillings(bound, listofmanifolds):
    mflds=[]
    data=[]
    for m in listofmanifolds:
        mflds.append(snappy.Manifold(m))
    for m in mflds:
        data.append(small_volumes(m, bound))
    return data

def list_small_fillings_of_order(bound, listofmanifolds, order):
    mflds=[]
    data=[]
    for m in listofmanifolds:
        mflds.append(snappy.Manifold(m))
    for m in mflds:
        data.append([m,small_volumes_of_order(m, bound, order)])
    return data

def list_small_fillings_with_shapes_of_order(bound, listofmanifolds, order):
    mflds=[]
    data=[]
    for m in listofmanifolds:
        mflds.append(snappy.Manifold(m))
    for m in mflds:
        data.append([m,small_shapes_of_order(m, bound, order)])
    return data

def look_for_pos_orient(manifold, p,q):
    i = 0
    while i < 100:
        M = snappy.Manifold(manifold)
        M.randomize()
        M.dehn_fill((p,q))
        if M.solution_type() == 'all tetrahedra positively oriented':
            return M
        i += 1

def generate_snap_files(bound, listofmanifolds, order):
	snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}
	for m in listofmanifolds:
		mfile = open(m+'.snap',"w")
		mfile.write('r c ' + snapnot[m]+'\n')
		mfile.close()
		manif = snappy.Manifold(m)
		params = small_filling_params_of_order(manif, bound, order)
		mfile = open(m+'.snap', "a")
		for p in params:
			mfile.write('sur '+str(p[0])+' '+str(p[1])+' clear sur\n')
		mfile.close()





==> anc/twelve-torsion/snap.results <==
pari initialized
r c 5 3
sur -24 12 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5809349743884480576520348829+1.000808053101701834204181323*I,0.4303768254653472264988571874+0.7380016383656983416269318860*I]~
[0,-24,-36,12,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -12 12 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7469726934639931276296199336+0.9851850149366650002724578771*I,0.2882794172203332162750681012+0.7266815970949000900805763016*I]~
[0,0,-12,12,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -12 24 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6505780632485201430201247398+0.8594181633062822458772048048*I,0.3494219367514798569798752602+0.8594181633062822458772048048*I]~
[0,24,0,24,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 0 12 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7117205827796667837249318988+0.7266815970949000900805763016*I,0.2530273065360068723703800664+0.9851850149366650002724578771*I]~
[0,24,12,12,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 12 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5000000000000000000000000000+0.6260047364477091382108876940*I,0.5000000000000000000000000000+1.143642826652750662908685369*I]~
[0,24,24,0,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 12 12 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5696231745346527735011428126+0.7380016383656983416269318860*I,0.4190650256115519423479651171+1.000808053101701834204181323*I]~
[0,48,36,12,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 4
sur -24 12 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6041824460147542218366857964+0.7914831987135762907636148230*I,0.5034513638057254690742427491+0.7462667367961106195485601387*I]~
[-24,-24,0,24,22;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur -12 12 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5896656315968738207513232601+0.7610346312946998617613460834*I,0.4750001492669200404015076405+0.7357056564413781666496206035*I]~
[-12,-24,0,36,22;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 0 12 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5599494613508939568422191155+0.7396971475115626831491738449*I,0.4400505386491060431577808845+0.7396971475115626831491738449*I]~
[0,-24,0,48,22;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 12 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.2177102723411695239112522119+0.6229147469754371162831420322*I,-0.1483151314432691228524709589+0.9889401507598757630468652029*I]~
[12,0,0,12,-2;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 12 12 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5249998507330799595984923595+0.7357056564413781666496206035*I,0.4103343684031261792486767399+0.7610346312946998617613460834*I]~
[12,-24,0,60,22;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 24 12 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.4965486361942745309257572509+0.7462667367961106195485601387*I,0.3958175539852457781633142036+0.7914831987135762907636148230*I]~
[24,-24,0,72,22;2,-1,-1,2,0;-2,1,1,-2,0]


==> anc/twelve-torsion/snapoutfile <==
pari initialized
r c 5 3
sur -24 12 pr ac sh pr -pa fi clear sur
[0.5809349743884480576520348829+1.000808053101701834204181323*I,0.4303768254653472264988571874+0.7380016383656983416269318860*I]~
[0,-24,-36,12,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -12 12 pr ac sh pr -pa fi clear sur
[0.7469726934639931276296199336+0.9851850149366650002724578771*I,0.2882794172203332162750681012+0.7266815970949000900805763016*I]~
[0,0,-12,12,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -12 24 pr ac sh pr -pa fi clear sur
[0.6505780632485201430201247398+0.8594181633062822458772048048*I,0.3494219367514798569798752602+0.8594181633062822458772048048*I]~
[0,24,0,24,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 0 12 pr ac sh pr -pa fi clear sur
[0.7117205827796667837249318988+0.7266815970949000900805763016*I,0.2530273065360068723703800664+0.9851850149366650002724578771*I]~
[0,24,12,12,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 12 0 pr ac sh pr -pa fi clear sur
[0.5000000000000000000000000000+0.6260047364477091382108876940*I,0.5000000000000000000000000000+1.143642826652750662908685369*I]~
[0,24,24,0,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 12 12 pr ac sh pr -pa fi clear sur
[0.5696231745346527735011428126+0.7380016383656983416269318860*I,0.4190650256115519423479651171+1.000808053101701834204181323*I]~
[0,48,36,12,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 4
sur -24 12 pr ac sh pr -pa fi clear sur
[0.6041824460147542218366857964+0.7914831987135762907636148230*I,0.5034513638057254690742427491+0.7462667367961106195485601387*I]~
[-24,-24,0,24,22;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur -12 12 pr ac sh pr -pa fi clear sur
[0.5896656315968738207513232601+0.7610346312946998617613460834*I,0.4750001492669200404015076405+0.7357056564413781666496206035*I]~
[-12,-24,0,36,22;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 0 12 pr ac sh pr -pa fi clear sur
[0.5599494613508939568422191155+0.7396971475115626831491738449*I,0.4400505386491060431577808845+0.7396971475115626831491738449*I]~
[0,-24,0,48,22;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 12 0 pr ac sh pr -pa fi clear sur
[0.2177102723411695239112522119+0.6229147469754371162831420322*I,-0.1483151314432691228524709589+0.9889401507598757630468652029*I]~
[12,0,0,12,-2;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 12 12 pr ac sh pr -pa fi clear sur
[0.5249998507330799595984923595+0.7357056564413781666496206035*I,0.4103343684031261792486767399+0.7610346312946998617613460834*I]~
[12,-24,0,60,22;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 24 12 pr ac sh pr -pa fi clear sur
[0.4965486361942745309257572509+0.7462667367961106195485601387*I,0.3958175539852457781633142036+0.7914831987135762907636148230*I]~
[24,-24,0,72,22;2,-1,-1,2,0;-2,1,1,-2,0]


==> anc/twelve-torsion/stripper.py <==
#!/usr/bin/python

#This thing strips out the 'solution type:...' lines.  This is needed to use
#Purcells reworking of moser's algorithm without massive headaches.



snapoutfile = open('snapoutfile', "a")
results = open('snap.results', "r")
lines = results.readlines()
for i in range(len(lines)):
	if not 'solution' in lines[i]:
		snapoutfile.write(lines[i])
results.close()
snapoutfile.close()




==> anc/twelve-torsion/volumecomp/deltas <==
0.00226278608408616703254754309241462315554017019211539070492970814879349829742608473731461808131634348840442970244129717186669734818523130142714387738527091939794038578649749437856371313357795634873592561126596281
0.0132942552446118673218810290772470880471066972125441250906412160547735898790363570439417827138944131072299606368547856676677145740083460084470440799747270629552224902264172118927002133763719869004742498675129118
0.00224488041362865368616783591907579481725938801818252533563392229799163074516926162797848300232329876340782851856878777314984452542678624223069052422940148815685244056255341869264829591713166327962045531370675091
0.00241688155818424027902797678377146301347731015156862200319689608651862541240017392259321190361943808878407062394817484422626924345012883252677866700763488099359670957046102290870268498279709693601254947935776207
0.00199086634938632879400281563487282637597697514956864299124494307587798558429586653842184509859857512162875706624361648431960684220924241652630962070605609451891603332807096479511005092486408395279651335308587474
0.00135386100264009491683185779659416552949535419126150426475543130063854817493583324116328720354531320531635164846889532122128488931697806881025212871103609013591098500898706051576786566463650268377082946953420887
0.00285611483374316150704900654674647458669622499772981188008083592949313060689739397780846243265135553025810653608093308524839351456256453511207021164872006163610626980458507843382285589819888313469525365167634349
0.00201182008369555154026293173779542270951989849177467629450608619638947123300300866287966585648159967652510102931175655204097291310207980772212777729785200361370188397939652624718672167817579807690886813497956320
0.00143598633388450725199703020393074186564105308131610485554780517734097378687575682838296555916404628797603944126812594026457004474355856162843033116306043321233603999584931386639080855516297132659880119288406398
0.00252905333945625563299979452681374798704850161381197371371659060833231688393290538131344350297857069767545544679359177781497095951991270538827380831708986991583586361124531886095396200725622126769809632933249403
0.00109833196406973280589864833532257125546305706097181657997719614140701295496954623345619836299862981802338904027279337263208377173618261653542147980472966695903540338718839736827643234520378734839882625035963468
0.000894186704560409659961622151838334980202032960138509943842559818479758161000042374224256835819873121635976900356533971426855284411580882205729467275827791007645674120693396480141612292021338083394283900843858448


==> anc/twelve-torsion/volumecomp/interleave.pl <==
#!/usr/bin/perl

use strict;

$#ARGV == 1 or die "USAGE: interleave.pl file1 file2\n";

open(my $input1, $ARGV[0]) or die "Unable to open $ARGV[0]!\n";
open(my $input2, $ARGV[1]) or die "Unable to open $ARGV[1]!\n";
my ($line1, $line2);

while(!eof($input1) && !eof($input2)){
    $line1=<$input1>;
    $line2=<$input2>;
    print $line1;
    print $line2;
}
while(<$input1>){
    print;
}
while(<$input2>){
    print;
}
close $input1;
close $input2;


==> anc/twelve-torsion/volumecomp/moseralg.output <==
   realprecision = 211 significant digits (210 digits displayed)
manifold 11 is complete hyperbolic, delta=0.00226278608408616703254754309241462315554017019211539070492970814879349829742608473731461808131634348840442970244129717186669734818523130142714387738527091939794038578649749437856371313357795634873592561126596281
manifold 12 is complete hyperbolic, delta=0.0132942552446118673218810290772470880471066972125441250906412160547735898790363570439417827138944131072299606368547856676677145740083460084470440799747270629552224902264172118927002133763719869004742498675129118
manifold 13 is complete hyperbolic, delta=0.00224488041362865368616783591907579481725938801818252533563392229799163074516926162797848300232329876340782851856878777314984452542678624223069052422940148815685244056255341869264829591713166327962045531370675091
manifold 14 is complete hyperbolic, delta=0.00241688155818424027902797678377146301347731015156862200319689608651862541240017392259321190361943808878407062394817484422626924345012883252677866700763488099359670957046102290870268498279709693601254947935776207
manifold 15 is complete hyperbolic, delta=0.00199086634938632879400281563487282637597697514956864299124494307587798558429586653842184509859857512162875706624361648431960684220924241652630962070605609451891603332807096479511005092486408395279651335308587474
manifold 16 is complete hyperbolic, delta=0.00135386100264009491683185779659416552949535419126150426475543130063854817493583324116328720354531320531635164846889532122128488931697806881025212871103609013591098500898706051576786566463650268377082946953420887
manifold 17 is complete hyperbolic, delta=0.00285611483374316150704900654674647458669622499772981188008083592949313060689739397780846243265135553025810653608093308524839351456256453511207021164872006163610626980458507843382285589819888313469525365167634349
manifold 18 is complete hyperbolic, delta=0.00201182008369555154026293173779542270951989849177467629450608619638947123300300866287966585648159967652510102931175655204097291310207980772212777729785200361370188397939652624718672167817579807690886813497956320
manifold 19 is complete hyperbolic, delta=0.00143598633388450725199703020393074186564105308131610485554780517734097378687575682838296555916404628797603944126812594026457004474355856162843033116306043321233603999584931386639080855516297132659880119288406398
manifold 20 is complete hyperbolic, delta=0.00252905333945625563299979452681374798704850161381197371371659060833231688393290538131344350297857069767545544679359177781497095951991270538827380831708986991583586361124531886095396200725622126769809632933249403
manifold 21 is complete hyperbolic, delta=0.00109833196406973280589864833532257125546305706097181657997719614140701295496954623345619836299862981802338904027279337263208377173618261653542147980472966695903540338718839736827643234520378734839882625035963468
manifold 22 is complete hyperbolic, delta=0.000894186704560409659961622151838334980202032960138509943842559818479758161000042374224256835819873121635976900356533971426855284411580882205729467275827791007645674120693396480141612292021338083394283900843858448
[0m

==> anc/twelve-torsion/volumecomp/shapes <==
[0.5809349743884480576520348829+1.000808053101701834204181323*I,0.4303768254653472264988571874+0.7380016383656983416269318860*I]~
[0.7469726934639931276296199336+0.9851850149366650002724578771*I,0.2882794172203332162750681012+0.7266815970949000900805763016*I]~
[0.6505780632485201430201247398+0.8594181633062822458772048048*I,0.3494219367514798569798752602+0.8594181633062822458772048048*I]~
[0.7117205827796667837249318988+0.7266815970949000900805763016*I,0.2530273065360068723703800664+0.9851850149366650002724578771*I]~
[0.5000000000000000000000000000+0.6260047364477091382108876940*I,0.5000000000000000000000000000+1.143642826652750662908685369*I]~
[0.5696231745346527735011428126+0.7380016383656983416269318860*I,0.4190650256115519423479651171+1.000808053101701834204181323*I]~
[0.6041824460147542218366857964+0.7914831987135762907636148230*I,0.5034513638057254690742427491+0.7462667367961106195485601387*I]~
[0.5896656315968738207513232601+0.7610346312946998617613460834*I,0.4750001492669200404015076405+0.7357056564413781666496206035*I]~
[0.5599494613508939568422191155+0.7396971475115626831491738449*I,0.4400505386491060431577808845+0.7396971475115626831491738449*I]~
[0.2177102723411695239112522119+0.6229147469754371162831420322*I,-0.1483151314432691228524709589+0.9889401507598757630468652029*I]~
[0.5249998507330799595984923595+0.7357056564413781666496206035*I,0.4103343684031261792486767399+0.7610346312946998617613460834*I]~
[0.4965486361942745309257572509+0.7462667367961106195485601387*I,0.3958175539852457781633142036+0.7914831987135762907636148230*I]~


==> anc/twelve-torsion/volumecomp/snap.results <==
pari initialized
r c 5 3
sur -24 12 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5809349743884480576520348829+1.000808053101701834204181323*I,0.4303768254653472264988571874+0.7380016383656983416269318860*I]~
[0,-24,-36,12,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -12 12 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7469726934639931276296199336+0.9851850149366650002724578771*I,0.2882794172203332162750681012+0.7266815970949000900805763016*I]~
[0,0,-12,12,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -12 24 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6505780632485201430201247398+0.8594181633062822458772048048*I,0.3494219367514798569798752602+0.8594181633062822458772048048*I]~
[0,24,0,24,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 0 12 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7117205827796667837249318988+0.7266815970949000900805763016*I,0.2530273065360068723703800664+0.9851850149366650002724578771*I]~
[0,24,12,12,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 12 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5000000000000000000000000000+0.6260047364477091382108876940*I,0.5000000000000000000000000000+1.143642826652750662908685369*I]~
[0,24,24,0,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 12 12 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5696231745346527735011428126+0.7380016383656983416269318860*I,0.4190650256115519423479651171+1.000808053101701834204181323*I]~
[0,48,36,12,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 4
sur -24 12 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6041824460147542218366857964+0.7914831987135762907636148230*I,0.5034513638057254690742427491+0.7462667367961106195485601387*I]~
[-24,-24,0,24,22;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur -12 12 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5896656315968738207513232601+0.7610346312946998617613460834*I,0.4750001492669200404015076405+0.7357056564413781666496206035*I]~
[-12,-24,0,36,22;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 0 12 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5599494613508939568422191155+0.7396971475115626831491738449*I,0.4400505386491060431577808845+0.7396971475115626831491738449*I]~
[0,-24,0,48,22;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 12 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.2177102723411695239112522119+0.6229147469754371162831420322*I,-0.1483151314432691228524709589+0.9889401507598757630468652029*I]~
[12,0,0,12,-2;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 12 12 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5249998507330799595984923595+0.7357056564413781666496206035*I,0.4103343684031261792486767399+0.7610346312946998617613460834*I]~
[12,-24,0,60,22;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 24 12 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.4965486361942745309257572509+0.7462667367961106195485601387*I,0.3958175539852457781633142036+0.7914831987135762907636148230*I]~
[24,-24,0,72,22;2,-1,-1,2,0;-2,1,1,-2,0]


==> anc/twelve-torsion/volumecomp/volumecomp <==
#!/bin/bash

grep "~" snap.results > shapes 
perl -nle 'if( /delta=(.*)/ ){ print $1 }' moseralg.output > deltas
./interleave.pl shapes deltas > volumes.input
perl -pi -e 's/\+/ \+ /g' volumes.input
perl -pi -e 's/,/, /g' volumes.input
cp volumes.input ../rigorous_volume


==> anc/twelve-torsion/volumecomp/volumes.input <==
[0.5809349743884480576520348829 + 1.000808053101701834204181323*I, 0.4303768254653472264988571874 + 0.7380016383656983416269318860*I]~
0.00226278608408616703254754309241462315554017019211539070492970814879349829742608473731461808131634348840442970244129717186669734818523130142714387738527091939794038578649749437856371313357795634873592561126596281
[0.7469726934639931276296199336 + 0.9851850149366650002724578771*I, 0.2882794172203332162750681012 + 0.7266815970949000900805763016*I]~
0.0132942552446118673218810290772470880471066972125441250906412160547735898790363570439417827138944131072299606368547856676677145740083460084470440799747270629552224902264172118927002133763719869004742498675129118
[0.6505780632485201430201247398 + 0.8594181633062822458772048048*I, 0.3494219367514798569798752602 + 0.8594181633062822458772048048*I]~
0.00224488041362865368616783591907579481725938801818252533563392229799163074516926162797848300232329876340782851856878777314984452542678624223069052422940148815685244056255341869264829591713166327962045531370675091
[0.7117205827796667837249318988 + 0.7266815970949000900805763016*I, 0.2530273065360068723703800664 + 0.9851850149366650002724578771*I]~
0.00241688155818424027902797678377146301347731015156862200319689608651862541240017392259321190361943808878407062394817484422626924345012883252677866700763488099359670957046102290870268498279709693601254947935776207
[0.5000000000000000000000000000 + 0.6260047364477091382108876940*I, 0.5000000000000000000000000000 + 1.143642826652750662908685369*I]~
0.00199086634938632879400281563487282637597697514956864299124494307587798558429586653842184509859857512162875706624361648431960684220924241652630962070605609451891603332807096479511005092486408395279651335308587474
[0.5696231745346527735011428126 + 0.7380016383656983416269318860*I, 0.4190650256115519423479651171 + 1.000808053101701834204181323*I]~
0.00135386100264009491683185779659416552949535419126150426475543130063854817493583324116328720354531320531635164846889532122128488931697806881025212871103609013591098500898706051576786566463650268377082946953420887
[0.6041824460147542218366857964 + 0.7914831987135762907636148230*I, 0.5034513638057254690742427491 + 0.7462667367961106195485601387*I]~
0.00285611483374316150704900654674647458669622499772981188008083592949313060689739397780846243265135553025810653608093308524839351456256453511207021164872006163610626980458507843382285589819888313469525365167634349
[0.5896656315968738207513232601 + 0.7610346312946998617613460834*I, 0.4750001492669200404015076405 + 0.7357056564413781666496206035*I]~
0.00201182008369555154026293173779542270951989849177467629450608619638947123300300866287966585648159967652510102931175655204097291310207980772212777729785200361370188397939652624718672167817579807690886813497956320
[0.5599494613508939568422191155 + 0.7396971475115626831491738449*I, 0.4400505386491060431577808845 + 0.7396971475115626831491738449*I]~
0.00143598633388450725199703020393074186564105308131610485554780517734097378687575682838296555916404628797603944126812594026457004474355856162843033116306043321233603999584931386639080855516297132659880119288406398
[0.2177102723411695239112522119 + 0.6229147469754371162831420322*I, -0.1483151314432691228524709589 + 0.9889401507598757630468652029*I]~
0.00252905333945625563299979452681374798704850161381197371371659060833231688393290538131344350297857069767545544679359177781497095951991270538827380831708986991583586361124531886095396200725622126769809632933249403
[0.5249998507330799595984923595 + 0.7357056564413781666496206035*I, 0.4103343684031261792486767399 + 0.7610346312946998617613460834*I]~
0.00109833196406973280589864833532257125546305706097181657997719614140701295496954623345619836299862981802338904027279337263208377173618261653542147980472966695903540338718839736827643234520378734839882625035963468
[0.4965486361942745309257572509 + 0.7462667367961106195485601387*I, 0.3958175539852457781633142036 + 0.7914831987135762907636148230*I]~
0.000894186704560409659961622151838334980202032960138509943842559818479758161000042374224256835819873121635976900356533971426855284411580882205729467275827791007645674120693396480141612292021338083394283900843858448

